Spectral Galerkin methods for transfer operators in uniformly expanding dynamics

Markov expanding maps, a class of simple chaotic systems, are commonly used as models for chaotic dynamics, but existing numerical methods to study long-time statistical properties such as invariant measures have a poor trade-off between computational effort and accuracy. We develop a spectral Galerkin method for these maps' transfer operators, estimating statistical quantities using finite submatrices of the transfer operators' infinite Fourier or Chebyshev basis coefficient matrices. Rates of convergence of these estimates are obtained via quantitative bounds on the full transfer operator matrix entries; we find the method furnishes up to exponentially accurate estimates of statistical properties in only a polynomially large computational time. To implement these results we suggest and demonstrate two algorithms: a rigorously-validated algorithm, and a fast, more convenient adaptive algorithm. Using the first algorithm we prove rigorous bounds on some exemplar quantities that are substantially more accurate than previous. We show that the adaptive algorithm can produce double floating-point accuracy estimates in a fraction of a second on a personal computer.

==> data/Circle-BigFloat.jl <==
setprecision(64) # this gives 64 effective bits of precision vs 53 in Float64

using Poltergeist, ApproxFun, JLD

setprecision(64)

function Ws4{T}(x::T)
    y = zero(x)
    pow = -33/8
    for k = 2.^(23:-1:0)
        y += cos(k*2sin(x/6)^2)*k^pow
    end
    y
end
Ws4f(x) = x/3+Ws4(x)

function Ws4d_times3{T}(x::T)
    y = zero(x)
    pow = 1-33/8
    for k = 2.^(23:-1:0)
        y -= sin(x/3)*sin(k*2sin(x/6)^2)*k^pow
    end
    y
end
Ws4df{T}(x::T) = (1+Ws4d_times3(x))/3
dom = 0..2BigFloat(pi)
g = CircleMap(Ws4f,Ws4df,dom,dom,dir="rev")
N = 3*2^11; M = 2^13
L_mat = Array(Float64,M,N)
sp = Fourier(0..2BigFloat(pi))
for k = 1:N
  L_mat[:,k] = Float64.(ApproxFun.transform(sp,[
      Poltergeist.transferfunction(x,g,Poltergeist.BasisFun(sp,k),BigFloat) for x in points(sp,M)]))
  ispow2(rem(k,1024)) && warn("Finished column $k at $(now())")
end
# L = Transfer(g); Si = SolutionInv(L)
# @time rhog = (\)(Si,Si.u,maxlength=8192)

# save("Circle_data.jld","Lg",L.data,"rhog",rhog)
save("/var/tmp/Circle_data.jld","Lg",L_mat)
run(`zip -r Circle_data.zip /var/tmp/Circle_data.jld`)


==> data/Lanford-RVT.jl <==
@everywhere using Compat, ValidatedNumerics, ValidatedTransfer

@eval @everywhere begin
  N = $(parse(ARGS[1]))
  N_interp = nextpow2(N)

  prec = 8round(Int,(N+512)*0.2/8)
  @compat setprecision(BigFloat,prec)

  import Base.sinpi
  Base.sinpi(x::ValidatedNumerics.Interval) = sin(pi*x)

  ## MAP CONSTANTS
  @compat lan_v(x,b) = (5 - sqrt.(25-8(x+b)))/2
  @compat lan_dv(x,b) = 2./sqrt.(25-8(x+b))
  λ = @biginterval 3/2
  λ̌ = sqrt(λ)
  C1 = @biginterval 4/9
  δ = @biginterval acosh( 7/4)
  P = @biginterval acosh(4 - sqrt(6))
  H = @biginterval sqrt((7+sqrt(33))/2) #5/2sqrt(39-24sqrt(2)) + 3/2sqrt(40sqrt(2)-55)

  # Error bound function
  function log_Enorm(N)
    N = N-1; #recall we start at 0 in the polynomial basis and 1 in the matrix indexing
    log(sqrt(2)*H) + log(1-exp(-2P*N))/2 - log(1-exp(-2P))/2 + P*N-δ*(N+1) +
    log(sqrt(N^2 *exp(-4δ) + (1-2N-2N^2)*exp(-2δ) + (N+1)^2)/(1-exp(-2δ)) + 1/2) - log(1-exp(-2δ))/2
  end

  # Pointwise aliasing error
  t(j) = (1+(j!=0))
  aliaserror(j,k,N) = (H * t(j-1) * exp(P*(k-1)) * 2cosh(δ*(j-1)) /(exp(2δ*N)-1)).hi
  entrybound(j,k) = (H*t(j)*exp((k-1)*P-(j-1)*δ)).hi

  # Explicit coupling bound
  R = 2*C1/(1-1/λ)
  ξ = exp(-R)*(1-1/λ)/2
  C_L = 4exp(R) * (1+R)
  C_dash =  1+C1/3(1-1/λ)
  #γ = 1-ξ
  #Lsum_norm = (C_dash* log(C_L) + 1)/ξ
  m_lsum = ceil((2/log(λ)).hi);
  n_lsum = ceil((
        (4+2log(max(C1/(1-1/λ),1)*sqrt(C_L)))/ξ
      ).hi)
  Lsum_norm = (m_lsum+n_lsum)*C_dash/@biginterval(3/5)
  S_norm = 1 + Lsum_norm*(3+C_dash)


    # Strong convergence norm
  log_scerr_norm(N) = log_Enorm(N) - log(1/S_norm - exp(log_Enorm(N)))

          println("Done defs: $N")

  @compat @assert precision(BigFloat) == prec

  function acos_lan_v_norm{T}(A::Vector{T},b)
    B = similar(A)
    for i in eachindex(B)
      B[i] = acos(2lan_v((A[i]+1)/2,b)-1)
    end
    B
  end

  function lan_dv_norm{T}(A::Vector{T},b)
    B = similar(A)
    for i in eachindex(B)
      B[i] = lan_dv((A[i]+1)/2,b)
    end
    B
  end

  cheb_pts = ValidatedTransfer.chebyshevpoints(N_interp,BigInterval)
  acos_v0_cheb_pts = acos_lan_v_norm(cheb_pts,0); acos_v1_cheb_pts = acos_lan_v_norm(cheb_pts,1);
  dv0_cheb_pts = lan_dv_norm(cheb_pts,0); dv1_cheb_pts = lan_dv_norm(cheb_pts,1);
  helperdata = (acos_v0_cheb_pts,dv0_cheb_pts,acos_v1_cheb_pts,dv1_cheb_pts)

  println(size(acos_v0_cheb_pts))
  lanford_transferfn(i,k,helperdata) = cos((k-1)*helperdata[1][i])*helperdata[2][i] + cos((k-1)*helperdata[3][i])*helperdata[4][i]
end

@time M = maketransfer(N,lanford_transferfn,helperdata,aliaserror,entrybound,workers(),N_interp)
@time savezip("Lanford-L$N.zip",M)
@time S = getsolution(M,workers())
@time savezip("Lanford-S$N.zip",S)


==> data/Lanford-VT.jl <==
@everywhere using Compat, ValidatedNumerics, ValidatedTransfer

@eval @everywhere begin
  N = $(parse(ARGS[1]))
  N_interp = nextpow2(N)

  prec = 8round(Int,(N+512)*0.2/8)
  @compat setprecision(BigFloat,prec)

  import Base.sinpi
  Base.sinpi(x::ValidatedNumerics.Interval) = sin(pi*x)

  ## MAP CONSTANTS
  @compat lan_v(x,b) = (5 - sqrt.(25-8(x+b)))/2
  @compat lan_dv(x,b) = 2./sqrt.(25-8(x+b))
  λ = @biginterval 3/2
  λ̌ = sqrt(λ)
  C1 = @biginterval 4/9
  δ = @biginterval acosh( 7/4)
  P = @biginterval acosh(4 - sqrt(6))
  H = @biginterval sqrt((7+sqrt(33))/2) #5/2sqrt(39-24sqrt(2)) + 3/2sqrt(40sqrt(2)-55)

  # Error bound function
  function log_Enorm(N)
    N = N-1; #recall we start at 0 in the polynomial basis and 1 in the matrix indexing
    log(sqrt(2)*H) + log(1-exp(-2P*N))/2 - log(1-exp(-2P))/2 + P*N-δ*(N+1) +
    log(sqrt(N^2 *exp(-4δ) + (1-2N-2N^2)*exp(-2δ) + (N+1)^2)/(1-exp(-2δ)) + 1/2) - log(1-exp(-2δ))/2
  end

  # Pointwise aliasing error
  t(j) = (1+(j!=0))
  aliaserror(j,k,N) = (H * t(j-1) * exp(P*(k-1)) * 2cosh(δ*(j-1)) /(exp(2δ*N)-1)).hi
  entrybound(j,k) = (H*t(j)*exp((k-1)*P-(j-1)*δ)).hi

  # Explicit coupling bound
  R = 2*C1/(1-1/λ)
  ξ = exp(-R)*(1-1/λ)/2
  C_L = 4exp(R) * (1+R)
  C_dash =  1+C1/3(1-1/λ)
  #γ = 1-ξ
  #Lsum_norm = (C_dash* log(C_L) + 1)/ξ
  m_lsum = ceil((2/log(λ)).hi);
  n_lsum = ceil((
        (4+2log(max(C1/(1-1/λ),1)*sqrt(C_L)))/ξ
      ).hi)
  Lsum_norm = (m_lsum+n_lsum)*C_dash/@biginterval(3/5)
  S_norm = 1 + Lsum_norm*(3+C_dash)


    # Strong convergence norm
  log_scerr_norm(N) = log_Enorm(N) - log(1/S_norm - exp(log_Enorm(N)))

          println("Done defs: $N")

  @compat @assert precision(BigFloat) == prec

  function acos_lan_v_norm{T}(A::Vector{T},b)
    B = similar(A)
    for i in eachindex(B)
      B[i] = acos(2lan_v((A[i]+1)/2,b)-1)
    end
    B
  end

  function lan_dv_norm{T}(A::Vector{T},b)
    B = similar(A)
    for i in eachindex(B)
      B[i] = lan_dv((A[i]+1)/2,b)
    end
    B
  end

  cheb_pts = ValidatedTransfer.chebyshevpoints(N_interp,BigInterval)
  acos_v0_cheb_pts = acos_lan_v_norm(cheb_pts,0); acos_v1_cheb_pts = acos_lan_v_norm(cheb_pts,1);
  dv0_cheb_pts = lan_dv_norm(cheb_pts,0); dv1_cheb_pts = lan_dv_norm(cheb_pts,1);
  helperdata = (acos_v0_cheb_pts,dv0_cheb_pts,acos_v1_cheb_pts,dv1_cheb_pts)

  println(size(acos_v0_cheb_pts))
  lanford_transferfn(i,k,helperdata) = cos((k-1)*helperdata[1][i])*helperdata[2][i] + cos((k-1)*helperdata[3][i])*helperdata[4][i]
end

@time M = maketransfer(N,lanford_transferfn,helperdata,aliaserror,entrybound,workers(),N_interp)
@time savezip("Lanford-L$N.zip",M)
@time S = getsolution(M,workers())
@time savezip("Lanford-S$N.zip",S)


==> data/Lanford-parallel.jl <==
include("Lanford-preamble.jl")

@everywhere function fill_transfer(I)
    S = Array(ValidatedNumerics.Interval{BigFloat},length(I[1]),length(I[2]))
    for (k_ind,k) = enumerate(I[2])
      B = zeros(ValidatedNumerics.Interval{BigFloat},N_interp)
      for i in eachindex(B)
        # try
        # isa(cos((k-1)*acos_v0_cheb_pts[i])*dv0_cheb_pts[i],BigInterval) || error("$i,$k is a BigFlot!")
          B[i] += cos((k-1)*acos_v0_cheb_pts[i])*dv0_cheb_pts[i]
          B[i] += cos((k-1)*acos_v1_cheb_pts[i])*dv1_cheb_pts[i]
          # println(eltype(B),typeof(cos((k-1)*acos_v0_cheb_pts[i])*dv0_cheb_pts[i] +
          #            cos((k-1)*acos_v1_cheb_pts[i])*dv1_cheb_pts[i]))
        # catch e
        #   println((eltype(B),cos((k-1)*acos_v0_cheb_pts[i])*dv0_cheb_pts[i] +
        #           cos((k-1)*acos_v1_cheb_pts[i])*dv1_cheb_pts[i]))
        #   throw(e)
        # end

      end
      S[:,k_ind] = gen_dct(B)[1:N]
      for j = 1:N
          S[j,k_ind] += @biginterval (-alias_error(j,k,N_interp),alias_error(j,k,N_interp))
          error_bound = (H*t(j)*exp((k-1)*P-(j-1)*δ)).hi
          S[j,k_ind] = @biginterval(max(S[j,k_ind].lo,-error_bound),min(S[j,k_ind].hi,error_bound))
      end
    end

    S
  end

tic()
@everywhere nws = nworkers();
@everywhere enum_workers = enumerate(workers())

M = Array(ValidatedNumerics.Interval{BigFloat},N,N)
@sync begin
  for (pn,pid) in enum_workers
    @async M[:,pn:nws:N] = remotecall_fetch(fill_transfer,pid,(1:N,pn:nws:N))
  end
  println("Starting processes..")
end

M_lo = Array(BigFloat,N,N); M_hi = Array(BigFloat,N,N)
for i = 1:N, j = 1:N
  M_lo[i,j] = M[i,j].lo
  M_hi[i,j] = M[i,j].hi
end
println("Matrices filled")

@time save(File(format"JLD","/var/tmp/Lanford-$N-LN.jld"),"lo",M_lo,"hi",M_hi,"log_Enorm",log_Enorm(N).hi)
run(`zip -r9 Lanford-$N.zip /var/tmp/Lanford-$N-LN.jld`)
println("Done L: $N")
toc()

# Turning into solution-inverse
tic()
@everywhere function make_solution!(K,M)
  # M = fetch(M_r)
  for (k_ind,k) in enumerate(K)
    for j = 1:N
      M[j,k_ind] *= -1
    end

    mod(k,2) == 1 && (k== 1 ? (M[1,k_ind] += 1) :
        (M[1,k_ind] -= @biginterval 1/((k-1)^2-1)) )
    M[k,k_ind] += 1
  end
  M
end

make_solution!(1:N,M)

# CREATING MATRIX TO INVERSE TO
 @everywhere function fill_eye(N)
  S = zeros(ValidatedNumerics.Interval{BigFloat},N,N)
  for k=1:N
    S[k,k] = 1
  end
  S
end
# S_refs = [remotecall(fill_eye,pid,pn:nws:N) for (pn,pid) in enum_workers]
S = fill_eye(N)
#

  println("Channels...")

  @compat C = RemoteRef(myid())
  @compat fetched_M = RemoteRef[RemoteRef(pid) for pid in workers()]
  @compat fetched_S = RemoteRef[RemoteRef(pid) for pid in workers()]
  @compat qready_M = RemoteRef[RemoteRef(pid) for pid in workers()]
  @compat qready_S = RemoteRef[RemoteRef(pid) for pid in workers()]

# ROW REDUCTION
println("Reducing rows...")


@everywhere function rowreduce_M(M,C,inds,fetched,qready)
    for i = 1:N
      i_ind = findfirst(inds,i)
      if i_ind !=0 # M ones
        v = M[1:N,i_ind]
        put!(C,v)
        M[i,i_ind] = @biginterval 1
        for j = i+1:N
          M[j,i_ind] = 0
        end
        i_ind_p = i_ind + 1
      else
        v = fetch(C)::Vector{ValidatedNumerics.Interval{BigFloat}}
        i_ind_p = fld(i-first(inds),step(inds))+2
      end
      put!(fetched,i)

      for k_ind = i_ind_p:length(inds) # M loop
        scale = M[i,k_ind]/v[i]
        M[i,k_ind] = scale
        for j = i+1:N
          M[j,k_ind] -= scale*v[j]
        end
      end

      take!(qready)
    end
  M
end

@everywhere function rowreduce_S(S,C,inds,fetched,qready)
  for i = 1:N
    v = fetch(C)::Vector{ValidatedNumerics.Interval{BigFloat}}
    put!(fetched,i)
    for k_ind in 1:length(inds) # S loop
      scale = S[i,k_ind]/v[i]
      S[i,k_ind] = scale
      for j = i+1:N
        S[j,k_ind] -= scale*v[j]
      end
    end
    take!(qready)
  end
  S
end

@sync begin
  @async begin
    for i = 1:N
      @sync begin
        for pn = 1:nws
          @async begin
            take!(fetched_M[pn])
          end
          @async begin
            take!(fetched_S[pn])
          end
        end
      end
      take!(C)
      for pn = 1:nws
        put!(qready_M[pn],i)
        put!(qready_S[pn],i)
      end
    end
  end
  for (pn,pid) = enum_workers
    @async M[:,pn:nws:N] = remotecall_fetch(rowreduce_M,pid,M[:,pn:nws:N],C,pn:nws:N,fetched_M[pn],qready_M[pn])
    @async S[:,pn:nws:N] = remotecall_fetch(rowreduce_S,pid,S[:,pn:nws:N],C,pn:nws:N,fetched_S[pn],qready_S[pn])
  end
end

for pn = 1:nws
  close(fetched_M[pn])
  close(qready_M[pn])
end

println("Onto back substitution...")
# BACK SUBSTITUTION
@everywhere function backsub_S(S,C,inds,fetched,qready)
  # S = fetch(S_r)

  for i = N:-1:1
    v = fetch(C)::Vector{ValidatedNumerics.Interval{BigFloat}}
    put!(fetched,i)
    for k_ind in 1:length(inds) # S loop
      scale = S[i,k_ind]
      for j = 1:i-1
        S[j,k_ind] -= scale*v[j]
      end
    end
    take!(qready)
  end
  S
end

@sync begin
  @async begin
    for i = N:-1:1
      put!(C,M[:,i])
      @sync begin
        for pn = 1:nws
          @async begin
            take!(fetched_S[pn])
            # println("fetched S $(pn+1) -- async")
          end
        end
      end
      # println(-i)
      take!(C)
      for pn = 1:nws
        put!(qready_S[pn],i)
      end
    end
  end
  # println("ok here goes nothing")
  for (pn,pid) = enum_workers
    @async S[:,pn:nws:N] = remotecall_fetch(backsub_S,pid,S[:,pn:nws:N],C,pn:nws:N,fetched_S[pn],qready_S[pn])
  end
  # println("OK two down")

end
close(C)
for pn = 1:nws
  close(fetched_S[pn])
  close(qready_S[pn])
end
toc()

for i = 1:N, j = 1:N
  M_lo[i,j] = S[i,j].lo
  M_hi[i,j] = S[i,j].hi
end

@time save(File(format"JLD","/var/tmp/Lanford-$N-S.jld"),"lo",M_lo,"hi",M_hi,"log_Enorm",log_Enorm(N).hi,"log_scerr_norm",log_scerr_norm(N).hi)
run(`zip -r9 Lanford-$N.zip /var/tmp/Lanford-$N-S.jld`)
println("Done S: $N")


==> data/Lanford-preamble.jl <==

using Compat
@everywhere using Compat

@eval @everywhere N = $(parse(ARGS[1]))
# @everywhere prec = 8round(Int,(max(N-512,0)*0.2+512)/8)
@everywhere prec = 8round(Int,(N+512)*0.2/8)

# zip_location = N > 1024 ? "~/nb/Lanford/"

@everywhere @compat setprecision(BigFloat,prec)
using ValidatedNumerics, FastTransforms, JLD, FileIO
@everywhere using ValidatedNumerics, FastTransforms, JLD, FileIO
@everywhere @compat setprecision(BigFloat,prec)

@everywhere begin



  @compat setprecision(BigFloat,prec)

  import Base.sinpi, Base.LinAlg.det
  Base.sinpi(x::ValidatedNumerics.Interval) = sin(pi*x)

  function LinAlg.det{T<:ValidatedNumerics.Interval}(x::Array{T,2})
      size(x) == (1,1) && (return x[1])
      dt = zero(T)
      for i = 1:size(x,1)
          dt += (-1)^(i-1) * x[i,1] * det([x[1:i-1,2:end];x[i+1:end,2:end]])
      end
      dt
  end


  # fft functions
  function fft_pow2!{T}(x::Vector{T})
      n,big2=length(x),2one(T)
      nn,j=n÷2,1
      for i=1:2:n-1
          if j>i
              x[j], x[i] = x[i], x[j]
              x[j+1], x[i+1] = x[i+1], x[j+1]
          end
          m = nn
          while m ≥ 2 && j > m
              j -= m
              m = m÷2
          end
          j += m
      end
      logn = 2
      while logn < n
          θ=-big2/logn
          wtemp = sinpi(θ/2)
          wpr, wpi = -2wtemp^2, sinpi(θ)
          wr, wi = one(T), zero(T)
          for m=1:2:logn-1
              for i=m:2logn:n
                  j=i+logn
                  mixr, mixi = wr*x[j]-wi*x[j+1], wr*x[j+1]+wi*x[j]
                  x[j], x[j+1] = x[i]-mixr, x[i+1]-mixi
                  x[i], x[i+1] = x[i]+mixr, x[i+1]+mixi
              end
              wr = (wtemp=wr)*wpr-wi*wpi+wr
              wi = wi*wpr+wtemp*wpi+wi
          end
          logn = logn << 1
      end
      return x
  end

  function fft_pow2{T}(x::Vector{T})
      y = FastTransforms.interlace(real(x),imag(x))
      fft_pow2!(y)
  @compat    return complex.(y[1:2:end],y[2:2:end])
  end

  function gen_dct{T}(a::AbstractArray{Complex{T}})
  	N = big(length(a))
      ispow2(N) || error("N not a power of 2")
      c = fft_pow2([a; flipdim(a,1)])
      d = c[1:N]
   @compat    d .*= exp.((-im*big(pi)).*(0:N-1)./(2*N))
       d[1] = d[1] / 2 #sqrt(big(2))
       scale!(inv(N), d)
  end
  @compat gen_dct{T<:Real}(a::AbstractArray{T}) = real(gen_dct(complex(a)))


  ## MAP CONSTANTS

  @compat setprecision(BigFloat,prec)

  @compat lan_v(x,b) = (5 - sqrt.(25-8(x+b)))/2
  @compat lan_dv(x,b) = 2./sqrt.(25-8(x+b))
  λ = @biginterval 3/2
  λ̌ = sqrt(λ)
  C1 = @biginterval 4/9
  δ = @biginterval acosh( 7/4)
  P = @biginterval acosh(4 - sqrt(6))
  H = @biginterval sqrt((7+sqrt(33))/2) #5/2sqrt(39-24sqrt(2)) + 3/2sqrt(40sqrt(2)-55)



  # Error bound function
  log_Enorm = N -> begin N = N-1; #recall we start at 0 in the polynomial basis and 1 in the matrix indexing
      log(sqrt(2)*H) + log(1-exp(-2P*N))/2 - log(1-exp(-2P))/2 + P*N-δ*(N+1) +
      log(sqrt(N^2 *exp(-4δ) + (1-2N-2N^2)*exp(-2δ) + (N+1)^2)/(1-exp(-2δ)) + 1/2) - log(1-exp(-2δ))/2
  end

  # Pointwise aliasing error
  t(j) = (1+(j!=0))
  alias_error(j,k,N) = (H * t(j-1) * exp(P*(k-1)) * 2cosh(δ*(j-1)) /(exp(2δ*N)-1)).hi

  # Explicit coupling bound
  R = 2*C1/(1-1/λ)
  ξ = exp(-R)*(1-1/λ)/2
  C_L = 4exp(R) * (1+R)
  C_dash =  1+C1/3(1-1/λ)
  #γ = 1-ξ
  #Lsum_norm = (C_dash* log(C_L) + 1)/ξ
  m_lsum = ceil((2/log(λ)).hi);
  n_lsum = ceil(((4+2log(max(C1/(1-1/λ),1)*sqrt(C_L)))/ξ).hi)
  Lsum_norm = (m_lsum+n_lsum)*C_dash/@biginterval(3/5)
  #C_dash*(ceil(2/log(λ))+ceil(2(2+log(2C1*sqrt(C_L)))/ξ))/(@biginterval 1-4exp(-2))
  S_norm = 1 + Lsum_norm*(3+C_dash)


  # Strong convergence norm
  log_scerr_norm = N -> log_Enorm(N) - log(1/S_norm - exp(log_Enorm(N)))

          println("Done defs: $N")

  @compat setprecision(BigFloat,prec)

  N_interp = nextpow2(N)
  #N = 512
  typealias BigInterval ValidatedNumerics.Interval{BigFloat}

  function cos_vec!(A::Vector{BigInterval})
    for i in eachindex(A)
      A[i] = cos(A[i])
    end
    A
  end
  # cvt(A) = convert(Array{ValidatedNumerics.Interval{BigFloat}},A)
  function acos_lan_v_norm(A::Vector{BigInterval},b)
    B = Array(ValidatedNumerics.Interval{BigFloat},N)
    for i in eachindex(B)
      B[i] = acos(2lan_v((A[i]+1)/2,b)-1)
    end
    B
  end

  function lan_dv_norm(A::Vector{BigInterval},b)
    B = Array(ValidatedNumerics.Interval{BigFloat},N)
    for i in eachindex(B)
      B[i] = lan_dv((A[i]+1)/2,b)
    end
    B
  end


  cheb_pts = cos_vec!(collect(1:2:2N_interp-1)*(@biginterval(pi)/2N_interp));
  acos_v0_cheb_pts = acos_lan_v_norm(cheb_pts,0); acos_v1_cheb_pts = acos_lan_v_norm(cheb_pts,1);
  dv0_cheb_pts = lan_dv_norm(cheb_pts,0); dv1_cheb_pts = lan_dv_norm(cheb_pts,1);
end


==> data/lantest.jl <==
using Poltergeist, ApproxFun
f_lift(x) = 5x/2 - x^2/2
d = 0..1
f = modulomap(f_lift,d);
K = SolutionInv(f);
rho = acim(K);
l_exp = sum(Fun(x->log(abs(f'(x))),d) * rho)
sigmasq_A = birkhoffvar(K,Fun(x->x^2,d))

@time begin
d = 0..1
f = modulomap(f_lift,d);
K = SolutionInv(f);
rho = acim(K);
l_exp = sum(Fun(x->log(abs(f'(x))),d) * rho)
sigmasq_A = birkhoffvar(K,Fun(x->x^2,d))
end


==> workbooks/.ipynb_checkpoints/adaptive-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "include(\"figures-preamble.jl\")\n",
    "using Poltergeist, ApproxFun"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Lanford map"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6576617800065976"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = (5 - sqrt(17))/2; \n",
    "f1(x) = 5x/2 - x^2/2; f2(x) = f1(x)-1\n",
    "f = MarkovMap([f1,f2],[0..a,a..1],0..1);\n",
    "L = Transfer(f); # transfer operator represented as an ApproxFun Operator object\n",
    "rho = acim(L); # Fun object; obtained via solution operator equation\n",
    "lyap = sum(Fun(x->log(abs(f'(x))),0..1) * rho) # quadrature using ApproxFun"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.36010948619916205"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bvar = Poltergeist.birkhoffvar(L,Fun(x->x^2,0..1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.548591793174868"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = sum(rho*Fun(identity,0..1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Archive:  /Users/johnwormell/Documents/Spectral/Lanford-S2048.zip\n",
      "  inflating: tmp/tmppdy794/Lanford-S2048.jld  \n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "N = 2048;\n",
    "prec = 8round(Int,(N+512)*0.2/8)\n",
    "setprecision(prec)\n",
    " run(`unzip -o /Users/johnwormell/Documents/Spectral/Lanford-S$N.zip tmp/tmppdy794/Lanford-S2048.jld`)\n",
    "\n",
    "ld = load(\"tmp/tmppdy794/Lanford-S2048.jld\");\n",
    "run(`rm tmp/tmppdy794/Lanford-S2048.jld`);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BV error = 2.8797280635879655e-13\n",
      "maximum coefficient error = 7.899547595972759e-15\n"
     ]
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "rho_hi = ld[\"hi\"][:,1]; rho_lo = ld[\"lo\"][:,1];\n",
    "rho_coefs = (rho_hi + rho_lo)/2\n",
    "rhodiff_coefs = convert(Array{Float64},rho_coefs-pad(rho.coefficients,N))\n",
    "rhodiff = Fun(Chebyshev(0..1),rhodiff_coefs)\n",
    "lan_BVerr = sum(abs(rhodiff')); println(\"BV error = $lan_BVerr\")\n",
    "lInferr = maxabs(rhodiff_coefs); println(\"maximum coefficient error = $lInferr\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.258386529631961e-17\n",
      "1.381477364093174e-15\n"
     ]
    }
   ],
   "source": [
    "lyap_exact = big\"6.5766178000659767754158241382383206574324106958001220195395280269163266611155402375955645975291517482964215633179802630148859489e-1\"\n",
    "println(convert(Float64,abs(lyap_exact - lyap)))\n",
    "\n",
    "bvar_exact = big\"0.3601094861991606728988241868285767492416699977972288643589778658381744031036174779814027832110836467690394108480319999606647\"\n",
    "println(convert(Float64,abs(bvar_exact - bvar)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting convergence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[31mWARNING: Maximum length 1 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 2 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 3 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 4 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 5 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 6 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 7 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 8 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 9 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 10 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 11 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 12 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 13 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 14 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 15 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 16 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 17 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 18 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 19 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 20 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 21 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 22 reached.\u001b[0m\n"
     ]
    }
   ],
   "source": [
    "Si = SolutionInv(L); u = Poltergeist.uniform(rangespace(L));\n",
    "NN = 40\n",
    "lan_BVerrs = Array(Float64,40)\n",
    "for n = 1:40\n",
    "    rn = (\\)(Si,u,maxlength=n)\n",
    "#     rn = Fun(Chebyshev(0..1),Si[1:n,1:n]\\pad(u.coefficients,n))\n",
    "    rndiff_coefs = convert(Array{Float64},rho_coefs-pad(rn.coefficients,N))\n",
    "    rndiff = Fun(Chebyshev(0..1),rndiff_coefs)\n",
    "    lan_BVerrs[n] = sum(abs(rndiff'))+sum(abs(rndiff))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x314524090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "semilogy(1:40,lan_BVerrs,\"k\")\n",
    "plot([24],[lan_BVerr],\"kx\")\n",
    "xlim(0,40)\n",
    "xlabel(\"\\$N\\$\"); ylabel(\"\\$\\\\|\\\\rho\\_N - \\\\rho\\_\\\\infty\\\\|\\_\\{BV\\}\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Circle Map"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "390.509334 seconds (2.66 G allocations: 82.639 GB, 7.99% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Fun(Fourier(【0.0,6.283185307179586❫),[0.159155,0.0184858,-0.00391516,-0.000504504,6.34477e-5,-6.69747e-5,1.36742e-6,3.96156e-6,-1.67745e-6,-3.88312e-6  …  -1.70984e-14,-1.40342e-15,1.08018e-14,-1.64542e-15,1.20333e-14,6.89211e-16,6.31882e-20,1.17312e-15,-2.98272e-19,3.91623e-20])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function Ws4(x::Float64)\n",
    "    y = zero(x)\n",
    "    pow = -oftype(x,33)/8\n",
    "    sx62 = 2sin(x/6)^2\n",
    "    twopow = 2^pow\n",
    "    for ki = (20:-1:0)\n",
    "        y += cos(2^ki*sx62)*twopow^ki\n",
    "    end\n",
    "    y\n",
    "end\n",
    "Ws4f(x) = x/3+Ws4(x)\n",
    "\n",
    "function Ws4d_times3(x::Float64)\n",
    "    y = zero(x)\n",
    "    pow = -oftype(x,33)/8\n",
    "    sx3 = sin(x/3)\n",
    "    sx62 = 2sin(x/6)^2\n",
    "    twopow1 = 2^(pow+1)\n",
    "    for ki = (20:-1:0)\n",
    "        y -= sx3*sin(2^ki*sx62)*twopow1^ki\n",
    "    end\n",
    "    y\n",
    "end\n",
    "Ws4df{T}(x::T) = (1+Ws4d_times3(x))/3\n",
    "g = CircleMap(Ws4f,0..2pi,0..2pi,dir=Reverse,diff=Ws4df)\n",
    "Lg = Transfer(g); Si = SolutionInv(Lg)\n",
    "@time rhog = acim(Si)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2747"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ncoefficients(rhog)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31eaf0bd0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## TODO : RUN IN BIGFLOAT\n",
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "plot(points(rhog),values(rhog),\"k\")\n",
    "xlim(0,2pi)\n",
    "ylim(0,0.2)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$\\\\rho\\_\\\\infty(x)\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-2.eps\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Loading bigfloat mtrix\n",
    "Lg_bf = load(\"/Users/johnwormell/Documents/Spectral/Circle_data.jld\")[\"Lg\"];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "N_bf = 6144\n",
    "K = I - Lg_bf[1:N_bf,1:N_bf];\n",
    "K[1,:] += DefiniteIntegral(Fourier(0..2pi))[1:N_bf]/2pi\n",
    "rho_g_bf = K\\[1/2pi;zeros(N_bf-1)];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "u = Poltergeist.uniform(rangespace(Lg));\n",
    "NN = 8000\n",
    "Nplt = 100\n",
    "BVerrs = Array(Float64,Nplt)\n",
    "# H1errs = Array(Float64,Nplt)\n",
    "NBVsum = nextpow2(3NN)\n",
    "for (ind,n) = enumerate(round(Int,logspace(log10(4),log10(NN),Nplt)))\n",
    "#     rn = (\\)(Si,u,maxlength=n)\n",
    "    rn = Fun(Fourier(0..2pi),Si[1:n,1:n]\\pad(u.coefficients,n))\n",
    "    rndiff_coefs = convert(Array{Float64},rho_g_bf-pad(rn.coefficients,N_bf))\n",
    "    rndiff = Fun(Fourier(0..2pi),rndiff_coefs)\n",
    "    BVerrs[ind] = norm(values(pad(rndiff,NBVsum)),1)/NBVsum*2pi+norm(values(pad(rndiff',NBVsum)),1)/NBVsum*2pi\n",
    "#     H1errs[ind] = norm(rndiff',2)+norm(rndiff,2)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.777346437265215e-10"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rhogdiff_coefs = convert(Array{Float64},rho_g_bf-pad(rhog.coefficients,N_bf))\n",
    "rhogdiff = Fun(Fourier(0..2pi),rhogdiff_coefs)\n",
    "BVerr = norm(values(pad(rhogdiff,64NBVsum)),1)/64NBVsum*2pi+norm(values(pad(rhogdiff',64NBVsum)),1)/64NBVsum*2pi\n",
    "# H1err = norm(rhogdiff',2)+norm(rhogdiff,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.777346437265215e-10"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BVerr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100-element Array{Float64,1}:\n",
       " 0.000663584\n",
       " 0.000663584\n",
       " 0.000527515\n",
       " 0.000527515\n",
       " 0.000527515\n",
       " 8.26112e-5 \n",
       " 8.26112e-5 \n",
       " 8.81221e-5 \n",
       " 8.81221e-5 \n",
       " 7.8313e-5  \n",
       " 7.67363e-5 \n",
       " 7.67363e-5 \n",
       " 6.32098e-5 \n",
       " ⋮          \n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H1errs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x309c63e50>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pltN = round(Int,logspace(log10(4),log10(NN),Nplt))\n",
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "# loglog(pltN,H1errs,\"k-.\")\n",
    "# plot([ncoefficients(rhog)],[H1err],\"kv\")\n",
    "\n",
    "loglog(pltN,BVerrs,\"k\")\n",
    "plot([ncoefficients(rhog)],[BVerr],\"kx\")\n",
    "\n",
    "\n",
    "xlim(0,NN)\n",
    "xlabel(\"\\$N\\$\"); ylabel(\"\\$\\\\|\\\\rho\\_N - \\\\rho\\\\|\\$\")\n",
    "\n",
    "plot(pltN[4:end-4],pltN[4:end-4].^(2-33/8)/ 15,\"k--\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-3.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "UndefVarError: phi_av not defined",
     "output_type": "error",
     "traceback": [
      "UndefVarError: phi_av not defined",
      ""
     ]
    }
   ],
   "source": [
    "phi_av"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x321e142d0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x326e99ad0>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(linspace(0,2pi),Fun(Fourier(),[0.,1.]).(linspace(0,2pi)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32c7e9910>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.image.AxesImage object at 0x32ca9d5d0>"
      ]
     },
     "execution_count": 208,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "imshow(log(abs(L[1:500,1:500])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 217,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32dae7c10>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x32db1e910>"
      ]
     },
     "execution_count": 217,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(abs(rhog.coefficients))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1024,664)"
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.datasize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "18 methods for generic function <b>wait</b>:<ul><li> wait(c::<b>Condition</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L22\" target=\"_blank\">event.jl:22</a></li> <li> wait(async::<b>Base.AsyncCondition</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L230\" target=\"_blank\">event.jl:230</a></li> <li> wait(t::<b>Timer</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L318\" target=\"_blank\">event.jl:318</a></li> <li> wait(t::<b>Task</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/task.jl#L126\" target=\"_blank\">task.jl:126</a></li> <li> wait(fdw::<b>Base.Filesystem.FDWatcher</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L318\" target=\"_blank\">poll.jl:318</a></li> <li> wait(fdw::<b>Base.Filesystem._FDWatcher</b>; <i>readable, writable</i>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L321\" target=\"_blank\">poll.jl:321</a></li> <li> wait(fd::<b>RawFD</b>; <i>readable, writable</i>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L335\" target=\"_blank\">poll.jl:335</a></li> <li> wait(pfw::<b>PollingFileWatcher</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L355\" target=\"_blank\">poll.jl:355</a></li> <li> wait(m::<b>FileMonitor</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L362\" target=\"_blank\">poll.jl:362</a></li> <li> wait(x::<b>Base.Process</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/process.jl#L716\" target=\"_blank\">process.jl:716</a></li> <li> wait(x::<b>Base.ProcessChain</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/process.jl#L717\" target=\"_blank\">process.jl:717</a></li> <li> wait(rv::<b>Base.RemoteValue</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L977\" target=\"_blank\">multi.jl:977</a></li> <li> wait(r::<b>Future</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L1145\" target=\"_blank\">multi.jl:1145</a></li> <li> wait(state::<b>Base.AsyncCollectorState</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/asyncmap.jl#L55\" target=\"_blank\">asyncmap.jl:55</a></li> <li> wait(socket::<b>ZMQ.Socket</b>) at <a href=\"https://github.com/JuliaInterop/ZMQ.jl/tree/eacc2e1916b4be9fe8a7645d456ba77b5a4ec77a/src/ZMQ.jl#L273\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ZMQ/src/ZMQ.jl:273</a></li> <li> wait() at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L145\" target=\"_blank\">event.jl:145</a></li> <li> wait(c::<b>Channel</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/channels.jl#L90\" target=\"_blank\">channels.jl:90</a></li> <li> wait(r::<b>RemoteChannel</b>, args...) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L1146\" target=\"_blank\">multi.jl:1146</a></li> </ul>"
      ],
      "text/plain": [
       "# 18 methods for generic function \"wait\":\n",
       "wait(c::Condition) at event.jl:22\n",
       "wait(async::Base.AsyncCondition) at event.jl:230\n",
       "wait(t::Timer) at event.jl:318\n",
       "wait(t::Task) at task.jl:126\n",
       "wait(fdw::Base.Filesystem.FDWatcher) at poll.jl:318\n",
       "wait(fdw::Base.Filesystem._FDWatcher; readable, writable) at poll.jl:321\n",
       "wait(fd::RawFD; readable, writable) at poll.jl:335\n",
       "wait(pfw::PollingFileWatcher) at poll.jl:355\n",
       "wait(m::FileMonitor) at poll.jl:362\n",
       "wait(x::Base.Process) at process.jl:716\n",
       "wait(x::Base.ProcessChain) at process.jl:717\n",
       "wait(rv::Base.RemoteValue) at multi.jl:977\n",
       "wait(r::Future) at multi.jl:1145\n",
       "wait(state::Base.AsyncCollectorState) at asyncmap.jl:55\n",
       "wait(socket::ZMQ.Socket) at /Users/johnwormell/.julia/v0.5/ZMQ/src/ZMQ.jl:273\n",
       "wait() at event.jl:145\n",
       "wait(c::Channel) at channels.jl:90\n",
       "wait(r::RemoteChannel, args...) at multi.jl:1146"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(wait)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "realpart(Dual(0.,1.))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition cotshiftv(Any, Any) in module Main at In[62]:2 overwritten at In[72]:2.\n",
      "WARNING: Method definition cotshiftv(DualNumbers.Dual, Any) in module Main at In[62]:3 overwritten at In[72]:3.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Fun(Fourier(【0.0,1.0❫),[1.0,-9.86598e-16,-1.57101e-15,0.0499688,0.00124922,-2.93209e-16,1.69465e-16,6.24219e-5,-0.00124766,-4.71766e-16  …  2.98238e-13,2.52284e-14,1.72063e-15,-2.55116e-16,1.69392e-15,1.99991e-16,8.14991e-18,-4.6666e-17,-1.82409e-17,-8.99474e-19])"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using DualNumbers\n",
    "cotshiftv(x,k) =rem(atan2(-sin(2pi*x),-cos(2pi*x)-k*sin(2pi*x))/2pi+0.5,1)+floor(x)\n",
    "cotshiftv(x::Dual,k) = Dual(cotshiftv(realpart(x),k),dualpart(atan(-sin(2pi*x)/(-cos(2pi*x)-k*sin(2pi*x)))/2pi+0.5))\n",
    "dconj_liftv_05(x) = cotshiftv(cotshiftv(x,-0.05)/2,0.05)\n",
    "dconj = CircleMap(dconj_liftv_05,0..1,0..1,dir=\"rev\")\n",
    "L = Transfer(dconj)\n",
    "acim(L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x326724110>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x31faf1750>"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zplt = linspace(0.001,1,10)\n",
    "plot(zplt,[det(I-z*Lg) for z = zplt])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nv = round(Int,logspace(1,2.4,10))\n",
    "Ev = Array(Float64,10)\n",
    "for i = eachindex(Nv)\n",
    "    Ev[i] = sort(abs(eigvals(Lg[1:Nv[i],1:Nv[i]])))[end-1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      " in geevx!(::Char, ::Char, ::Char, ::Char, ::Array{Float64,2}) at ./linalg/lapack.jl:2004",
      " in #eigvals!#26(::Bool, ::Bool, ::Function, ::Array{Float64,2}) at ./linalg/eigen.jl:135",
      " in (::Base.LinAlg.#kw##eigvals!)(::Array{Any,1}, ::Base.LinAlg.#eigvals!, ::Array{Float64,2}) at ./<missing>:0",
      " in #eigvals#28(::Bool, ::Bool, ::Function, ::Array{Float64,2}) at ./linalg/eigen.jl:144",
      " in eigvals(::Array{Float64,2}) at ./linalg/eigen.jl:143"
     ]
    }
   ],
   "source": [
    "eigvals(Lg_bf[1:6000,1:6000],3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32b27bad0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x3321acf10>"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(Nv,Ev)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "eigvals(Lg[1:4000,1:4000])[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "eigmax = abs([reim(eigvals(Lg[1:4000,1:4000])[1])...])\n",
    "ed = zeros(20)\n",
    "for (n,N) = enumerate([round(Int,x) for x in logspace(1,3,20)])\n",
    "    ed[n] = norm(abs([reim(eigvals(Lg[1:N,1:N])[1])...])-eigmax)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31eebf050>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x324dbfbd0>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lgsp = logspace(1,3.4,20)\n",
    "loglog([round(Int,x) for x in lgsp],ed)\n",
    "plot(lgsp,lgsp.^(2-33/8))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/expanding-conjugacy-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.5/ApproxFun.ji for module ApproxFun.\n",
      "\u001b[0m"
     ]
    }
   ],
   "source": [
    "using PyPlot, ApproxFun\n",
    "rc(\"text\",usetex=true)\n",
    "rc(\"ps\",useafm=false,usedistiller=\"xpdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## expanding-conjugacy-1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Problematic branch:\n",
    "$$ v(x) = 1 - \\sqrt{a^2(1-x^2)+c^2 x^2} + c x $$\n",
    "$$ f(x) = \\sqrt{1-\\left(\\frac{1-y}{a}\\right)^2\\left(1-\\frac{c^2}{a^2}\\right)} - \\frac{c(1-y)}{a^2}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUkAAAE3CAYAAAAnorMZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAIABJREFUeJzsfdevLNlZ/eqcc58++cz4jiMGh7FNEsICjd+cwGP7L0A88EB4AEwwOKCx5wEh+QmekUB4jLGQQAIDlgiSsT3YZiQMHt87996TO4fqru6qrv17OLP23VVdsSf42r9a0pU9p7uqd6WvvrC+9SWEEAIxYsSIEcMVye/3AmLEiBHjYUZsJGPEiBHDB7GRjBEjRgwfxEYyRowYMXwQG8kYMWLE8EFsJGPEiBHDB7GRjBEjRgwfxEYyRowYMXwQG8kYMWLE8EFsJGPEiBHDB7GRjBEjRgwfpL/fC3iYYFkWzs/PUalUkEgkvt/LiREjxssIIQSm0ykODg6QTIb3D2MjqeD8/BzHx8ff72XEiBHjFcT9+/dxdHQU+vuxkVRQqVQA3JzEarX6fV5NjBgxXk5MJhMcHx/L5zwsYiOpgCF2tVqNjWSMGD+kiJpKiws3MWLEiOGD2EjGiBEjhg9iIxkjRowYPoiNZIwYMWL44AfGSL7nPe8J/M7t27fx9NNP45lnnsHTTz+N0Wj0KqwsRowYP8x46KvbzzzzDG7fvo0vf/nLGI1GqNfrnt/98Ic/jG984xsAgNFohA9/+MP4x3/8x1drqTFixPghxEPvST755JP4zd/8zcDvPfvss7b/rtfr+PrXv47bt2+/UkuL8QOOeFBojDB46I1kWHz9619Hs9m0/a3ZbPoayeVyiclkYvsX4/8PPPfcc3jTm96EP//zP/9+LyXGlvjEJz6B97///fjyl7/8iv7OQx9uh4Vb/rFer/vmJZ966il84hOf2Or3ZrMZBoMB0umbU2gYBvL5PCzLQjKZRCKRwGq1gmmayGazSKfTSCQSMAwDmUwGQgis12sYhgHLspBOp5HJZGRPKb8HQH7XNE2s12skk0mkUimk02n5fSEETNOU2wDAer2W2wkhbNslEglJqjVNE8lk0rYv9TctywIApFIp+U/d3rle7sOyLLkGdR9cB88T4VyH3364D7f9eK2Hx2RZFn77t38b//u//4u/+Iu/wLvf/W65n6hr4v+qa+L/RlkT96Vep7DnyHl+gvbhXIe6/Xq9RiKR2LjWvJ8SicTGPcd7JJlMIp1Oy/vL+VtCCBiGAdM0AQCZTMbzuVitVkgmk8hms0gkEjBNE+l0GovFQm7zla98BV/5ylfwoQ99CK8kfmiMZL1ex2AwsP0tKIf5sY99DL/xG78h/5ttS2Ewm82Qz+exWq1QLpdRKpUwHo9hWRYsy0Imk0Gr1UI2m8V8Poeu6/Jh4g1VKpVQKBSQSqWg6zoWi4XcHoA0iMlkEvl8HrlcDplMRt5Euq7Lh4I3MPcNAPl8HtlsFtlsFslkUm63XC5ta1G3579MJoNMJiMNPHBzwxuGgdVqJbdXt+V6uY98Pi/3w32Ypin3wYeFRofrASCPgQ8K98MHjvvhP4bO6npM07QZdK7j//7v//B3f/d3AIA/+qM/ws7Ojtyfc03q2rzWxIc2zJqc50g9rkwm47uf9Xot16O+pNLpNIrFotxHMpmEaZpYrVZyH27rSKVScvtSqSSPybIsrFYr+Y/bOn87mUyiWq3Ke2S9XkPXdSyXS3kfq7+VTCZRr9eRz+chhICu67bngterVCqh0+nANE3MZjO5hkQigd3dXRiGgfF4LLfLZrOhntlt8UNjJN/5znfiT//0T21/GwwGuHXrluc2uVwOuVxuq9/jA8Q3HY2A+tbMZrNIpVLI5XJYLBZIpVIoFotYLpfyc34/n89L48XvqcYom83KtaqeKm/6YrGIZDJp+1s6nUY+n7c93Hxr0xjwAQMgb27gxuPL5/PyuHi+aGy5PQ04H27+Xd0HH0YeRzKZhGVZ0sPlvtPptPQ2uA6e00KhYPOeMpkMUqmU/D7B9dBQqAYikUggm83i6aefhhACTz75JN72trdBCIFUKmVbUyKRkC8lIQRWq5VcE7/vPDanweSxuZ0j/gbvD9Wz8zo2vvAsy4JhGDYPlp/RcNJY8rv8vWKxiFQqZXtJqdur143HTc80n8/L+4R/U7dLJpNyG64hm83KezKZTCKXy8lzxucikUigXC7L7/H4eb1TqRQymQwMw5DHz//meXkl8QNtJJ999lnU63XcunULjz/+uC20Ho1GuHXrlq+RfCmo1Wq4uLjAa1/7WgyHQ9y7dw97e3vSkJmmiW63C8MwUCwW0W63N0Kk6XSKwWCA9XqNXC6Her3uesH53dFohNVqhUwmg1wuh3K57HmDCCGwWCzQ7/elUaRRLpfLqNVqG+EgG/+FEDJfS6+PXk82m0WxWES1WvXtgaWnMBqNpLESQkhvp1gsotVqBUpWWZaFxWIhzxPXwrCuUCig2WwG7ocG5xvf+AY+//nPAwB+6Zd+CWdnZ0in08hmsygUCqFk8tyOzbIs+VLM5/Oo1+s2A+q1n+VyKb0l9RxFOTbDMDCfz+V6aER4ntvttu8xGYYh00eGYciXSaFQ8L1G9PQGg4G8L/2O3TRNjEYjaRiLxSKazabtu0IITCYT9Ho9pFIptNtteY+bponT01Pkcjl0Oh1pjP+/N5Jf/vKXZeX6qaeewnve8x488cQT8r/f9a53yer35z//eTz99NO4desWvva1r8mH4ZUA39J8c5bLZei6Lo3kcrlEIpFAo9HAbDaDYRg2r9U0TSyXSxQKBWSzWcxmM8zncxlyqWCInE6nUa/XsVgssFqtZH7G7SbmgyOEQLlcRi6Xw2w2w3q9xnw+l7lJN/A7DH9arRaEEJjP53K/fttzzZqmyXwrjc98Psd6vYamadJb83qAaYyYhkin01J4hPuZz+cAgGKx6GsI+N3PfOYzEELgAx/4AN797nfLtAUNFL0jL3BNPLZUKoVyuYx0Og1N02CaJnRdt3n3XuC55Hkul8tIpVLyb/P53OaFusGyLMzncyyXSxn+ptNp23lOpVKex8TtDcOQ9xd/W9d1+UJ2/j7PA41jvV7HfD6X59N5PfjSXq/XqNfrsCxLbl8oFGzXSdd1VKtVeY9z7fwur5Xqsb6SSIiYByExmUxQq9UwHo8DVYDG4zGm0ylSqRSq1arMSRKWZaHRaAC4uUEGgwESiQRqtRqGw6E0oOpDpOs6xuMxstmsvOmY+3Tz3HRdx3Q6BXCTk02n05hMJtB1HdlsFtVq1fWNbhgGJpMJ1us18vk8KpUKLMuSniONmtfNt1qtMJ1OsV6vpeFiXnU2m0EIIT1dL2+KD7Cu6wCAcrmMQqEAIQQ0TcNisQBwY/z8jA09Tb4Q+LvJZFJ6aTRm9+7dwzve8Q4IIfDtb38bP/ZjP7ZxXvhCo5ErFosbayoUCiiVSp5rokHQNM13TZlMBpVKxfNlY1nWxrkolUqwLAuz2UwaxnK5LENht/PM68p7lUZU0zTf7fk7NFS1Wg1CCIxGI6zXa5RKJVdjqGkaNE1DoVBAuVyGpmmYz+cyd69+dzweY7VaodVqyftBjbpmsxl0XUehUMBisUCr1YJhGBiNRnj3u9+N73znO/inf/on/PzP/7zr8auI8nyriI2kgign8d69e2i1Wrh//z7e+MY3yr8zfNvd3d3YZjQaod/vY29vz3azODEej9Hv91EqlbCzsxMq3Lq8vIRhGGg0GtI4B4E3/Gg0QiKRQKvViqy1p2ka+v0+1us1CoUCdnZ2AsNMJyzLQq/Xk95lrVZDrVaLpB7N/UynUwyHQ2mcdnZ2pLH/6Ec/ir/6q7/Ck08+GRhlmKaJfr8vPdVqtbrxUguLyWSC4XAIy7KQz+exs7Pj64V7HVu/38dsNkMikUCz2Yws57dYLNDtdmGaJiqVSqh0BzGbzdDtdmXxRPX+vDAcDjEYDFCtVrGzs+P5vdVqhdPTU5TLZXQ6nY3PeY+enJzI9d69exfvec978N3vfhf/+q//ip/5mZ8JXE9sJF8GRDmJFxcXslBSKpXQbDYlz5KntFaryf8ejUYQQsgqfDqd3sgLmqaJwWCAXC6HarWK+XyO6XSKarUqiysqmOMRQqDRaCCVSmE6nWKxWKBYLKJcLruGaZZlyTc4v0dpe13XPT1XdfvJZILlcmnzWOnZMsQvFAq+ofRisZAPverN0PNIJBKoVquBxbXVaoXJZCKNEL029e+3b9/GT//0T3t6kVyT+tuVSkUWMPh34CZ3G2QkVG89l8uhUqlIT3I6ncKyLOlp+aUJ3M4prxVTMLVazfPFpHp2mUxGvnx47lOplG/+dLFYYDKZSE8SuDF+DJvdwvjlconRaCRzvJqmYTabodFobFzL2WwGTdPQbrehaZr0KnlO5vM55vM5CoUCdF1Hq9WSz8m73vUu3Lt3D1/96lfx4z/+477XA4iN5MuCKCex3+9jOp3i5OQEd+7cweHhIWazGdrtNgDI0LtaraLX68nQhKABbLfbSKVSGI/HWC6XaLVaG4lsGr5GoyGre/RMGo2Gq1fCG1MtRqzXaxkq1Wo1T+OzWCwwnU4lZYP7X61WGI/HEEKgWq16hnhCCFuOVX2I1+s1xuMxTNMMNBJexlj9jDkxr9QC1/PhD38YX/jCF/C+970Pf/mXf2kz4CxSCSFcQ0jnvvgyYaqB54fhqdtnbvuhoUomk6jVatLjVY+b6RAvj490GMuybNfEsiyMRiMYhoFyuex5TAxdgZuUDdfgdv84rw0LRc1mU1KA+v0+0uk0Go3GRhhOih6bPnq9nnQIiOVyieFwiE6nA13XMZ/PpdEcj8cy99tqtXB0dITLy0v813/9F972tre5nh8VsZF8GRDlJOq6jvv37+N1r3sdhsMher0eXvva19pujNFohMlkgk6n42pQ1us1rq+vsV6v0Wg0fENwy7IwGAzkA9hqtUIlrOfzOSaTiaxu84YOA9M0pfEGbmhKfl6LG/gQcx+5XM5mEMKCXiH3Q6MZhsL13HPP4S1veQuEEPjWt76F17zmNdA0TdJSCoUCqtVq5FCa3iKpU9lsNpSX6QRfHOS98ti8XkJuYFWYBRvmtcNWfvkCXSwWSCaTqFQqgV4ut+v3+1itVshmsxsveSeWyyV6vR4AYGdnx3V9pmni/PxcpibUNZyenqJUKqHRaKDVamEwGOC5557Dm9/85sBj3NZI/tC0Jb7aUB8olbdIsPpGXqQbyPNiKOH3viK/jmEwCx5+YFEjlUqhVqvJimIYsHppmiZKpRLy+bykA4WFWtEsl8sol8uyehnl3azup1QqoVwuy2MLs59PfepTkhf5hje8Abqu27w3sgeiQD0/NLL8m8rxDIPlcik7tlgcYUU/LAzDkB63uo+w55k0sUqlgmw2ayN5+4H80Wq1KknofmBRkefda5/5fF6S5wmyD8jvfLV4krEnqSDKm2Y2m+Hy8hKvec1r0Ov10Gg0cHp6KnmZDLELhYIMvZnT4W8ZhoFmsymN3mg0Qrvdtnl6QghZiOB3+fuapqHZbG54ZW4hurru2WyGWq3m6fFw36VSCaVSSf4mvRVd11GpVFzzpIA91KtWqxu/w1QDH2gvD269Xsu0gpuHpus6JpPJRlpAhepF/su//Ave+ta3bvymer6CuJL0+rzCWKYkgJvr7cdj9fvN5XKJ8XiMZDIp881uYP7P7Vwyn+iXY16tVhgOh9LDV1sQB4MBUqnURujMz/v9vvzdRCIhq9WGYWwUhSzLQrfblS85ALJrRt0/c5Bq7rHT6SCRSKDf76NcLmM6naJer6NSqUDXdbzwwgt45JFHXM+PijjcfhmwDQWI+bBCoYDr62sAkMl1dR/qgzMcDqUno4I3Eg2QYRjo9/uuCW9+fzAYyAdJNbZexR7Abuzq9brc92KxwHg8ljdyUF5usVjYjKWapwoT6nkZAubJEomEp/FT4ZVrFULgQx/6EL74xS/igx/8IP76r/86MHykYSH3jw+6aZoYDocA7Lk7L6jnQl2TWjTze9EQLM4BsJ0j1TjW63Xf4+J1pTfP/bKAqB6nE8wRVioVmQ7iveMVWpumiV6vJ1sQV6sV+v2+a1WfVKR2uy2pXGrhZrFYYLFYoFQqYTabSeM5HA6xv7+P9XqN8/Nz7O/v+55Hrjs2ki8RUavbtVoNp6eneP3rXy///vzzz6NUKrletPF4jNlshmq16km1YSWcIWEYCpCu65J7mc1mXd/8Xr81HA5l61mYThrn9tPpVFZ96dFFDX9405OcTwO1DZWI+c9EIoHvfOc7+Lmf+znfirYX6BEy5KUxibomXk+uiYZ/m3NEowtAdmiFvVbAgygCgCyuhD2eyWQCTdMAQOYr/cBCzWq1QiqV2sgtqtB1XRZx3LqDhsMhZrMZjo6O5Gd37tyxRW2tVivUMcQ5yVcRqjqO2tNbKBSk0XCC5OugXBPJz2Gh9lvT0ISBeFGwgH2yUXNp6m+zx3nbfVCYg/2/24I9yul0Gn/8x38sc5FRDCTXxB5trmmbdXE7rkkIESrX57Yfdh2p3V5R1wFA3oNR7hNVpCLsNRZCyGP2A4/La78ssKn7UTUC4o6bVxFRPUnSakqlEur1OiaTiWwrW6/X2Nvbk98fj8eS9+eWowQehNsM3xm2eIXbQghJuWBeaLVaYTAY+OYcAUgPUM1pMlRXQysvuOU26TWR1B508xqGgeFwuBHy0bNkV1LQC4OUKJW7p+Yi//mf/xk/8RM/ERjaAg/CWLccHXPDXrQr55rcUg9eqQ4v8HedHVrMJQZxWnlMzpCZOUeee6/t3e4n5qy9ohznfRsUbjPEZrsnaXQAJA2IuchWq4X1eo179+5JT3KxWIRiAmzrSULEkBiPxwKAGI/Hgd+9vr4Wd+/eFaZpitu3bwvLssTl5aX8/M6dO2I2mwkhhJjNZmIwGNi2H41GYjQayf82TVOcn5+L1Wpl+55lWaLb7YrJZGL7+2q1EhcXF0LX9Y21WZYlBoOB6Ha7wrIs22eGYYjLy0sxnU5dj8uyLDEej8Xl5eXGWoQQQtd13+2FEGK9Xotutyu63a5Yr9cbn5umKa6vr0W32xWmaXruxzAMcX19LXq9nut+LMsS/X5fXF1dbaz1Ix/5iAAgnnzySdsxzedz199aLpfi6upKDAaDjXPmXDuPzW3tlmWJ4XAoLi8vxXK59NwPr5HX9/j51dWVMAzDcz/z+VxcXFwITdNc13p9fe17TIvFwvU+4nF4XUPDMMTFxcXG+ZzP5+Ly8nJjm/V6LS4uLmzHqmnaxj2qPivchp93u11hGIbo9Xri8vJSABAAfO8hFVGebxWxJ6kgyptmOp2i2+3i1q1buHv3LgqFgi1Bv16v8cILL+Do6Ajj8di13YoeZalUQrfbRafT8fSa1Go4CctBbWX0AuixkHwdVn1HLQqJF3NMapEoCCwOMMcIPOjWcKq/+MFZgeX58PLGVC9SzUUKFy/Oy5sNe2zqdtPpFJqmyYJFGNALFgp7gUWxMJ6melzL5VKeV+6j1WoFer3CwaBgS6Zf8U/djl6uW7Xa+f3r62vU63UpOKIWaYjBYIB8Pi89R66fFXX+/4ODA6RSKVvo7Ye4cPMyIMpJNAwDd+7cwetf/3osFgvcv3/fVsABbsKSs7MzvO51r/N8+AaDAabTKY6PjwMf0MVigcvLS9Tr9Uj92b1eD7PZDDs7O4EJdyd0XcfV1RVSqRR2d3e3yv/ouo5utwsA6HQ6W2t4cj9CCOzs7HimE4J6tPlwTyYT2W++TU82cGPA2RDQbDYj974Tpmni+vpa0meiXifgxnB0u10pEhF1H8vlEpeXl8hms9jd3Q19TjRNw/X1NVqtVuBzI4TA+fk5kskk9vb2PI3p/fv3ZQ+/irOzM1SrVQwGAzz66KO+NQAn4sLN9wG8wJTUd77RdF1HqVTaUEwn1us1lsslqtWqVPPxAlvVdnZ2sFwuQ5O6qUSzt7dnU3kOA3bcNJtNlMtlSbOJgtVqJRXia7WazFlGBXOF9XodzWZTdqg48dxzz0nD+PGPf3zjc/Eil880TemJsLIeFfRCK5UKdnZ2bP3dUcC8Iw02lXeiQLyYD85kMtjd3ZUqQVHWMBqNpJp+2HlP6/Ua0+kUnU5HSsX5gYpC7K13A4n1bteX271aMmnAD4Ce5MMKymkBNxd+d3cXl5eXODo6kn9LpVI4OjrC7du3UalUbB6UZVm4vr6WIfZ4PMZ4PN54cwIPBHyZ+GZ4TrK3G8SLRZ1sNitD/Xw+j36/L/upvcDwbbVa2bwsJuTZYeIHhpEAsLu7K89VuVyWsnFhVHVUUrO6n1KpJNs+Vb6e2l3jrGhrmiaJyAz/2+02DMNAt9sNVQRxHpt6fgqFAiaTCa6urlxJ/k7QYK9WK1u7KBsQGG4GpSXYeqoW+PL5vKTOqE0IbmCfNnUEyuUy5vM5rq6u5N/cwIIQlZ/IFfYqNLJIw8LM1dXVRnst0zq7u7uYz+e2Z0LTNJTLZSwWC/kCeDWMZFy4URAlsTuZTMT3vvc9oeu66PV6Qgghvve974n1ei0sy7IlnA3DEM8//7xMZvNzZ0LeWcwR4qagcHFx4Zo8Hw6Hot/vbyTlWdTxKhxMp1NxeXnpmvBmQt6tEODc3qugMJvNfH+fxxVUQBoOh4GFC7U48e1vf1skEgkBQHz729/e+K3JZOJblGERxKu4I8TNdQ8qyrBw5VVwCvtbpmmKq6srMRqNXNe9Xq/F9fW1GA6Hnsel67pvga/b7YrhcOj5+15rnEwmroVBy7LE1dXVxjZuRRoWZtT78Pr62nZur66u5OeXl5fCsiwxmUzEf/zHfwgAYm9vz3Xtbti2cBMbSQVRTuJwOBQXFxfi/v378qKOx2NxenoqBoOBWCwWtu9PJhPxwgsvCCE2bwQVqqFkJdnvwdY0zVZN1DRNXF1deT6chFt1cjKZhNpWiAcPsHqu1L/5rVkFjY5qCFlx9TMgTiwWC/H+979fVrSFsBursOtRjbP68NLYkLEQBnzBqdvQsAVV0VVomuZaGb64uHBlILgdU6/Xs/0m1+Zn7NVteU/yv/2eEX6HL0A3A0nQEFuWJUaj0cZLk/eUpmnyN9frtfi7v/s7AUCcnJwEHj8RV7dfBkRJ7DLcdXbcfO9730OpVLJxJInLy0sZWvkl1dn/almWb6cCYRgGer2ezPVEFd3lKNFisbiV6O5sNkMul8NyufQNz7xAQdlUKiVJy2Er6ISzR/vtb387dF3f6F0PC1ZSM5mMHK8QdU0EK+q5XE6yErYR3SW7wDRNKTEWZT1sT6Tcnltl2QuUh2PrZxilo8FgIEnsfr/FsD2dTts4kup+5vM5Dg8P5T6+8IUv4Mknn8Rjjz2G559/PtQxxIWbVxkcZuR8xxQKBc+Eeb1el/NP/JDL5TCfz33nv6hgF8Z8Pg9FmCY4ooA3f1SJLwCS6sIxE1ENJHCTjC8Wi3LWiiqqERbMRf7iL/4i3vjGN2I6nW5MIYwCTqzkmoJm6PihWCzKMQov5Ryxkmua5lbrYZ6QoxWibM/7mlJuYZDP56FpWuB9nE6npS6o1+fixa4lgoWbqC+bbRAbyS2hDkpntZbjMIUQG5U7dmA89thjuLy89KwCUvSB87/VuTlusCwLV1dXaDQaODo6wmQykf25QWBx4PDwEHt7exgMBrI/Nwxmsxl6vR7a7TaOjo6QTqdxdXUVmrcG2DU1j46OsL+/j9lshn6/H7ptTq1o/+qv/io6nQ6Ojo6Qy+VwdXUVWQbNNE1cXV1BCIHDw0Ps7+9jsVig1+tFqoLTUx8Oh9jd3cXx8TEymQyurq4isQzYiWWaJo6OjrC3tycLfWGxXC5xfX2NdruN4+NjKZ4S5hyzt/rg4AC7u7u4vr4OvMYs0vC3vO4r8SJF7eDgQE6MdH4+n8+l4o/6d+CVl0kDYiO5NSiB32w2JcF1OByi0Whgf38f5+fntu/TmKRSKRwcHOD+/fsb+ySlhNJQrOp5PQx8mDl2M5FIYGdnx6ZY4wZW1jmyM5G4GTTf6XRCPTxCCHS7XazXa+zu7krPqFQqod1uy1ksQaCRVfl16qydq6urUFSYT3ziExBC4Bd+4Rfwsz/7s7ZqM+kwYQyCatTa7bZMPbASX6vVcH19HYrms1qtcHV1JefscE3FYhGdTgeTyUSO3vCDruuSgM37IZlMot1uS4MbRMuisMru7q70vOr1OkqlUuD2bD8lb5Isg16v5/nyUVsNOY9nsVi4UnqGw6FUcG+1WhvXaTwey2Pnc8C53wAiCRNvi9hIbgnmz2q1mhQ3ZaN+LpeT4S9wk88pFAo2ike1WrUZUubAaCAJL0O5Wq3Q6/VsNz7BXmESr1WQtNxoNFzzourD4+Yt8OF3I/ryvOzu7kpD7OZ5qZ+pRlYFCc30YtyMiRAC//7v/44vfOELAG6MpRNhja7TqLmtiRxEUobcjk0oRHWvgVk0ctls1vM8ixcpXPP53JPEz5na3W7X1XDzPNMAOUNeKn93u11Xg8fuKKcyTzKZxO7uLsbj8cb5dBpIotVqSboTwWmNPEfMp/MFb1mWHGFBgRDTNDGdTuW+t21MiILYSG6JbDYrSeSJREIKQxAHBwe4vLyUc42dBZFWqyWT8fTMvDo/nIaS7YZ+XRGlUgnVatXmKei6Lg2xX64un8+j0+mg3+/bwqTxeCwf/qAwp1qtotls4vr62vYgzedzXF9fh5r2Rw+Ox6F6IuwE+pM/+ZNQSj9Oo6sqNwUZNeeaarUaGo0Gut2u7fwYhoGrqyvk83lXyS8n6FUOBgMbeZsGu1wuB3Ic+VJaLpc2L4zhdbPZ9BUr4fbT6VQ2NIgX2wfVNlC38+Ak0HsZSH6fx7per+VcdvJViVwuJxXOB4OBnIcD3LzAR6ORTQH91fAkYzL5ligUCtL4NBoN9Ho9PPbYY/Jzkr7v3bsnCeZOHB0d4c6dO1gsFoGjWBlu9Pt9mKZpI1Z7gV4Rb3ghxIan6gV6C6PRCL1eT6od+ZHQneBo3dFoJDt/6I1FKRrQwJEczfV1u13pRbp11zhBo8tWwlKpBE3TQlefJ5ZUAAAgAElEQVRr3Y6N5HG+NDudTqQWR6Y5qHSfy+VkGiPsOeJx8cURdR+JRALtdhvj8Ri9Xk+2Rga9CLldr9eTYyv8qtg0rBSndmOAADeDwi4uLjYKb6lUSo5E4QszDrcfYqj6dpQ1c6Jer8sB8l6oVqsy7AhCPp+XVeSwD1AqlUI2m8VsNtuqIloqleR8mW2q34lEAqVSSbZSblO55n7K5TKWyyWWyyVKpRI+/elPb6UXmclkkMvlMBwOkUqlXtKDxsr1bDaTo2y3AdXsZ7PZ1ueIeenpdLrVPgqFgmRtRGEFFItFTKfTUPclnxtGYF7fsSzLdQ3iRY1KdTjdK43YSG6J9XptmzdDDpyK0WiEg4MDnJ2due6DN+TJyQnu3bvnWzllD/TJyQmA4Ko38KDAUigUcHx8LGfLhIWmaRgOhzg8PMTu7q4UT4iCyWSC8XiMg4MD7O/vYzQaRVoDwVD/4OAABwcH+NrXvubbo+0FNSQ+OTlBrVbbCOXDYjqdYjAYYG9vD0dHRzKdEZV6vFgspAoU98M0TFjwuJrNprzWHPsQdg3D4RBHR0doNBq4uroKVclniH1ycoLlchlY1GIIXSqVPPvDp9Op9IzVc0ADOZ/P5fWKc5IPMZiP5P/f29uTYQRwY2BIzuZkPxUcKNVoNJDP59FsNj2NqXMgUlDVG3iQtOccFRYw1L5jL4gX+2cNw5DhI3NXmqaFMtD8fY6gYAV9Z2cHADwLH06s12tcXV1JojFHIHzuc5+DEALvfe978aY3vSlwPwBkRbnT6UivmKH8fD4PbZh4bADk+WHIWy6XQ1N8eJ51XZcFLO6nWCyGplPxZcYCD691Op3G9fV14DFR4o33F8coBFW+nTnIVqsFTdM8XzicCZXP51Eul21CFQRz+OVyGfV63XavzmYzmdvn8/Rq9G7HRnJL8AE3DAPJZBL5fF6OdBAvzn5h9fjw8BAXFxdyW3LD1G4aDryipBhB+auwVW+ujUl7ZzjCMapulW9120KhsJFU54OQSqU8twceFA28KuiVSgX1eh3X19e+HEZN0yR1Si0+qLzIT3/60xgMBr6UIx4Tc2LOkJg0lUKhEGiYSMnxkkXL5XIyV+n3MiF9q1gsunbyqMUzL++MRna1WrnmQmlo/IwdO66chaZ0Oo1Op4Nut+uq2uRVpGFu02n8mCZRi3VulJ/BYCA7xnK5nG1MCidLFgoFWTCLPcmHGJZlSVUdPsCVSkUSstVpg+l0WlJQgBuPplwubxRq9vf3pVINf4MGMkzVG3jgeZFH54ZyuSzXo3pzfHBpMLxQLpdlmOo0KKySBmlPsoAznU43jAnpL4ZhuFKEVKWft771reh0OvJcOb3TxWLha9RUFAoFWYF1pgRokEjJ8ev0YEEjlUq50qA0TZMsA7+cGotnbNtTjQkNfz6f921DzWazrjQfvqgpGuyGVColDbVq9MJWsXlvUArOOayLL13yjDn8Ti0YsaJtGAbS6bTMcfP6xEbyIYZlWSiXy9A0Td7orVZLTpVz0i5Il1gsFrKA4YaTkxPpYXW73UCpLNVQsnul0+kEtmvl83m0Wi3pZSyXS8m7DBPCUIKNng4fOiFEKPoL8MCYsFPHsixpqOkFOeGlF1mtVm3eKY0aZezCtq+x2kwajLqmYrEYSMlRQQqPuqZeryfZCWGLPJQe43pYnW+1WqHaUJkq4b1JA6uOmPU7H7u7u9Jj9TOQBA0lGw5Ib3P7fjablXOhRqPRhsEna2A0GtnI9PSuXw0jGVOAtoSmaXIGMC8+c3fMmzlxcHCAu3fv4nWve53nfpPJJI6Pj3Hnzh3ZxhaEWq2GwWCA+/fv4/j4OHRvcCaTQafTwfn5+VbUHBqUwWCA6+tr7O/vb3XTlkol5HI5nJ2dIZVKYW9vz9OA+OlF8hh6vR40TcPe3t7W1U8OYzs9PUU6nfZdkx9IFer1epjP59jb29vqHBWLRWSzWdy/f1+G9FGuFVMN/X5ftgGGzeclEgns7u7i7OxMHk+YKna73cbdu3dxeHjoe0/W63XcvXvXc7+VSgXdbte2D+Y945zkQw5n0z1w82bz6lNdLpcoFAqBhROq1zA8DwI9wVqtFrpvm2CBKZlMblXhXS6Xklc3Ho+3Hrs6Ho9RqVQkXckNQarjwE0oaFmWzI1toziurqlWqyGbzW5VkScWiwUsy0Kz2ZRk6G3Xw9nfUXrsCfZG1+v1yMezWCykcQ+rLD+bzdBoNALvScMwbHlGJ3Rd34gEGP5vQ0uLithIbgn2blPBBLjJ6VGRx5m4piE7OjqyDZl3Qtd1WVWu1WquPd4qVIVzhiphhQ+Y52q1WtjZ2YlMEZpOp7Kvt1KpoNFo+Ip3uIE5VIbXDNXdCkN+XqQzj1kul9FqtXB9fR3Z+DO8rlQqqNVqvvlFPzDkXy6X6HQ6qFQqck1RBS6ur69RLBZRq9VC9ec7QYrP7u4uarUa8vm8b/FNhaooztA7yFBOp1PZZpjJZDzvK54jhuPOQh7FYqhITvD8xTnJhxj0vDi3BXjQjM9RDirID0smk9jf38fp6enGPjlnhK1YlPRXqUUqqACkduuEoQfRoKhjHKJQhADIuTBq/lENd8MYJg722tnZsd3sNE5XV1fyYfTzImloOf+cYGioaVpozuBsNpN0K3VN5XIZjUYjtIFjfrhQKNiq11wTRSeCQP5jq9WyeU1+/flOcMa6ypAgPS2IIuTMQTL0ZueXG3Rdl5ENcJO60HXd9bxR2zGZTKLZbG7ce9PpFJVKBZVKRRpaVS0oJpM/xEgmk3J8JsOE9XqNdDqNfD6P9Xotb6LlcolUKiVDhmKxiFwuZxsQ5kYLAiBlutwqwNfX164D3/0MJX+nWCy6Ju0ZXvqJSvj19TLRr2ma7zApSrr5CVx0Oh3ZiujlRc7nc3ne3B4YGn8q5nh5gnxxrNdrTzYBXwKTycT32Gj82+22azjI/CDn93gZqcViIXv03QpPbv35TpDi4yVw4Ucc9yrSOAszKlhkcVay2+02BoOB7XdWq5XUxuR+y+WyrYd8sVhInm8ikYBlWZjNZvLZio3kQ4x0Oo31ei0fJipPE7u7u1Llx61qx15kXmwKZLgZjOPjY/T7femdsZNGHR7lhJuh5HaVSsU3l1MqlVAulze8DHps9Xrdt6pKwwRggwdHI83Ktl8BgIWh//7v/97wIilMwVA2qFhVKpVkqOsM6dSKelBvurpuNy+OFWQv46+CPeNuYTwVdoJ6wdX+fNVTo9FPpVKeFB/g5mXE86KuIaiKzWujbqdS1tyoQSrdh2G2KmABQA4hY4um+iKnN2maZpyT/EEA1Ur4//v9vo2Hx55eyqQ5b5pkMonDw0Pcv39ftl95GZ5kMomTkxOcnZ3J7hsWOfygGkp6gNVqNdTb1+llGIYhPdewQqfVahWlUkk+SDSyDJ/Cgko/733ve/HmN79Z5uhyuVykkQoMdVXFm8ViITmLUfJbakrANE2b8Y8yFqFQKNjylNwPw88w+yEjYDgcynuJ7ahhznMmk0G73ZbXKQzNh79LqTYayHa77WnU2W0zmUwwHA5Rr9c9+b+j0Qjz+dxGleOY2UQiIR2G2Eg+xMhmszLUaLVamM/nGxe80+ng8vLS80bN5/MoFAo4Pz8PnEuTTqdxeHiI27dvI5PJhL45arWaHPZer9cjhSfZbBbtdhvn5+fodruhvCMnyMe8uLjA5eXlRv4xCGou8pOf/CQuLi5wfn6OZrMZaVQFQU9QCIHT01OZq9uG3sOUwPX1Nc7OziIbf4LGezAY4PT0dKv9MASeTqc4PT1FrVaLdH7Y9nl6eorZbBba0DOvff/+fdnN5YdKpSLnc3vdixRycVu/aZooFApx7/YPAsI8VKQI+fW/ptNp6akFYb1eo1wuR6pqCiGkas42FB/DMGQ/cJSqtYrVaoV0Om1TbwkLNRf5hje8Ael0GtlsNvJ+VAghoOs6isWiHLi2LVarFZLJpKvASRQYhgEhhM0ARAWJ7/l8fqvzs1qtZHttFCrXcrlEsVgMpSLP/bJ91+s7bgwRAPJ5iqXSfgCgksipAuS8STRNC1QBSqfTODk5ca12q6BI6cHBAYrF4sZ4CDcw7KrX6zJHGGUuiloVVcO5KBiPx1LAodPpQNf10GtQvchf+7Vfw3K5lPsJKnp4wTRNXF5eol6vo9lsypa9bQyTmn9kT3hYWo0Kdpvs7e3JcDWqmhDTIZ1OBzs7OzJnG2UN8/kcOzs7G7lGP7CDh8IlQfxN5iGr1WqgCtB6vd7IZ6dSKSyXS/msxTNuHmKoRRtWRHu9nvx8sVggn8+jWCxKb06FZVk2snKtVvM0fDQIvBFVJR0vMLdVrVZlSBKGHkSwzVGlflAcNgyR2ZlbAx4ISYQ1AvQi3/e+9+Ftb3ubLSXhV/Twwnw+R7/ftymrs2VvNpv5Vqzdjs2Zf6xUKoHVZif4ElGLHZVKxZbLDQJVydV0CENfFkr84MxBMvQO+n1d1zGfz+V1IdPDiyLFlFQul0OxWPQc/MWKdrVatd2r1ETg/wdiT/KhBvUk6VEyTCEmk4lUPDk4OLCpAAEP3qh8MFqtFgzD2ODOqaMd1BzRwcGBr2Zgv99HuVx2VQEC/A0l9+mmAtRut7FcLn0Nitob7JZbo3yb30OoepF/+Id/6NrrzqKHyqf0OyYaIzcVIFasvahPRFDxidXmbrfry6dk9Vl9iaigfF4YubLxeOzaC14ul1EoFHyPyatIw7k4XjxKwzAwGo025mSz9dF5XVnEVO+pVqtlo8EBsPVoM23A3+fIZI5c5ndeacRGcktw6NdsNpNFFAqCcoYwb7psNmtryl+tVkgkEhuhwvHx8QZnbTAYyFY0J46Pj6UyjYrBYIBisehZ3PEzlMPhEMlk0pcK02w2PcM5kqjdZNpUFAoFaQTccp2cgPihD30Ijz/+uOd+1KKHW06ML5l0Oh1YLa5UKlIP0s14U1ii3W77FgzonXJshRNqB41fgYa99V5yZdPpVI7+8DquYrGIUqnkmgYIqmJnMhkp0OFUIOr1ep5UH74kVFDyTv0+563TMWBuXr1vKCLD36eny3tmm+JdVMRGckswyT4ej6Uxono3w2gVBwcHshfbjR8G3Nw0e3t7shVR0zTf8QLJZBKPPvooLi4upNcyHo+RyWQCbx43QzkYDJDJZAIHdHH7TCZj81I4iXFnZyeU8ACNgHM86X/+53/K2TV/8Ad/ELgfcvbm87nNw6XXV61WA9VuCA7xcnqnat4wjKIQ0xOco07wHAXJ0RE0uBTnJZzpED9wOqdqKMPSfJgKUvmNzH16FS8pDah2orlJAwI3L6bZbCY7vZzRS7FYlPKBfKGoHnpsJB9iCCFQqVRkNw3wgBZkWdbGDcFRsxcXF6hUKp43ZqlUQjabxfX1NWazmS8RGHigGnT//n1MJhNYlhWaPqIayn6/j1wuF9qYADdveebOOIUwKk3IKeM1Go3w1FNPRZ5d4ySwU2ouKuUIsHunDGd1Xff12LzAHCxbNemBRVGvUek9mqZhMBggmUwG3hsq8vm8nBvOCYdhaT75fB75fB6DwUA2MQRdY5UnbBiG78TGZrMpJ1g6oyvO29E0Tb5U6J2n0+lYBehhhlfDfiaT8cz/sGc3yIPY29vDYDAI5dEBN8aZE+aiTDMEbgzldDqV0xCjgkrR5+fnniNxg8CcYL/fxze/+U186UtfAhBtdg3BPuCzs7PACZR+4KgJGrcoOpJOsJPq5ThHnFy5DR8zl8shn89LTzbK8bATximK6wf2ugcZ82w2i/l87nm/k6pF0EiWSqXQikQvBbGR3BLs3XYik8l48sXG47HMw/mBA5nOz89DVTc5K2R3dzdQNcgJyuXncrlI9CBiNpvBMAwcHx+79vKGAYU6Op2OnF0TdQIiwRCP4sXbPkSqulKxWAws6PiB55Vr2oZvyjCXlfko9B5iPp/DMAzs7+9HpioxhaTm1oPQ7/dxcHCwUZxxYrFYbFSyVWiahmw2K9dLI1ksFmNPkrh9+zaefvppPPPMM3j66ad9FV1++Zd/WVJWHnvsMTz77LOvyJqoAuSUSstkMp5SaZzLvFgsfBVUgJs3Nzsg/GBZllStYU91GA4lcGMgs9msbZ52VB4ltSQzmYzsId5GKq3VauH555/HF7/4RQDAr/zKr0R6iNVxBI1GI7Cg4wcq77TbbeTz+cCCjt+aWMFW19Tr9SJLpV1dXcmhcbVaDel0OtD4qFBzkNxHWENJLmSlUkGz2cRsNgtcP0fMFgoFFItFTzYEdTJ5ftyk0kzTlKONeSzAq5OP5CIeejz++OPy/w+HQ/HEE094fvezn/2sGA6HYjgcRv6d8XgsAIjxeBz43fPzc3F2diZ6vZ64uroSQgjR7/fFarUSi8VC3L171/b9brcrDMMQQggxn8/FCy+8sLHP9XotLi4uhGVZ8m9nZ2ei3++7rsGyLHFxcSH3q25zfX3tu/7BYCAmk8nG30ejkRiNRr7b8ntu55jHsFwuA/exWq3E+fm5ME1TCCHERz7yEQFAPPnkk2K5XIqLiwv5mR/W67W4vLwUi8Vi4zPLskSv13M9VjfM53NxeXkp1uv1xmeGYYjz8/ON8+0Gy7LE1dWVmM/nrp95rdcJ0zQ9f3M6nYperxe4D03TRLfbtd1XQgixWCzE1dXVxt9V6Lq+cS9ZliXOz89dz5EQQiyXy41trq6uXI9hNBoJTdPkfi8vL22fTyYToWmaPJ9CCPG3f/u3AoD40R/90cD7XEWU51vFQ+9JOj3Ber2Or3/967h9+7bnNvV6PVJSexuoUml8s9GTpFQavQ56VqyKUvDCSQ/p9/sbyfSDgwPJ8XOi3+/LN7CKIA7laDRCKpVyzWu9FB4l8EAqjQo9XuBsaRZ6nHqRHGAVFDLTE/WiHEXRyVQ7jNzyhqon6Hds9Pzq9bqnVBqJ+X6akqyEe80sIg/SzyP0q2LTS/YinHtxIUnzceNQWpaFfr+/sQ3zqcJBJWJ7KPebz+dtnv98PrcJxAiFevZqeZIPvZH8+te/vkGXaTabvkbymWeewZe//GX81m/9lu/3SIpW/4VFJpORXTfixZBAvZEZzgDuUmkHBwc2Yd75fI5MJuOaY6ECkBrqjcdj5PN5z8rt8fExhsPhhiGeTqdIJBK+RaEgHmUqlfItENEIUO7LCSqgq8bITS9Spb+4GaXVaiWluYJyU+xs8jIoFBEOqvjyJTAej11zc5Rda7fbvgUOFmIMw3A9z4ZhhGILUBd0Gx4kABkOO0P39XqNfr/vWdHnlEWngaWBdFO9crYiulHh1O8sl0tks1mbULBK8yoWi1sX5qLgoTeSbt4Qx0y64fHHH8eTTz6JJ554Ah/96Efx4Q9/2HPfTz31FGq1mvx3fHwcel2ZTEYarWQyKblgRLPZhKZpsv/UjRLEFjYhBCaTiafhSafT2NnZkflJ5jT96DrJZBKPPPIILi8vpReqaRoMwwhVAXczlFQzD1NZpbehaZrNUE8mkw06jZ/qODmQpAgR9JSjUI4oUqt2+ogXc5mqSnuYY2MfuvrQqxMnw05nbDQaSCaTNiO1XC6llx2mEk4epOrZheVBAg8KIHymWLQKqsTzJc1zMJlMkM/nPV9YxWIRy+USpmnK8bHO7yYSCSkW4nwmSqWSPC7+fmwkcWMQ3VqXvMLpJ554Qv7/W7du4dlnn/U0qB/72McwHo/lvyiVYXqSwA3FYzweb3gOhUIBFxcXnjJoNCLknvndzNVqFel0WpLV3cjoTtBQnp6eyu6MMNsRTh5lPp+PxKOkt7RarTCZTKSupXMNfrNruJ+dnR2b5x/UaeKFXC5na2UMO1rVDTwOlU8ZZVQsUalUkMvl5ETF8Xjs2s3ih3w+L0fqRuVBcg3AjaFjV1EYA1SpVLBarTCbzbBcLgNfoKR6uUVXBPUkE4mE7VyyDZhRBRXLX2k89Ebyne9858bfBoMBbt26tfH3Z5991nbig/KSuVwO1WrV9i8sVD5ktVp1zZvt7OxgNpv5ehU7OzsYjUahuGf7+/tS3DeK0Oze3h7Ozs4CNSvdwAmMrDBuA07MWywWG95amAmIBCur0+k0kgFwggIOd+/ede1vj4JqtRo4WzoMSqUSksmkNFDb7Oel8CCBm2s9HA59vUE3UJw57ItbCGFr23UikUjAMAzXnON6vZaV9VKptDUtKwoeeiP5+OOP2zzB0WiEW7duSSP57LPPyrzjrVu38LGPfUx+95lnnsETTzzxihRxhDJOdrVaub51qUrupZojhJAjXcMMqhoMBjg6OsLl5WVoKoppmpjNZjg+Psbdu3cjaycOBgM5XW8bHiVwE6ZTpdwZFQR5kQTD4mq1KknK2z4gq9UK/X4fjz76KDRNi0wRUjEcDpHNZrG7u/uS1jSZTJBIJLbiMBIqD3IbXiepZIZhRJKOIx9SVcHygmmaSKVSME3T815k543bc6NSn8rlcuxJEp///OclT/Kpp56Sngdwk1d85plnANx4jo8//jiefvpp/Nmf/Rm+9rWv2b77coIqQMCDCpzahSNeHIV5eHjoOe2Q/agHBweuyikq2MddLpext7eHe/fuBa5RnTlSKpXQbrdDbUeQR6nOfoliKIUyRoCKQAwrhRChvUjuh7N3OFo16ohX4Cafy1wmc71RR+lyTb1eT/Y2Bw3V8sNoNIIQQpL6t9mPkwfp7NUOs4ZsNotCoYB2u+079ljFcDhEqVSSoyKCXvb9fh/NZtN1MqK6FkY96jlguy9/o1KpvCqe5A8ET/LVQhQelaZp4vnnnxdC3HDAdF23cSNns5mYTqdCCCFeeOEFoeu6bXty+4jRaCTu3bvn+lumaW7wx66vr8X5+bnn+sg5W61Wtr/3+33P31HxUnmU5LW5cQHJz1N5kV4g79J5/oS44VmG5VIK8YBX6MYLHI1GYjAYhNqPHwcyCpdSiJvr4XaeySH14iKqeCk8SCFuuIjOa7perwN/X9O0DQ5vr9dzvVZC3DwT6rPV6/U27k+VK7lcLm37n06nQtM08f73v18AEJ/+9Kc9OcRu+KHlST6soI6keDHszuVytpa82Wwmc3j7+/ueepJErVaDZVkbIYZ40WNx0+3zoo8AN29st5kjzWYT2Wx2Yz0qRqORVHJxIuxc7+vra+lhOZHP53F6ehroRardOG5UpyhdPuPxWHYHuYVoqkit8PFOgjiQYbtqeF1zuZzreeaxhdGT9ONBVqtV3zCY0n7OXDF7171SCKZpSgVxFfQQnV4wR8Gqef9Go7GRflEVtLLZrBxrwbUWCgXJLa3Valu1wUZFbCS3hHiR1qMKVqTTaUnPSafTNj1JdcIbizxOA+aWbxyPx56jZo+OjlwfxvF4LJP4btjd3ZWhuBPMjflVKYPmerOFzk9957Of/axtAqITKpHar4hALqWfURoMBkgkEoGFK4byXmEqjXYQB1Il1Lvl9mggS6WSbzEsnU7LUQpuxiAMzSefz6NUKrkSxpfLJTRN25iRrf6+GxeS63crVDlHxxJslFCRTCZRKBQkpUe8qOCv3recncPrkUgkpJGMUmh9KYiN5JYQL+pJkhsGQKrGuOlJ7u/vS/L4cDh0rQSmUik5WRCA5JT5jZqlTBoN63w+DyWXdnh4uNGVM5vNsF6vt+ZR0kDSW/WCcwKiM7e4Wq0iya55GSXVWwv7QBUKBdd8pzpDJoqeJLt41DWFmX1OpFIpV0MZlQeZy+VsOUCvbhonKJOm3ie9Xk9KwLkhk8kgl8tJY0aBCrfzVqlUMJlMIISwqZIT5XJZjgzhC4W8zFe6q46IjeSWEEKgVCphuVzKi88RDuv1euOGoDc5mUykCIYb6vU6TNOEpmkYDoeeb3l1v51OB/fv35fjH8JSfdiVwwd5uVxGogk553qHMZCAvaL99re/XYrcrtdrLJdLDIfDyHxDp+aiUIo9UalLuVxOKnJzTc4ZMmHX1G63sVgs5Jr80hBecBrKKAaSoOgtxXq9PEGvbS3LwmKxkJFT0DWuVquyecEZZqtg1DKdTuW0RufnbOGls8AXc5CBf7kQG8ktMZ/PkU6nN8IyXlQ3MDcZ9AY8PDyUs5PD3MSsGt+7dy/SjaN25YxGo0CD7AbmUu/du4dWqxX48LhVtBlWXlxcYDgcRiZSEySd67ou54xvO7yeOcHz8/OtjLa6plarJdcUlIbwAg3l2dnZ1jzRarUKy7JwenoaedY484fL5TI08Z4qVkFrJTXMK4KhuDX3QSPJuVCvNGIjuSUsy3KlaKhDipyghxnEQVuv1ygWi5E0A5PJJJLJZKhJhirY3sgEflRYliUfnDA6g168SPbpihf74LfFer2GYRih1+MHTrwUQrykh5FrKhaLL2k293K5RKFQwHq93qpgwZzfNuuwLEuKuvgVtpzrzefzgb9lWRYymYzn9wzDkB68YRjyulYqldDtny8FsZHcEtSMTCQStj7gVCrlaUAnkwlOTk5swhZOiBdVTo6OjrBarUI96MPhEOVyGY888giur69DGzvTNDEYDLC3t4dHHnkE9+7di2Sg2OPbarVCzfX24kWyjW5nZwd7e3vo9/tbGWx1xg5HDETRXFQxmUxgGIZc0zYzx4EHg9F2dnbQbrdl7i0qGGK3223s7e2h2+1GulYM9TlrnOmVsNuSb9tqtXxHGROWZWEymWBvb09qGHiBuVF1MqKKxWIh2SNqr3wul4vJ5A8zEomEzKHQe9N1XQqNOhWFdF1HLpeTSj9e5GUOQ0okEjg6OsLFxYUvqVgVIHUr5HhBJZpzjkiUrhw+dBTcBYLpQW5e5HQ6xXK5lK14iUTCtzLsBbdiT6VSQT6fj9x9opK7Ae8iTBBM05TnWJ2HnUwmI0UJzhwkC1VhleBp5Or1ukyHtNttDIfDUIaWhZpUKoVsNhuqQ0ydjuhW7SYoRs3imvO5odIW85b83UKh8OoQyREbyUUYOt0AACAASURBVK1BI1mv16XBm81mKJfL6HQ6Gw+BWvE+ODhwfRsbhgHLsmTymj3GZ2dnrmtw46qxRc6vs4YGzqnyksvlsL+/jzt37vgaStUrcdJzvAylmxc5mUxgmuZGpZ9GiUIWQfAr9viNVHXDYDBwlYJjvpNFmCBQ6kw1kES1WpWczCB4FWmojhSm64j9/moulOe42+36bj8ajVAsFm255nK5jPV67fkSm81myOfzMhTmEDy3F4zKFy4UCtB13Xad+Nzkcjn5IgQgvfJXA7GR3BKpVEoOz2LYIoSQuUEqlgCbunjJZBKlUmmD5Oumr8eH1fmG9SKZAw+mGHqNcej1eq5ivcCNUel0Op4epZtX4oSboXR6kZzs6FVN95Jac0LX9UDVHJXW4/VgBZG7iVarheVy6dvGuFqtAqXOKKzhZyiDqtipVEoSzr0MHQUr3ApYQYRxVuTd2AHNZhOj0Wjjd8nMcFaz6SWqv7NarZBMJm33IT1GwjAM+SKmAAhwQ7djI8crjdhIbol0Oi1DAeDmgqtGg3JcAFx5kzs7OxiPx/Imm06nUgnGicPDw43QimG5FyVlZ2dHzr9RMRgMUCqVfCuslUoFjUZjQzqOBrJarQZWaFVD6fQiSRkKqvKTQqPruquCN3uuw1BZ/HqiaSDpdQah2Wxu5McIXddDV+hLpZKnoQxL82H/uZtHOR6PZb+/3/bNZnPD016tVtA0zfcl1m63bRGR34ubZH71fhwOhxv7J3kcuMlFqsa9VCpJTVXe37Ge5EMMVSqNTffqzUjagmma0rtUkUwmpSG1LAvz+dzzZk4mk9jf35dGaz6fS6l7PxwdHdkUtCeTCdLpdCjZ+3q9jlKpZDOUDNvCcvxoKD/+8Y9LL/Lk5MT2WRiQ6qEaJar3RJEVy2azNk4m8CB1UKlUIo0DqNfrG0WYxWIhFdfDroniEGpUEZUHmU6n0Wq1bB7hdDqFECIUiT6bzaJSqUgDxhEMOzs7gb9bLpflORiPx6hWq56GK5fLSaYAizFuTkGhUJDnUvXq8/m8dDzoSW5Dy4qK2EhuiWw2Kx80Emed4StFd708pnq9jsViIRPjfmDXxPX1NabTaehug0ceeQQXFxdy9GuUVi62311cXKDf76NYLEbmHd6/fx9/8zd/AwD49V//dQDRDCTRaDTkZD0We7bhCqqtfpyKyCmEUaEWYebzOTRN20oLslgsyrG12xDFgZuXNgnwvNZROlIKhQIymYwU3Q1LNC+VSliv11JzNOhF02w20e/3XaMrgiLWTFsRiURCeq70VuNw+yGGSiSvVCqeorsknXuh3W5jPB6HEjnd29vDYDBAtVoNfXMkk0ns7e3h9PR0qzau3d1d6LqO+Xy+1eAl5iLf+9734jWvec1WBpKo1WpYLBaYTCaRFNadYC7v3r17cvbNtqDorlrN3QZkJ4RRqfcCpc6Yc46KarWK4XCIQqEQiX/INEaY36Tnt63oLj3ulyJwHBWxkdwSzvyN2wVjz6ofH22xWHgKjDoxmUywv7+P8/Pz0FqDKl/Nq0oe9Js0SGGqsSrUXOTv/M7voFgsbi3cC9xUWqlbGIVC4wSVxI+PjzEej7fiZBKz2UymTrYRuiXYc99utzEYDLbaz3K5lGMttuGHTiYTNBoN37nwbmCRKsw14X2rqvs4IYRAOp12rYbzN4JSAS8nYiO5JSiVBtwYQw4vUrFcLjemIqpgR8fR0ZHMtXhhtVpJSatGo+FZuVbBQku73Ua9Xkc+n/eVSHOCJGAOSZvNZpGI0PQiP/CBD+CnfuqnthLuJYbDIZLJJGq1mpz3s40hUNWFSJcKGn/rhel0CsMw0Gw2ZY/4NqriaojN/UR9IRmGIQtGpVIJ2Ww20rWaz+cwTRPVajUUNYjQNA2ZTAblctnTsKkYDAZotVqo1Wqe9wHTSZZl2c6lEEJec1KAogocb4PYSG4JtmkBNxfPSZhdLpdSDcWyrI03M/NrTHRzLKgbeHOwq6XZbMKyrEBjMxwOUalUZCjf6XRkl00QFosFFouFLYRSBTGCoHqRn/rUp+TftzGUg8FATpckKpUKstlsJGNimuYG4VwdfxuFvE6Op3p+OLUwiqF0y0FyzGvYY+P4V7VgxDlIYcYkc5AXjyWZTLrOyXaCo0F4TWu1GqbTqSfBfblcygmJhUIBy+XS1cixqk0FIELXdfmM7O3tyXk5rzRiI7klnBe3VCrZwjZ1HGa73d7wJqfTqS23yI4OtxuMdB+1kkctSa+wiGGgM6/DENMvvCcP0E3/75FHHkG32w1MD6gVbefsmiiGkiMk3LiL5BqGCXNVcrezIkpOZljyOilMbjm4KKMT/Io0xWIR+Xw+8IWmtj06j6tWq0neot/2g8FgI8dH79DLG1U1JYmg7hon5cdthIOa+1a1JoGbZ4YR1P7+vq0l+JVEbCS3hGVZSCQSWCwWMsnNiyaEsNETOHZT7fFeLBYbBmx3d3cjb8h+Vmf1NZlM4vDw0HUMLkUAvAo1VP5xy8WZponhcOiZGE8mk3j00Udt87yd+OpXvyor2l6q42EMpTpjxwulUkl6XV5GiYO//JRvaChns5lvyMhRp34FqHw+j1qt5msow1SxGTZ75frYO+/W1UM0m00sFgtP8V+/KY/FYhFCCM/coPPFDdwUNJ3znoAbA+cc3MXZ9apjwO8BkO2yLIpSgZ5pF56DVxqxkdwSQgg5mJ3GrlKpoN/vQ9O0jQe7Xq/LytxkMnGl4nBEpqrU7CXQC0DOwVbzjJZleRJ6Ca8eb2c/t9/2nOftzOXNZjN85jOfCTUB0c9QhjGQhF/r4Wq1Ci11RoI06TxOMC8ahkaVy+U8u3yi0HyY63N6dGpraRChutVqyfEV6vaspPtt32g0MJ1ObRELvW0v2lSlUsF8PpfGz48H3Gg05EvA2ZkGPOjUoegxcBNqqzWBVxqxkdwSlmXJcbGkkHC+NGdxqODMaPa8evENDw8PpaiFKnbhhZ2dHdkdATwQFggyCNlsFnt7e3jhhRek9+sVtrkhnU7j0Ucfxf3796VHqmkavvnNb+JLX/oSgOA52oC7oez3+8jlcqF1CwH3fCB7uqOQu726fNzyokHI5XKo1+s2Q7kND7JSqSCZTMpzRIHjVqsVSSW93+9Lw0XlqCD6Ez1spjTW6zXG43Eg3UcNuzkh0Q1cv2martxJdrap4haHh4cwTfMlUbeiIDaSW0IIgXK5bHujMZHs1VNaqVRwdnbmG6pxrghpPmFIzsfHx7i4uMBgMECxWAw9WL5UKqHRaOD09BTdbtezn9tvrScnJ7h37x6m0ykWiwU+97nPhfIiVaiGst/vy7ksUcEw9/r6Wqpobyvg22q1sFqtMJ1O0e/3PfOiQVANJSXhthXMBW7OkZe4iB9o7LrdbqTOK+Dmvm40Guj1er7huQqKWgyHQ6TTad+1ct/pdNr1BZ3NZqHruoyYjo6OYJrmVg0A2yA2kltiNpu55kMoHOuGZrOJ+XweeHGbzaZryO4FtRoZxfsCbm5QCuduo5jN8RFnZ2ehJiB6Qa2MbmMgiVwuJzudXgq5G7g5NxRxiHpenWvK5/PSuG27pmq1ivF4jHQ6vZUXlUqlUCwWMRgMIhv8XC4HwzCQTqdD90uz1THI+06lUtB13fMcFwoFmKYp+7YPDw+lgHWsTP4QI5lMuhpJTkx0A+kSQaKlJH+H5TRalgVd19FsNkPxJ52/1Ww2bRy0KFitVlgsFjg+Psbv/u7vRvYiCbZm5nK5l0Q4p5js4eFhKBkxL7B6S73MMFQavzUZhiEl8ralrbCfmjNfooI9051OJ/K1ZgpJCBGafD8ajaRgsR9WqxXK5bLnOWZK6/nnnwcAPPbYY0in01itVpG86W0RG8ktkUwmoeu6zViqqiRuSjO6rmN3d9eXZ8jBU7VabUP4wAvMQ7bbbZnbCQM+vNVqVYphuKnteMEwDAwGA3Q6Hdy5cwd///d/DwD4vd/7vdD74PrZv/xSCOcMZ9vtNnK5nBR9iGooWdTgiFmKWWyzJjUHSSUiP8k2L/T7fRQKBRQKBd+KtRdULiVTMmGPR9UtbbVaoTqCVquVlFlLJpO+ZP3RaCRf1G4UOIryfve73wUAvPa1r0U6nd6qAWAbxEZyS1B0V1Uhn8/nKJVKqFarG1wxCvJSZdnLm1Q1Jff29jAej31bxMbjMYrFoswles3idsIwDEynU/lbrFhfXV2FuvmcBGa1u4YDp8KAD7+aH9vGUM5mM+i6bguxM5lMZEOpysGpxTUOZYvaxeLMQWaz2ciGcjgcIpfL2dIQrVYLk8kk1LUiVUjNJbLnPKhDxsmHTCaTUqTCbxv1PmYF2+14V6sVUqkUkskk6vX6xvldrVZSbUj1JFOp1KsSagOxkdwabMJvNpvSM2RIwiq3CpUk22q1MJ1ONx5cXdeRTqdtxZODgwOZi3FitVrJoVdEmBEOpAk5E/A0lPfv3/c1zOpDl0wmN7pr3LQo3TAYDDYefiKKoZzNZlitVq7THjOZjJRHCzKUQSNf2R0VpkfZr4qdzWZRr9dDhd5empAsxAyHQ19jobamOnOJpPf4bd/v99FoNGwFlWw2i0wm4xnys5OMx62OjXViNBrJSnkmk8F6vbZdJzZl9Ho9aJomR1eQw/lqIDaSW4KVbCaVecE4g4SDwoAHbVZqFbxardpCaWoTOgngnHHszCE5WxVVZLNZtFotV0GLIKpPOp3G0dGRrzK5k5/nVB2v1+sol8u+IySGw2EgDzKMoaSB9FMFojCtqiPpdVz1ej1QkDidTvsayjA0H8508TOUVPL2m1ntpPY40e/3UavVXHN3Kr3H7VpPp1Nks1nX81Gr1aQ8mgrDMFwVfEqlEhaLhe13OLNevQ9rtZqMzNibnUqlpBd5cnIi6Xc8hlcasZHcEuRvEavVynYzdTodKVrhFA8FbloV1Qo5CeZuF53Jb/WGZKHD6yaharnbiIh6ve5L9cnn864jHNThX9zeawJiq9VCoVBw9YJHo5EMoYLgZyjDGEhC1ZF0GpSwBpLwM5RReJBsYXRrqySnNkjezm/WDWXP/NgUHOHgNNbL5RK6rvtWplX+JHBzHvv9vuf89mazaXvZq14kkcvlZApBjb7+53/+BwBw69YtqZsQK5M/5HAqk4/HY1vYSA/TNE2kUinXB6bVakniOOchu4EtiDQ4rPYF0UAODg4wnU5lWDSZTJDJZELxyyqVCmq1ms0b7fV6qNfrNq/Ea442cPMQpdNpW5WeYqpRKChuhjKKgSRSqdSGoaSBbDQakShQboZyG6I4u6bUHB8r9GE1Id1m1UynUzlLKQgkyavK5MPh0Ldri79bq9VkHnE0GkkhYjdQQ5KjktXoSkWxWJRdT1z/t771LQDAG9/4Rvm9WJn8IYeqTF4ul12VyfP5PC4vLz3J47VaTfYVBz0Q+XweuVwO3W7XprwSBPZp06hE6RghYZlEdedsHC8vUsXe3h4A4PLyUoZRUdZAqIZyGwNJqIaSsmmNRmMr3qFqKLdVFAfsqj+LxULuJwo4q4akdcrqRVlDOp2WyuRhOaaFQgHr9VrK6gUp17OIM5lMPF+UpAOpyuQ0kj/yIz8iX9IcQfxKIzaSW0JVJq/Vap7K5G7GU0W73cZoNArF99rf30e/349kZFRl8m3Uqvf29qDruqsgh58X6Vy3ruvS09gWtVpNTkd8OZTJX3jhBVSr1ZfU3lapVKQy+TYGkigWi0gkEjKdsQ2oTM6e7Kio1WoYDoc2tkQYNJtNXF5ehvpNhsnOHm0VTmVyy7KkkXzDG96wVdPDS0FsJF8GeCmTz+dzZDIZXzoOVYTCUDk4GdBLxNcNQgg5nCoq0Ry4Ce3r9frGIK4wXqS6boZhQUR6P8xmMynh9VII56S1HB0dYTQaeRY9woAUGjf6ShToui5nkG+rum6apvRCtzk/vE6qOEUYjEYj7OzshDp+tuySR+n1HbUp486dO5jNZsjlcnj961//kpTkt0FsJLeE2rPNEQzOi6frOvb39z1Vx1ndOzw8DDRg6/Uai8UCrVYLxWJRKqIEgaE81V7CkNPV9c/nczQaDZycnEgaBhDei9Q0DYZhoNFo4OjoCLquR1oDoYbYL4VwTnGIZrMpC1RuxZwwUENsqqVvY+CWyyXG4zF2dnakSHJUg8uRFJ1OR4axYcSR1TXouo56ve5ayPHbTq3ABxHcWaypVCqejQuc271eryGEwFe/+lUAwFve8hbkcjn5nFEn4ZVGbCS3hDpzmwrVavKdBZtCoQDDMFwpFrxhWITxe+gZzgE3upOapgXekE4Kh7OQ4wfDMDAej2XyXtWRfPbZZ0N5kewKUcOw4+NjzOfzSG1xbjnIbQylZVlSPYchtjNHGRZuOcgw9CAnVqsVRqPR1qriPC4aSN6T9XpdtowGYb1e2wo1qVRKht5Bv6tK+bHX3ctwsZBJbux8Pnf9rqZpsgNrsVjg3/7t3wAAP/mTP2krOnq1Br/ciI3klnBenHK5bDNaquyTqiVJcL4NH4z9/X1fvlqpVLLRHY6Pj3F2duZ5k6xWK1cKBws5fgaBOTYvsvnv//7vB3qRlBpzy1OdnJxgOp2GMpR+RZoohpIEePZiq0ilUtjd3UW32w1lKP2KNFEM5Wq1km2dzv3UajU5qtUPJIu3Wq0NOgwbHfzCU5Vsrq6hUCggmUz6vlBJ91FJ406ajwq1C4fH6Lx2q9VK5itLpRJms5k0ku94xztk1xpFr2Mj+RBDza2ohFheNKqUADdG0nmzO4V3KUflDM3ZOubkFKbTabTbbVfCuGVZGAwGrhSOZDIZSBZ3eiUqvvOd7wT2aK9WK+mFeiXnj4+PMZlMfMPKMFXsMIbSz0AS7OQIMpRhqthhDCX73nd3dz3302g0sFwuPVsHea2ctCyCZPHBYOBLNveSyKvX6zJd4gRzhM7fpYfuzLEzJaUa8nw+L8N1QnUuEokExuMxnnvuOQA3RpLRGT3k2Eg+xLAsS4oEMASgbL2u6xthQT6fl+GT04skKFygPqR+5FwvAxFUac3lcuh0Oq6tg0Fq1cxFfvCDH0SlUtm4STloLIy6+cnJiaSDOEEaS5iKqZ+hDGMg1TXt7u56zg6KQvOpVCpIpVKuLwHTNDcGd3mh1Wp5plYGgwHK5bJvtVfVkXSGtrx3/bZvt9sbozFYIPJiWbD4pJLM3QR1Abs3SUOuvpy/+c1vQgiB173udZJOls/nsVgsYmXyhx2cO6PqQ5LOo87pIPb29mTO0mt8A3ATdtM7nM/nyOVyvnSMw8ND20M9Go1QKpUCDUKlUkGxWLQRvfnQeVFi1Ir2Jz/5SbTbbVvrIcP0sEK3DN/7/b6tyDCfzzdymUFwM5Q0kO12O7SkFjtYnIZyGx5ktVq1KYoDNwbGz1N3Q7vdxng8tnlno9EIuVwulHBuKpVCs9m0GUpWsIO6nihowXQRmQF+RHPOAOJx+3WTqd6kWwfOP/zDPwDA/2PvzYMlOasr8VP7vryqV/X2ft0PEOYXgUACMTM2trEkBAJh7Yh9wLaQcWACm0UWjI0HYyQEdmAGE01LBB5sz8+WGgmkQQa5ARk8YRmEkIXMYPXbl9qXrH3LrG/+eH2//jIrMyuzntRu8DsRCujuqqxcb97v3nPPwaWXXsobUi6XC7Is26IpHQQTBcknnngCv/d7v4eXvvSluOSSS/h/r3rVq3D33XcfSHvvpwWkTN7v9/nNTqOKepMATqeTe0UbTRoA4P/WbDZNg6m4XTIE6/V6kGXZsmhtKpXimV+j0eCirEbQdrSj0Sii0Si2t7dHRC+sQuvAOCmZGlAHSjFA2n2YtIHyIERxun71ep13oK347YigGW0Ss6jX63A4HLaEgGlOvlqtjljIWvmuz+fjvutmUzUEalhS19zsvqKpHbFEBew/Yw899BAA4BWveIUq46UG0DkBswFJktitt97KPvnJT7L19XXdz5w6dYrdcsst7Mtf/rKdTZ8XqNVqDACr1WpjP7u7u8u63S77t3/7N9Xfb25uskKhoPudwWDAfvKTn7DhcGi6bUVR2E9+8hPW6XQs73sul2Orq6tjt633W6urq2xvb8/0cz/60Y+Yw+FgANiTTz458ttPP/00GwwGtn5bux9PP/00293dtX0MWlQqFba5uXmg/aF92t7eZrlc7sD7VC6X2ebmJpNl+cD7UywWJ95GpVJhW1tbEx3P3t6e4b2tB0VR2NramqXrsLGxwbrdrurvfvjDHzIALBgMsqefflr1b3R9x923Iuw83yIsv85qtRruuusu3HHHHXj/+9+PY8eO6X7usssuw/Hjx3Hs2DHcfffdz0ggPx8xHA4N7RuMaBe0RBhHHJdlGYFAwBaVhEa0xukDajEcDvmsrJlklhEvkp3hqgUCgYmUzQk0MmlXTFYLmoOPRCITqXeLoNrycDi0RQ8y2qdwOGyJkmOEfr8Pv9+PwWAwEa+TMYZer4dAIGBbsFZRFDgcDpXi1TiQHsG468nOkMe1n6PSzqWXXjqSiTqdzpHM81mDrZD6Mw67mWStVht5w+XzecMsO5/Ps263yzY2Nky3TZnL+vr6yNtVD/V6ndXrdaYoCjt9+rTlbEVRFJbJZJiiKKzX67HV1VWmKMrI54yyyOFwyI+JMca2t7dZqVSy9Nsiut0uP2ZZltnq6qqtLFo8nmw2yzMXSZKYJEm2t8MYY61WixWLRTYcDke2a3efMpkM/265XGbNZtP2dnq9nuoc0XWzg0KhwLrdLhsOhyyXy7F+v2/pe/R5WZZZp9OxdI2HwyHLZrOq/zVCtVplnU5HlbErisKOHj3KALATJ06wQqGguq/39vZYvV63ldk+65mkHjY3N5+BMP3TCaL/iJkjmWl5vd4Rys9gMIDL5YLP54PD4TB8kxMn0uFwWJrEGQwG6Ha73HZ0fn7eVMeRwARjeqfTyQ299L5rlEWSoRTVhpaWlnjdyiq0ZGqXy4Xl5WXs7e3Zynb0apCTTuZoa5BGzRyr+0RqSMB+55cmmaxCtMmgczQ9PW3LL0eSJAQCAX7/melI6n2XuvV+vx9Op3Ps/lcqFUxNTY3lTrIz2a3f7+crGgB44NQD2NzcRCQSwate9SrVyoAxBpfLdc7GEw8UJD/4wQ/itttu43/+8pe//B+iaQOcDZLkYAfsc8dCoRBSqdSIvL0oqDs3N6dr8qU1cRcFC/TAdPT7gsEgwuHw2PnuarXKR+kIkUgEoVBIFZiNZrSpu6pVfVlaWkK1WrU0Eqd9+Alut5srpFt5EMyaNHYDpVGThgKlVcI509HeJCSTSbTbbUtLbyO6kMfj4Yrd49BqtXijUTweK4G20+mAMaZa7sbjce5sqQe6ZvTyJAdRvXKOSA0Kh8M8ufjwpz8MAHj+Lzwf6XQaPp+PL8ep7HAuOJLAAYPkLbfcgttvv53/+frrr8epU6cOvFM/DaCaSDQa5RePaiRer1dVs6SbibiHNFGgfUiq1epIx3F2dhb1el33waS3tbbTmEql0Ov1DANVs9nkpFwtyMuEArNeFtloNAy7q9putREGgwHK5bIhmVr09DYLlCIP0qg+ZTVQjutiWyWcM2E+3Ih6lEwmuS+PEcR5bL1uMmVfZrVgIqPrdbI9Hg8ikYhh7VtRFNRqtZHvOhwObmGsBdP42xD0skmq1RKFzuFw7MsB1os43T0NBIHX/OprVJxixhhX+reaRR8UBwqSkiThkksuwac+9Sk88cQTAPCs7Pj6+jruvPNOnDx5Enfeeafpcs7OZw8Ct9s94o4o3sjBYJBn1bVabURhen5+XpXtDQYDMMZ0OYpzc3MjCt/dbpffVHpYWlrSnUfu9XrodDqmkmXz8/Not9v4p3/6p5Esst1uj9UqFOe89YKAVTK11+s1DZR2iOLjAqVVms+4QCkGSDMJNgo09Xpd9xzRsY3jU4ZCIbjdbt3jkmUZkiSZchqDwaDu+KFYjtE7Hy6XC6FQaGTlqPW3IdBAhbhM17MriUajuPv7d2PwywM8/+PPx29d91v830i1fDAYcNHrc6FMfqDGza233spOnTrFbr31VvaSl7yEOZ1Odtdddx1kk7q4+OKL+f+vVqvs8ssvf0Y+q4Wdwq4kSbxBs7GxwSRJYu12m/+7oihsfX2dF731sL29zYv4uVzOtBC/t7fHyuUy3/a4YjhjjLXbbba2tsb/LMuype/Rb7zmNa9hANgNN9zAGNtvsOTzecv0kcFgwFZXV1mv11P9nd2mQ6/XY6dPn1ZthxoCVpsPBL1mjtiksQpqyIjNBLrW4n6OA31HbNDRsdlpFFUqFVVDSGzKWUE+n1ftd7lcVt3PZt+j/ez3+6aNFLGJoygKy+fzI58ZKAN25E+OMPwh2J3fvlN1fWVZZqVSif9GNpu11Zj7d2ncXHLJJbjssstwxx134LHHHjsQBcQIjz/+uOrP8Xgcjz32GNbX1w/02YOCMklg/w3XaDRGRhFJycWI3D03N4dCoYButwufz2eaMYg+N1phASMEAgHE43Hs7e2NzQy0+PGPf8xntG+77TbIsoxqtWr5+8DZJTO5L05KphYzSsq4Sc3Hrjm9NqOclCguesvQAMEkKudEFJckiWssjisf6GFqaorTp2gbdoj9VEcfDofclXCcyjgAvuweDoemI7R0rGT0Va1Wdf177vnXe7Dd2MZ0YBo3Pu9G1fWlSRtx6X3eK5OvrKzgW9/6Fv/zqVOnsLa2duCdEvHYY4/p1jf0Ap+dzwL7S896va76zyo8Hg8PknSDai9YMplEsVg0DJJutxsej4fbmJqBOtdbW1vc0tMKyPR9Z2eHm4NZAdUir7vuOkSjUb70s3tTejweLC0tYXNzE/l83tY4nggKlFtbW8hms6b1vnGgc10sFieepAHUMmu5XA7xeHwilXPR9TCfzxsKVoxDMpmEJElcJdxOkKWON1l9jDMgI5DPTTabtTyJ026355Al/wAAIABJREFUIcvyyLkasiE+8X8+AQB4+wvejkRkdCxVlmVVDfNc4EBB8qKLLsKll17K/7yysoKXvvSlB94pEXo1RSMVaDufBYDbb78dsViM/7e0tGR5v8hSFlCbgokg/w+zixmNRtHr9SxdcOoS2iUSRyIRWwRtsaP9kY98BD6f70AkaDIfa7fbB7qxPR4PAoEAz3QOAo/Hg263y82pJgXtx0GJzUTtOchMssPhgNvt5lqmdkESZHZ/n/bbzm/qffbef70XT+afRNgbxtte8DbD7YnSbHrP3TMNy3faxsbG2EzroosuwvXXX8//TM2cgyAej48s4/UKvnY/C+wvI2u1Gv9PTxXHCKRnB+zTJPQEQCVJMrUaYIyh3W5zo/pxKJfLXDnHKl+v3++j3+9jZWXFVH9ShNjRnpmZwczMDKanp22dHwIt/dLpNObm5rC5uTkRdUNcQlJGOekUDC2xFxcXAUymcC7uUyKR4KWTSa0gyuUywuEw384k56hWq8Hn82F+fn6ibVApxOVyWZ5WYme62YuLi6hUKmODFlkvD4dDtSWz0seHvvUhAMD7/8v7MRub1d0Hl8vFX/jn3XL72LFj+PznP69aXpvhk5/85MQ7JUIvM61UKlhZWTnQZ4GzBvHif1ahDZLBYFB1UdkZY/W5uTnDWi1xxFKpFOr1uulN3Wq14Pf74fV6uaCFlX0kXUm3243Z2VlsbW2ZfkfMIt/znvdwo6xYLIZgMGjLJ4fqoLQMJQ6pkZal2XbEep/P5+OamHYDpbYGOSnhnPaJvLr17GqtolKpcEUfMimzG+RarRaGwyEnfdslm1erVW4dQfqnVs4tCV64XC5LPj9Ui9R6+Zz4wQmsV9cxE5rBO37uHYjH45xmRyA2iWgHfF5lkgDwgQ98AIwxvP71r8dtt92Gb33rW3jiiSf4f3fffTd+8zd/E+9617vwzne+Ey9+8YsPvIMXX3yx6sRLkoSVlRUe+B5//HFecxz32WcSYpAE9mt/4m8Tl8vpdMLpdI5QWJgwRwvsF86NAtBwOESz2eRB3O/3IxAIjPW50epKhkIhhMNhXSI7gbLIq6++Gi9+8YtVxXviUNrx1xEncoD9pX8ikeDKQeMgBiOxhuXz+bCwsGArUBo1aewGSjH4i8cmBkqrAa5arXJzM4Lb7UYymVT5aJtB9CIiENlcO9SgB6LliIRxKz43vV4Pw+GQ3yN+vx+KohhqALRaLf5M0JJelmVUO1V89B8+CgD4yC9/BD7HvphvNBpVrV7b7TZ3lQQwEkSfLTjYhKF4Y2MDJ0+eRLlc5kvaSy65BJdffvmBbEP18Pjjj+PUqVNYWVnB97//fdxyyy088N1444245JJL8MEPfnDsZ8ehXq9zHbxxWWWj0UChUMDKygq3OtjY2ODCH7Q0dDgc6Ha7KBQKOHLkCP8+WXeKD9nGxgYWFhZGCtpG6tMbGxuYm5tTddUJtVoNLpdLl/C9s7ODSCQyUoZ46qmncOGFF4Ixhu9+97t4+ctfrnvs29vbCIfDpnqP5XKZ+0nrQZIk1Go1LC8vG25Dm63podvtYm9vD8vLy6a1NCtdbAqSZvcvBchoNKp73oGzmpHjuviSJMHpdBrea/1+H9Vq1bRhNu4zjUYDw+HQ8JgGg4Eha6Hf76Ner+vyLInHqR0GMPp7YiSIf68oCiqVCv7gn/8Ax39wHC+YfgH+8c3/CL/Xz+8bKtUA4DYTVMaqVqt8csgK7DzfKtgiDP2MYxKeZKvVYtVqlTF2Vr5JjwO2vr7OOWtG3MlOpzMiftFut/n2tSAeopYLN06EgCSstDy417/+9QwAe93rXmf4Xfr+xsYGq9fruv9eqVRYo9Ew3QZj+1y8ra0t3X/TimeYodPpsNXVVUNeoR0epJkoBu2TFfGNcXxQq+IbnU7HkJs6GAws8V61HEqCFS5lrVbTvc6FQsGQo9pqtUaOrVqt6vIuv/6jrzPHHzoY/hDskY1HRp6LSqXC+Zv0THU6HS5ucV4KXNx9993/oYUtCOyMMjkJBwDgy5tms8lVlAnJZJJP2Bg1k/x+P1wuF19iMBPZe+Dsskz0uVEUBZIkmWZ5NDq4t7fHl6piLfJjH/uY6bGT9QJRaESYZbBaJBIJhEKhEVENJmRrVoRV/X6/4dLbLg/SaOnNLGSQItxut2FtsV6vgzFmacXl9/sRiURGls3iyOK445qamkKr1VIJhjCLXEoauxXLRUb+NoRgMMgFoGlf+/3+CO9SHsr4vX/8PTAwvO1Fb8PLZl42cm5pyU1iMgA42+K8pQCtrq7y2tsz0b3+aQU7o6HY7Xb5xYtGo9x6QHtD0M1GN4zRw7+wsIBiscibLolEwvRmoGBbq9W4tL4VwrfL5cLi4iKvDVIt8vrrr8eFF1449vhp9DCbzfKHr9FoqDyYrSCZTCIQCPBGlN1gRPD7/ZxHSnWqSYni2kBJ59XuPpFZmxgoSRjCKg8R2KeSiXqdehay45BKpVCtVvm5KZfLiMfjlug+09PTqFQqXFeTfLHNkEwmeWA3Ipl/4h8/gSfyTyDui+Pjr/i4rhK/y+XCcDhUWaKQruUknNRJYDtISpKEv/3bv8W3vvWt/zBiFnpgZ5RRxAkAkTuph0gkgr29PdMHxOl0qrJDKzcC+dyQdJlVvprf70cymcSpU6dUvEiroIx0Z2cH9Xodg8HA1sNPSKVS8Pl82Nvb480eO8GIEAgEMD8/j83NTTSbzQMRxcVAWSqVEA6HJ9onsQnTaDQwGAws2yaIIN8iSZIMLWTNQGTxQqHAFZysHg/JnZVKJf4SHgeyAimXy7z7L+KJ3BP47//w3wEAn37Vp+Hqugw5qzSzLQZ0RVHO3yB5/PhxrKys4Pjx4/jgBz+IZDKJV73qVbjttttw3333/YeRSms2m4bK5EYdt0Qiwc29zBCPx3VtZI1AgbVcLlsyhhIRi8Xwmc98ZqyPthHcbjfS6TQymcxEAZKQTqfR7/d5B3RSBAIBTE1NYXd3l+sZTgqxu3qQfSIyfalUmihAEsLhMOr1Ojwez0QTOVQGocaHHXi9XsiyDI/HYzl7NfqtntzDW+9/KwbDAa79uWvxthe/Dd1u13Cf/H7/SBmFSO9mavrPFCYaW7j55ptxzz334POf/zzW19dxxx13YGVlBQ8//DAuvfRSPO95z8OnPvWpZ3pfzyvokceB/QfCaDqFapXjaBn1eh2zs7OWOYnD4RDdbhdTU1Om9B49PProo9xs6b3vfa+t7wL7HdBOp8NHDyfV+CNVIK/Xa/sYRLTbbQyHQ74/k1JEaIk9PT0Nr9c7MeGc9kmWZU7yNlttmIE4r+zMEIJdDAYDtNttpNNp2zoL7XabT5BZDUzVahUzMzMj3MmPPPIRPFV4CqlgCp+/6vPcvM4owWq1WiNZI035TDqaagcHmu26+eabEYvFcNFFF+Hmm2/G8ePH8dhjj+H06dO47LLLfqYDJXEfRa4WO+OS6HA4RoIFYwzdbhdzc3OmD9xwOORSZj6fz5LPDfEhU6kU+v2+JcFbYJ8+c8cdd/Ba5NzcnK2HT/TYnpQoDpwlU4dCIczNzYExNlY0WA9iDZK2NUmgpAAZDocRCAQmJpwD+3zZVquFZDIJn8/Hp6vsBspqtcoJ54lEYqQRMw7D4ZAvlYPBIDwej+X7RFEUNBoNxONxXR9uPQwGAwyHQ4TDYTDGeOPn1Pop3Pl/7gQAnHjdCaRC+7XSZDJp6BtFzohi88jlctn26ZkUz5rv9o033vhsbfq8AFkwBINBrqbcarUQCoUQiURG3tTtdhuhUAhOpxOhUMjwTS4Kls7OzqJSqZg+5PV6HYFAgL9RjXQktZBlGY8++igeeOABAPu1yOXlZWSzWctq4NruaiQSQSwWG9G+NIMemXp+fh6yLFsmrQP6TZpgMMhrlFYJ59Q4ogBJmCRQdrtdNBoNTE9P832iKa9SqWQ5UNbrdTidTlXjgviCVrI6vU42aQZYMekifiJZWUxNTZlmouyMYj7dxzRdk21k8eb73gwGht+46Ddwzc9dw21NnE6n7sTOYDCA2+1GJBLhQf1cLrWBZzFI/uAHP8D73//+Z2vz/+5wOBy8UUFBkqZsEonEyFuarB2A/UaF3vhWr9eD0+nkAc/pdGJ2dtYw6JCvsUg3Ih9uM58bypQ+97nPqWqRLpcLS0tL2NnZMc0GzegjiURC1a02A9GFtHQpAFhcXESv17MUKM262NTMsTKZI3bW9WqQdgJlt9tFvV7XZRr4/X6Ew2FL0zBGZHBqxJTLZdOXKB2TnioQqQaZfb9SqYyoR5Gsn9Gqg7rUdG84nU74A37cdM9NKLQKeGH6hfjMlZ8BoKbDeb1eLoWn3RZ52gPgk2o/FfYNZnimp27ON1BN0u/388yLnRm4pyU3PZSkFyl2wUOh0MhDomffEAqF4HK5dHl7RtQKv9/PdST1UCwWkc1mcfLkSQBq7xqv18tnvPVuQgqQZnqHYrfaCFR/MqOSLC0tjQ2UVmg+gUBg7AijVeqRlUBpFiDFfaLurxGazaYpY8DpdI6d865WqwiHw7qdYAq0Rsv/VqvFzb+0MPK5kWWZr7BE/MkP/gTf3f0uwt4w7r3xXgQ8AQwGAzidTlUAjkajPMFgjKlUkeiZ63Q651Qu7VkLkj/rINFdCogkKU8g2gdwdhxKBGWTIn8uHA7rXvT5+fkRZzsSCjDqNCYSCe5RIqJarSIUCvFapF5HOxQK8Q6xCAoksVhsbME8nU7D5XLpNmHGjcqJMAuUdniQRDjXW3rb5WaaBUorAZIQDAbh9/t1l67tdhu9Xs90KACAShBDG+jq9Trcbrcp48HlcnF6jwhZlk11JR0Oh4oLSSiXyyNjgg+vPYyPfWd/QOFPXvEneP708wHoJwWBQIA3PrV8Y3JTJFk6do7sGw6D5IQQRXedTickSVKJ60YiEfR6PSiKwgOpCKrt0M1tRvkhFWwKWlRHGvdALy4uolQq8QI3qRRtbGzoOiCKiMfj8Pv9qiBXqVRs8QVnZ2f5zC6B1GXs0IX0AuUkRHG/34/FxUVVoKTMOBaL2eJB6gVKOwGSEAqF4PV6VQ06sdljBW63G4lEQhUoqaNuhdhPrpxUAhKHEsb9biAQ4JkfqfCLL+61yhrecPINYGC4+eKbce1zr4Usy1zL08jgjOq5YimGAigdo9ZX6tnCYZCcEGKQJCtM7ZLG6/Uin88bZkzEm6S6jxkikQgcDgdqtRokSbLEtyOy9+7uLnq9HlqtFqampgx9tLVIp9NQFAWlUgmSJMHr9drmYc7Pz2MwGHD3xH6/PxFXUAyUk07SAPsPINGDBoPBWAENM4iBcpIASQiHw3C73ZAkibtcWhVtIJCcXblcRq/XQ7PZHJuFaveBLI2phmklAEUiEW4boeU6NnoNXP03V6PareJlCy/DZ678DHdN1DPHI5BNs8PhUJ1Lh8MBRVH4KoZKW882DoPkhBDVyKPRqG6nLZ1Oo9FomC5Nk8kkp3eMw8LCArLZLOLxuC2fmXQ6jc3NTaRSKUMfbSMsLi5CkiR0Oh3dBosVLC4uotlsqjqek2BpaQntdpvXRCetR/l8PiwtLWFtbQ3hcHiiAEmIxWLo9/sq1adJEIlEoCgK8vn8xNshvdFsNmtpKkaLqakplEol+Hw+W9MsNCEmXtshG+K/fuW/4l+L/4q58Bzuv+l++N1+PmbodrsNj5E87fVWVuKkzXmnTH6IUdAFMrJo6Pf7nPRqBCpeW6GoEGHcDoeQlvLxeBy5XM5yFknodDqIRqN8CTgJKMAyxg5k8UslCZfLZUnJ3Qi0H/TSsUJ5MgIZb2m1D+1iMBhgMBioGhd2oSgKWq2WinFhB51OB6FQCJ1Ox1bnuNFoYGpqSvWbf/QPf4T7f3I/vC4v7rvpPsxH5gGcFcodR99xuVy6QxliQ5S29WzjMEhOCDEwttttXd5Wq9VCOp1W1eRE9Pt9OBwOzM/Pm3aC6fcajQbS6TR8Pp8l+giwXxyPRqOYmZmxnUWSnmAqlTL10TZDt9tFs9lEMpnE0tISqtXqRMFEXGJb6XobgWqkU1NTiEQipr7e4yAusUWhEbsQfcjj8Ti/1nYg+nTH43H0+31bgwGDwQCNRgOJRALJZHKkkWOEfr8PWZaRSCQgyzL6/T6+8pOv4A//4Q8BAMdfexz/efE/88/X63XE43GEQiHDl2673UYkEhmhAwH7wVPLJnm2cRgkJ4QYJEm0QOxSkjESkXb13sxUW/T7/XA6naZvf9FGlqZ2xj3YZLxFHcK77rqLOyCOyyJJEJXI4mJ90yoxm9woRSLy8vIyyuWyrSCgV4OcJFBSgEwkEnzJJtrV2gmUejXISQjnsiyjVCqpFH2mpqYwGAwsZ4PUfJqenubd3kQigWazaWkqRZzGcTgc8Hg8CIVCY7N+dsbfhhpMyWQS3z39Xbz1/rcCAN7zsvfgHRe9g39eURTOcaQ6vl4m2Gw2EQ6HEQwGVdkkqWfRd/Qm254NHAbJCSEGSYfDwWXSCKLsE6koi+j1eqru3sLCguED32q14PP5VLzExcVF08kWWZb5MgjY14skXuSv//qvmxKIKSvR1sbIR9vK6GG/34ckSSPboEBZLBYtBUqzJo2dQKkXIAl2A6VZk8ZOoCQFcz3Js0QigV6vNzYbJPrS1NSUqvZNHMhxpnHiRI24D6FQiHMSjVCpVFQiIplGBm/7+tvQ7Ddx6bFL8akrPjXyeapbOhwOHihF0ASO3r9T8KTgSI2cZxuHQXJC0EWimqL2JheH76enp0ceGq3wrtPpRCQSGXngSUtPS+Xwer2IRqO6PEQ9CodYi3zFK15hShanh0aPg+b1ese6Hg4GA1UWqgVpUY4LlFa62FYC5XA4RD6fRzKZNGxIeL1eLC8vY3t72zT7stLFthIoSTTXzOIhmUyi3W6PDVRaHyEC+XmTPqkeqByj11ycmppCrVbTDUTkEEq/2+g1cNX/fxUyzQwumLoAf3Pt38DjOrvNXq8Hl8uletGHQiG0221VNil2ven80r8TsZx0XA8zyfMcjDG43W4+Ow3sdxcbjQZ6vZ7qYaSbiQKCdgKHkEql0Gw2VTeluMzWYnp6WlfQolQqqSgc2lokiSToZaKlUmksWTwYDBqKWYj1NbN60bhAaYfms7S0xDvMWlBWnEwmxxLgPR4Pjh49ip2dHd1A2el0LNN8zAKloijcB2YchSWZTPJ7SgtiRZjJuIlTOUZkc6PvG03k0JACBTN5KOMNX34Dnsg9gXQojYfe/BCUlqL6jh5xHFDL0SmKMkIQp5ltkRMZCAQO7OFuB4dBckKQMjlJ2QNnFZy1JFhgn1hNxXAzS4aZmRnexOl0OmO1A7WCFvV6nVNBCHodbXIfFDvlZE5mhVStJ2YhWgpY4a+JgVJcVk3Cg1xcXMRgMFAdj50ASXC73TxQik2qTqeDZrNpi56jFygpQFo9RxSoJElSlQJqtZpK9GLcMU1NTamCXafT4d10M7hcLkxNTfFGIa006DwwxvDer78XD51+CH63Hw+84QE8J/kcVfCr1+uG02SUFRLjQMudJGI5LbVpn8RxxWcbh0FyQjDGEA6HOc0H2M9EFEXh/sAiaKlRqVTg9/sNHzSa2qnX66bBlOB0OjE/P8+zn36/rwrQZh3t2dlZXjtsNBp8ptwqEokEgsEgF8Sw8/CL+3/06FEUCgW0Wq0DEcUXFhbAGEM2m+VL7OnpaduagxQo9/b20Ol00G630Wq1VGo+ViEGSjFA2lUVJw1I6kJb9cgh+Hw+XhsfDAao1+uWOavEm2w2m6hWq9xnGwA+/ein8eff/3M44MBfX/fX+E+L/wnA/mqj3++j1+uh0+mYBvNYLMaFNrTXihp+WrFqkk87FzgMkhOi3W7r2jXo1ScJc3NzfEbYDIuLi7ZI44FAAKFQCDs7OyOjbON4kYuLizyTm0SUhERp19bWkEqlJpqlpUCZyWS4tuCkSynSo6T9mTTbEDNKSZImCpCEWCyG4XCInZ0d2wGSQIGSPIUmUYEPBoNwuVzIZDK2CeuUGSqKwpfnX/nJV/C+h98HAPjkKz+J615wneo7RDIfN17p9/t19Q0IkUiE0+UIRCo/b5XJD7G/lNMraPt8PkP+F9GCxtEyBoOBrkrQOLhcLtWy1QovUlEUhMNhPjJoF0ToDQaDByJ4d7tdxGIxnrlNCmIdhMPhiYR7RXQ6HSQSCb7UPsg+0fEdZDsk+DAYDCbq6jLG0Ol0uJuhHdB5lWUZjDE8uvso3vTlN4GB4Tdf8pv43f/yu7r7S+T0cfvldrsNObjiao1AikDnYsl9GCQnhNPpxGAwGOmw0diVHmq1GpaWlkztCRhjqFarWFhYwGAwsETertVqCAaDWF5eVtUnx2WRNJc9MzODI0eOjNWR1NvXQqGARCLBl7pGxHkz0BI7lUphZWUFuVxuoukeEupNp9OYm5uD1+u1pGupBzLtmp6exrFjx7iRl12IS2xqXBxE4TyVSiGdTpvKo+lBpApNT09zm1Y7302n00gmk3h09VG89n+9Fh25gyufeyX+x2v+x0hWOhwOUa/XkU6nuaWGEShTp9qk3rF7vV7VNiioHpLJz2OQfQN5AAP7NAdyodNOlfT7fXg8Hu4cZxQEiF/pcDiwuLg41uem1+thMBggHA6rBHeffPJJ0yxSvPGdTqclao/e92OxGG8SiWIWVqGtQTqdThw7dsx2oCRS9szMDM860uk0/H6/qQCxHmhZSUGNygGlUslWgNOrQU5CONeKXpjJoxlBpAqJNU4rGakovFvsFnHTgzeh0qngZQsvw7033gu3czSbE+2QSdRCD8PhEIPBgNdMtZk2qWhFIhH+b9QBP8g4qR0cBskJQRzJWCzGAyJpQqZSqZGbQuzckSGUFjSRQEo7brfbkAsJ7N9gVMMj+P1+JBIJfPjDHzbNIsm5T1zGBINBJJNJS0HFyPp1cXERnU7HUqnAqElDgTKfz1vK3gaDwcjUCiGVSiEUCln23iH/cm3Nj0jwlUrF0vy5mNVql4p2AqURKZ+savP5/NhASQpOItVnnOAuodFowO12w+/3Q+pKePVfvxo7jR08J/YcfOXGryDkHW30dToduFwu/vKkoQkjGhOda9KL1P4+BXdaVfV6Pfj9/nMytw0cBsmJQQZgpBsJgHe1SRCUHkqqRdID7Ha7dY2Y9FRypqeneYdQC3Lz0y45dnd38bWvfQ2AfhZJVB+97mAsFkMkEjFdplYqFQQCAUN+3ZEjR9BsNk19UMZ1sa0Szvv9PudlmpGyI5EItre3xy77HA6HYQOBAqUkSabHRpM0YlarhZVA2e/3TUn5Ho9HpUmqBzp3egpOJLhrlPmTB04sFkNX7uLqv7kaTxWewlx4Dg+/7WE4OqMqPMPhUFcGbWpqCtVqdYRvqVX1IQ6kuA+U/RLliGxSDme3z3O4XC6+FAAwwtuKxWKcFym+LQnz8/Oqm5PqLnqFaFp2iw841SH1Pk+1yCuvvBIrKyuqf2s2m2OpPsQr1Gt8kHHXOKrQ8vIyGo2Goeq2FZrPuGVur9fjtqXjaEeJRALxeNwwo6xWq3zW3gy0T41GQzdbpqzWyj6ZBUoKkDMzM6bnyOfz8XtNG7A6nQ76/b5pJ9zr9SIcDo9cJ0VRUK1WMT09DWWo4M33vRnf2foOor4ovv6Wr2MlsaLiTxKMhh9odFcsQ1Wr1ZGkQDT86vf7Kr4vZZo0zUbupM82DoPkhBD1JB0OB1dlJpBc1XA41JWZdzqd3OOEMWbKiSTlaVp29/t9XofUQuxo33777chmsyqvHcoMxmF2dpY/8AQz4y49LC0todFoqObW7fIgKXurVquqZW6324UkSWMne0TE43EkEomRQFmpVLgjn1UsLy+j1WqpXnSDwWBsVquFXqC0GiAJfr9/hA1BdUwrXEiiBoneMjSaCgDvfujduO//3gevy4uvvuGruHDmQgD7Adrj8fDaMfljG/FSqatO3t0Oh2PkJe9wOOD1etHv90eeCcoyD5XJf0rg9Xp50TscDqNer4+MIno8Ht7c0EM6nYYkSZAkCbFYzPSBmJqa4r4jovKKFmJH+0UvehEWFxe5cEOtVrNsCQDsB7lWq8XJ5qSbaBVOpxNLS0tcTX1SorjT6cSRI0f4Mpfmp+0ESEIsFsP09DT34yaR2UkEhY8cOYJut4tCocCX/VYySL19AvYDJc29Ww2QhGAwiEAgwAnn1WrV9nQQLa+pUeN2u/FH3/kjHP/BcU4Wf8XRV4x8jwzLms3m2PuDmjgkjmG0L5IkjWSKVOISA+thkDyPIdo3xONx9Hq9kRsynU6jVqsZTgY4nU5+05jN3xKWlpawt7dnGFD1eJHUyNnY2JhI8XppaQmlUomb09sFBbhyuWw6h251O5IkHUi9G9hf0s3MzOD06dPw+Xy2poy0WFpaQrfbxc7Oju3AJiIWi0GWZWQymYm3Q/4ye3t7E71AyLyOHBJP/OAEPvLIRwAAn33NZ3HD/3eD7vemp6f5IMO43yRrWLfbbRjgqMmjt1KSZVnllHhYk/wpgVib1P69qKRs9F3qlI8DLZWNFG/0eJGMMfR6PUSj0Yk4jPTdbrc7sTJ5t9tFJBKBLMsTcQTF7VCmYlUUVg+MMTSbTczNzSGfzx+ISiLSvg5CXheVySdVOFcUBZ1OZ2LSuqhM/uUffxnv+tq7AAD/7Rf/G37rkt8y/B5Na1m5P+wok+t1w7Uq/ofK5OcxRD3JZrMJt9s9EgwbjQZmZ2cNHx6qy9hRJp+ZmYHP5xvpSBpN11SrVUQiEczNzUGWZdOurBZU1xKVycdNT2ghEsWpMzyJhUOr1UKn08H09DSWl5f5MtcuaKZ7amoKsViM60janUAB9oN2rVZDOp3GwsICAIzltepBrGVOSjgXZ+epNGPnpdbv97l52L80/gVv+vKbMGRD/MZFv4GP/spHDb9HPN2TaEE5AAAgAElEQVRkMonBYDD2hUOd72AwOFaZvN/v6yqTExXokAJ0nkOWZVVnm0yUCIPBgDcD+v2+bkeV6jJ+vx9ut9v0wSiVSnw5Mzs7i2azqZrG0csim80mXC4X510uLCygVqtZeni0dS1qoGQyGcsBRY8oLtYWrYIUtsV66tLSEgaDgen0khaiKpCoTH706FHs7u7aegG0223+AqGX5dzcHFwul6kYshZ6FCa7hHNRJFlUJu90OpaOiVToU6kU/nnvn3HDyRvQH/bxq8/9VRy/6rjhklbL000mk6hUKobBi+wdAoEA72LrfZb4xqQ3SRDpQMBZ98RnG4dBckKIQY/oDeINKXLF4vH4yPKw3W5z2wZgnxJUKpV0g2mtVkMoFFIVrKk+ORwOdbNI4laKTSMKdLlczvSNTw0NbV3L7XZjeXkZOzs7lqwjjIjiR44cMaTQaFGv1zEYDHS7tAsLC3A4HJaCEjkR6qkCkZhFJpOx9AJpNpvodDq6dVHK9K0Q8s0oTFYDJY2GJpPJkU6xmRal+H2SPnuq8BSu/Osr0Rq0cMVzrsCJV51Ap20cZLU1ZpquMbquYsPR4XAgHo+PHB9psTocjhEfnGazya2VqbN9GCTPY5AyOSku001OlB9RLo38RgiMMZW9A7AfPJLJ5EhmREsYbRHb7XYjlUphd3d3JIsUOW5aUMd5Z2dH9wYbJ3lGFg7b29uGdSUrRHE9Co0W1OE08+menZ0dG5TE6RcjQQSXy8WnfMxqghS0zVgCqVQK4XDYdMqn1+uNpTCNC5Ti7Lwe7Ua0cNC7VhQgE4kENmobuOKvroDUlfDzSz+P+15/H2amZ9DpdHSDLOmWan/X6/XqOh2S1JlIhfP7/SOrLJH2Q6sPuk8VRYHL5UIgEODbP6xJnsdgjMHr9aJWq/HONOn10USAiEgkwgOC+EYUEY/HVaIWjDH+ttZDNBrF2tqaKovUiqLqwev1Yn5+fuQhpodunOQZecJsbW2N1GHt0HxECo0WlUoFLpfLEqeTgpLe3Hm/3x+Z6TYCEcXL5fKIJxEAPjFiFrQJiUQCsVhMN1CKtcxJFc7pWpF4shFoTrtUKo28FGm0tNgt4pV/+UrkmjlcOHMh/vcb/zcfN5yenka1WlV9V0+3VARliHTcekkBgSZxgLNqP+LLmRpZNLUGgAfJQ2Xy8xykTN5qtTglgZY3oooygf6NfLCNaCcLCwu8+F+r1RCNRk25YMePHwdjDNdccw1e+MIX6s5k6yEQCCCVSvEMTMxKrMhPeb1eLC0tYXNzkwfKSXiQZL1AzS16MXi9XlvcxUQigampKVWgtDORQ6Ast16vq7LccrkMt9ttS3MzHo9zTibtU6fTGalljoM2UIoB0orwrNPpHFEOqlar8Pv9aLM2rvirK7ApbeK5iefi4bc8jKnA2ZeAdsabVilmmbTD4UAymeTLbhq3NRqtJNlBcg8VQZqRoto/KXCZvRyeSZwb/fOfQTDGEIlEUC6X+cUnjTsAIzcESe3v7u7qLoMJHo8H0WgUe3t78Pl8ptxEsRZ58803c76lVcVm8jbe3t6G3+8fm5Vo4fP5sLS0hK2tLaTTad5csfuGp7HLbDYLt9uNUCjEm012QIrZGxsbmJmZQbvdnogvKNrn5nI5uFyuifcpEonA6XRiY2ODn6NJFc5rtRpqtRq63a7lAEkQlYMCgcC+YLSH4covXYkfF3+MhcgCTr31FGbCM7rfpcakoiiWAjzZjtC4p9l9Rds24k56vV60221VACW+5LlQAjrMJCdEvV7XrTeJkzhaJJNJbg9rhmQyiWazOfahFGuRv/ALv4BisWj7QU4kEhgOh9yczC58Ph9XoB43NWSGubk57gw4STAihMNhxONx7O3tqexOJ8HCwgK3lDjIPoVCIUxNTSGTyVhWm9dDNBpFrVaD2+2e6Fq53W4Eg0FUq1V4g15c/TdX4/uZ72M6OI2/f+vfYzm+bPhdn8+Hfr8Pt9ttWVk9EomgUqmMncJxu93odDqGK4dAIDBS1iHB3UNl8vMYJHChhZnCcr1eH6EK6UGSJCwsLJiSk8Us8kMf+hC63S5SqdRYvqUW1OBxu90T8Q5JcIDsWM2I80ag5ePi4uJE+o8iaL786NGj2NramjjTID7l4uIigsGgZak1PdTrdTgcDhw9ehSbm5sTK8CT/uc4upgRut3ufiabnsa1/+tafHvz24h4I/j6m7+OF6ReYPpdouXQdqygWq1ibm5uLIuBpmuMjqnZbMLr9aqaNKQnade/aBIcBskJ4XQ60e12uXMbAD5upTdlQ+KiMzMzXPhCD/1+n1sqxGIxQx6gmEXOzc0hlUrxeqLVYFev1+FyuRAOhzE/P49er2drkkWsQQYCASwsLOg2c8wgkrt9Ph/S6bRhE2YcKpUKp5b4fD5OV7I7KUR0oWQyCZ/Ph1QqZdiEGQexQ+/z+TgzwGqgAc4GyGg0Cr/fP7Fwb71eRyKZwLu+8S58Y/Mb8Lv8ePCND+Il8y8x/S4F11gshmQyyU27zECakuS+aXYNJElCMpnktUYtFEUZsZwwS0aeaRwGyQnhcDh4h48mSKi4TDOwIkTR3enpad3JDMaYikuWTCbR6/VGbjAxi3z3u9+NqakpXsuZm5tDp9MZ+wCRv7e4FFpaWkK73bZE9NZr0vj9fiwuLlrOlki5m8zECHpNGDMwxrhQhXg8Ho+H03qsBpTBYMDpQmKWQk2YjY0Nyy8BvQ49kdf39vYseflQlh2LxVQCx5MI905PT+O9X38v/urJv4Lb6caXXvclXBi70PS7sizzIAZYE+vV+nJHo1HDxKDdbiMQCMDhcKg63YROpwO/349wOMxVikgqbZJVyyQ4DJITgmZIp6ameBAjO4dIJKJ6y9GsKgWCaDSKwWAwcpGpmy3WrI4cOYJcLqe6wSiLvPrqq3HxxReP1KdIlMLoTdvpdNDtdnWpLIuLi6jX66ajg2ZdbDFbGkdYJ7qRXjc9FoshnU6PDUoURGhCQwui9UiSNDZL7vV6XMlHr+4WiUQ4dcrs2Cjz8/v9unU2t9uNY8eOIZvNmgoKa7NsLawESlIVSqfTeN37XofPfvuzcMCB/3nN/8SNL7oRTqfTkBc6HA75El+8zi6XC/F43PBlqicGrUcyJ2qQ2LXWzmZT4iE6kxI75HAs8TwHXTSiMBC5nBAMBnmg0dOKnJubU9UPaWRL2yBwOp2YnZ3lSuFiFvm7v/u7ug+h2J3VBph+v49Go2FI4aCJmGq1qvsAW6H5ULa0s7OjG6itKHcD4GWAzc1N3WWYGES0NhLaY6J5b6PyRbvdRr1eH0sXCgQCWFpaMlwyU9CORCKmzR6yqCgWi7pBTm+EUg9mgVKWZT7y+M7b3omHPv0Q8EXgT3/lT/GmF76Jf19vzlvUlNQ7HzRKq71HarUawuHwyIvP4/GMLJHpuRDvIzGbJOEY+nefz4der8fHEw9Fd89ziF1sh8OhKmwD+zJpRD4mTw4RNJJIN5kZaTwUCsHr9aJUKvEs8qqrrsIv/uIvGu6f2+3mpmCijQTN6I5TBF9eXuZ+3AQ7PEgaYdzb21NNXxC526owbSAQ4MR18QETxwyt0pYWFxfhcDhGrCnq9TpvfFnpPItLZjG4WA3aBMpyq9WqKiuj7eiNUOpBL1AqisKzwBMnTuDuT9wNAHjlda/Ee3/pvarvJxIJtNtt1fmlrrTZ78diMXS7XZ5Vkxi0EQc4Ho/zGq2iKHyOW4TL5eIz2WKJCoDKKIysHM6FpSzYIThqtRoDwGq12tjPttttdvr0acYYY7lcjm1tbbHhcKj6zObmJiuVSqzdbutuQ1EUtrq6ymq1GqvX62N/86GHHmIOh4MBYD/84Q8tHBFj9XqdbWxsMEVRWCaTYYqiWPoe7d/a2hprNBqs1WqxYrE4cozjIMsyW11dZc1mk3W7XZbL5WxvgzHGBoMBW11dZfV6nfX7fZbNZpksy7a3wxhjpVKJn5NKpcIkSZpoO3R+qtUqGwwGLJPJsMFgMNF2Njc3WbFYZLIsT7wdSZKYJEl8G7Iss7/8y7/k98ytt95qeO6HwyHL5XKs3++zarXKGo2Gpd8cDocsm83y4x93bbvdLiuXy6xQKBge42AwYMVikeXz+ZF/y+VyrFgsMsYYy2Qylp5Vgp3nW8RhJjkhRB/gRCKh6wE8MzODcrlsKKjrdDoRjUZRLBYtTZd88YtfBGMM1157LV784hdb2s9IJIJIJILV1VWkUilbyxPKdLLZLJ+ysMvxo5nobDbLGyKT8ASpjlcoFLiorFW+nhbJZBKJRAKnT5+2PPqoBzET3N7exszMzESZjTjLvrm5aTpjboZYLIbhcIidnR2k02k88MADePvb3w7GGN797nfj9ttvNzz31JDJZrNgjOkK3hp9b3p6Gtvb25ZI8sS3BGB4jMSb1MtIZVnmz9Oh6O4ZrK+v484778TJkydx5513mjYUbrnlFn7invOc5+Dxxx8/J/uorUcSSE5tXBeOOuVmeOqpp3Dy5EkAwDvf+U7L+8YYgyzLqtlxO+Bued3uREKuwH6jKBqNQpZl3ZloqyCdQafTeWDR3U6ng3Q6jWKxeGDRXXKePIjoLjX9/H7/ROLIwP79Rtfrq1/9Km666SYoioK3v/3t+LM/+7OxAaXb7SIYDKLb7dqiOk0iumtGIWJnPKH0hDW09Dp2Lpo3tvLOfwdcfPHF/P9Xq1V2+eWXG372E5/4BKtWq6xarVradrfbZbVajf+3s7NjOR3vdrvs6aefZowxVi6X2ebmJut2u6rP5HI51mw22fb2tuE2yuUy6/V6bH193fT3brzxRgaA3XDDDSyfz7NsNmvpGIvFIut0OowxxnZ3d1mhULD0PcaYaolNS0srZQER9Xqdlctl/uetrS3dZdQ4SJLEKpUK/3Mmk2G7u7u2tyPLMstms6zX6zHGGOv1erwcYBeNRkNVgigUCmxra8tWSYMxxjqdjqoMkc/nDe8ZI9ByV1EU9sgjj7BAIMDvFytL9263y+8NKmdYKYu0221+fUulEr/XjFAul1m322XNZtPwOWs0GqzRaIyUZqgkQPdPJpOxVSr5mVxuazPBeDyOxx57DOvr64bficfjlr1Ybr/9dsRiMf7f0tKS5X0TLRsURRmhOJAuXigUgizLI29Oxhiq1Sqmpqa4cbxRpvejH/2IZ5F/8Ad/wGeAzegjwFkRA2oiLCwsoNPpTMSDFO1dx/0uQZIkDIdDlRbkkSNHIMuyZbFcdkbwwul0qihLc3Nz8Hq9tgje/X6fKySJoru0jLcjBCxJEmRZVi0xU6kUotGoLSJ8q9VCs9lUlSHS6bStKR9ZlrnS0fe+9z1cddVV6HQ6uOKKK/C5z31u7NJd5FECZ/28zbiQ9Lu1Wo1fl0QiYUo0J6Vx8hXqdDq6x9dqtRAKhRCJRFSrl263qypdHepJAnjsscdGxFYTiYRpkDx58iROnTqFW2+91fRzAHDbbbdx0YBarTbS9TQDXRy6iSKRiGp5INJ+pqenR4ICSUfRgzE7O4tGo6G7NP/93//9EdXxpaUlFAoFQ0HVer3ORTVEHIQHSbUzIx9sEWZSZ/Pz83C5XGPPNztDQwkGg7o121QqhXg8zp0PzdButyFJki7tSKwJjlsyU9AmrqAW8XgcMzMz2NjYGDtXXK/XDQUvksmkqU84gWx/0+k0nnjiCbz61a9Gs9nEZZddhq9+9atczs/s+8SjFPfB5/Pp+nGL50EryUf1ST0PcHZmUEJ8nskET0Sr1UIwGITD4eAWsgRS1yKrFBLffbZxXgdJvQeZaAR6uPjii3HDDTfg8ssvx0033YQbb7zRdPs0oSH+ZxXsDEdLFKxwOp18rJCyL+Cs2g4FQBKU0PLo5ufnRwLH9773PTzwwAMA1N41xGfc2dkZuVFonlovQIk8SD0SsVXBXC1tRTwvZkRqAmVLRlkX0WDi8bipk2QsFsPs7Cw2NjZMXxjjKD4kRgxARZvS7lOhUDAM2oRQKMTVkYzsE4geZuaLHYvFkEqlDAn1ovXDj3/8Y1xxxRWo1Wp4+ctfjq9+9atjRxhFHqXeeQkGg7pBlq5xMpkceeGQZYn2Ga1WqyPiHh6PR1WPZ4ypqHQOhwM+nw/dbpfXMp1Op0qx3CzTfabw7yKVduLECaytrRn++ytf+Upcfvnluqx+LXdKxOWXX87//8rKCh5//HHTzx8Ew+EQgUCAZyfA/tu/WCwiEAiMBKjZ2VlkMhlur6rHiSST+Xw+j5mZGciyjD/+4z8eySIJHo+Hk62PHj3KrThbrRZSqZThvlOg29ragsPh4A+8VR4kLb23t7e5dBZgPEJnhGQyCY/Hg42NDSwvL/NlIZHNjaZxtAgGg1zQIp1O8+Oh7MXj8ZgGIxGzs7OQJEl1TsV9sspdJC6l3j6Vy2U+ajcO4XAYLpcLm5ubOHLkCC8TkHAvWeNefvnlKJfLuOSSS/C1r31N1RkWZdbovhQtOswYDxTwRI3UarWKcDhsyE+l5k+324Xf7+f8S717IpFIoFAoYGZmBo1GY2TiLBqNolQqIRKJ8Jel1+uFJElwu93nJJM8rxs3P/jBD1SNG8YYi8fjbG1tTfez8Xhc9XcALDdxGLNX2K1UKqzZbPLmDWF9fZ3lcjnd72xsbLBGo6FqZOhhfX2dtdtt9u1vf5tz3J588knDz5fLZba9vc36/b4tHiI1Y5rN5sQ8yJ2dHZbNZpmiKKqGiB10Oh12+vRp1u12Wbfb5duzC0VR2MbGBisUCrzIb8RRHYdms8lWV1dZr9d7RvapVCoxRVFYLpcb29zQQ6/XY6dPn2adToe1Wi1+jOvr62xxcZEBYC960YtM7y0tj9LO8RDft16vW2qWEH/SShOo0Wiwer1u+NwUCgWWy+VU+7u7u8uazaatRuTPZOPm4osvVqXtkiRhZWUFKysrAPYbO1R3XFlZwW233cY/e/LkSZ6NPhtot9twu90j6b4Zd4usY8fJ/9PY22c/+1nDLFIEqf9sb2/bUrymjDCTyUzMg1xcXMRwOMTa2pqt6RcRfr+fZ6Y0rjjJuBkdT6/Xw+rqKhKJhOlS3Qy0ZN7c3ORNkYPsU6vVwvr6OhKJhKUsWwvKTLe3t3mTZW9vD5deeil2d3fxghe8AH//938/dvku8ijtHA/VD7XmckYg3uXu7q6hKjmBap9G5a5wOIxer6faX1mW4fP5DvUkAeDee+/lPMnbb7+dzy0D+91p6vrG43FcfPHFuPPOO3HixAl8//vfV332mQYz4Hr5fD5DdRcSuRjXHe73+9jb28N9990HQF2LNNoXh8PBlaDt4KA8SCqgRyIRZDKZiZc/5Pl8UC5lr9fjNgvkJjkpWq0Wpqen0e/3bXW+9faJ7CgOco6oFNLtdrG6uorLLrsMm5ubeO5zn4tvfvObpiUWYH+JTdfb7rUmwV1FUSx3lNvtNsLh8Fi1I0VR4PF4DAVZyGxPBPGPz4We5Hm93D7XsJOO7+3tsUqlwk6fPs3H4xRFYYVCga2vr48sZWj5QWN6RksdWZZZLpdjr3/96xkA9rrXvc50P4bDIcvn83yZu7m5aZk7dlAeZK/XUy1Dy+Wy7rGP2/9isagag9ve3maZTMbyNgiNRoMvQxnb52iurq6yfr9vazvD4ZAVCgUVd3JnZ2ciXmar1WL5fJ7vkyRJbG1tzfbYYblc5vdlPp9nF1xwAQPAlpeX2dbW1tjvE4+S7lVaelvBYDDgS2bimY4ry/R6Pb4ULhaLpmWYfD7PZFnm/6tFLpdjlUpFtY1MJsOq1erhcvt8BtnJiorK5II4NTU1oidZr9e5B8vU1JThVEWpVEIul+NZ8Lve9S5Tg3ltEX1paQnlcnns9IMZD9LMUpXQ7XZHTLYSiYQtzUXqYIfDYVUTY2lpCS6XyzJPkJ1p0Gj9VyKRCC9dWM2cZFlGPp9HLBZTNT9INX1jY8NyJkh+NGL3OBaL8WabFdFYdqYZ5vf7EY1GIUkSXv3qV+Ppp5/GzMwM7rnnHhw5cmTsMWlVl6zqUYpCGQ6HAy6Xi+ulMoPO8nA4RLlc5rzLZDKJSqWi+/lOp8NtaBOJxMgqgmxFyDWRjsfj8ZyTpTbwU7DcPl/hcDi4/zItn+mCxuNx1RKDKD9UH6NZb+04HMlMffzjH+e1yFe+8pWGS7R6vc59SwgU7HK5nOFDOI4HWS6XTXmUrVYLjUZDlzoSiUSwsLAwNghQMJqentat0aXTacTj8bEBl2g5eowC4CxZvFQqjR3L7Ha7KJVKKrK5iGQyiXQ6jfX1dUO6EXCWIkMPvhZUg93b27OkJxmLxRAMBtFoNHDllVfihz/8IVKpFB555BEsLCyYEvOJR6lXUx0XKI082MmszqqepMPhMNSTFDvuxGQQg5+YXNAzQMt4oyD9jMNW3vkzDjvpeLFYZJubm4yx/W60LMtcnYSx/SWEOK6lXW50u13VKGKv12PFYpH96Ec/GuloN5vNkbHFVqtl2skk1RztqKSVLjap0pRKpZF/q9VqY7vz4u/rLd87nY7lbnG32zUcG+z3+yyTyVheTmcyGba9va37u7VajZVKJUvdfTo2veUqLUe1510PYjde7zdENaBWq8V+6Zd+iQFgiUSC/cu//Av/bD6f1x2HtNqV11t6E1vBrCyg1+muVCqs1WoZ/o54Hcvl8kinX1EUPnbY7/dV96AkSazT6ajYC1buRcLhcvscw+fz8QK20+mEJEkqgvH09DQf0VIUZSQz8fl8fBSRCbYNoncNdbRDoRCi0Sh2d3cB7BeyqdFhBNJz3NnZ4RmrHR7k8vIy2u22qixASyErnENS7SmVSqoMotlsotlsWu4W+3w+PjYobofGK2dmZiwX7+fm5hCJRFRe4eyM9QN5RVvp7tOx1Wo11YROr9fj/E6rfthHjx7FYDBQCTCT1xCpCnW7XVxzzTX4zne+g2g0im984xu48MKztgvkCySWJ8jCw8p5NvL1TiaTpjzVSCSC4XDISzvNZhMOh8NQbJgaRqQlyRgbWUU4nU54PB70er0RjnMkEuHe9TRtcy5Edx2Mnauc9fwHpfZko2CGXq+H7e1tPO95z4MkSahUKpyaRMhkMlAUBXNzc4Y32/r6OkKhEOLxOE6fPo0LL7wQjDE8+eSTI7SfTCYDl8sFxhhmZmYsPdCDwYATmvv9vm2aTzabxXA4hNfrRTAYNBRUNcPu7i6cTif3MpmUlkWBJBwOQ1GUiS1ju90udnd3MTs7i2azaWiPYAW5XA69Xg9TU1MTe2oDQLFYRKvVQiKRUG2n3+/jhhtuwIMPPohQKISHH34YP//zP6+7jUajwS0xJrnWFCQ7nQ4n+lvddyKNW+mwU2IwOzuru3+MMeRyObjd7pHtZbNZBAIBxONxZLNZnkBYgZ3nW8RhJjkhRI5kOBzWLSKnUinOpzRCIpFAvV6Hz+fTzSJF0DQIBRsr8Hg8SKfTyGQyiEQith/g2dlZnrlOyjlcWFjg/jF2bk4t5ufnMRgMUCwWD+Tx7ff7OWfV6XROHCAB8Gwvl8sdyFOb6qDZbJYfmyzLeMtb3oIHH3wQfr8fDz74oGGABPYzrWg0ikwmMzK5YgXUGPJ4PLaoNfF4HIVCwdLLjxpH5CqqB6r3672QxVXZucgigcMgOTFEDUmyz9Q2V2q1GjdoN9pGt9tFNBrFI488wjvaerxIdqYZcPToUZTLZdOOt4h2u41+v49jx46plt5WQBYJi4uLE1uqyrKMXC6HhYUFPmM9iX4jNXrm5+d5d9iK26AearUaOp0OLrjgAiiKYjirPQ50fhKJBPcdt6qQJIKWt/F4nF+nWq2GX/u1X8O9994Lj8eD+++/H7/yK79iup1KpQKfz4eVlRVsb2/bOj/UJKJVj1V3yeFwiFKpxIVPxp3HbrfLg5xRd3owGCAQCOieSxLkBc6RluSZHzrEGUxq35DP51mxWFQV4GVZZoVCgVs06BXPC4UCbzq89rWv5fp/ehB1IalxMG4EUNukGQwGfLRtHLS8Osbs8w71GjSk32iHj9lqtUbG0mRZZuvr67Z4ctQU0FoTSJJk6XyKoGMTzw81vKxqfTJ29jyLvy3LMnvjG9/IADCXy8Xuv/9+020QV1ZsmMiyzNbW1izdy9SkEa+rFR6laN1Ax2LGoaTfIV6u0WeJL1mpVFQNsH6/z8rlMm/sZLNZlcboOEzauDkMkgLsnMRGo8FWV1f5DaooiqoDXSwW+c1TKpVGHpxWq8VvQrGj/cQTT4z8liRJIw82BRsjnxejLjYFWLOZZrOuKM0QG3UwCfV63bCLTl3dceK7w+GQVSoVVqlUDB+8TCZjSei21+uZdsLpfFqZ9ZckybQTns/nuYeOGdrt9sh5Hg6H7D3veQ8DwJxOJ/vsZz9ruh2tiLAIOs9mHWCzLrZZoNQOMRC63a6K5SEil8upfqfdbo+c706nwwMfdbAJpVKJybLM/zefz+syMIxw2N0+x6DOGpFhyfpSlmVuMUu1yGQyyeXL6LukeAKc9dG+5pprRrh+7XYbiqKMKMZ4vV6+7NSTSjPqYrvdbj6vrUc4H9cVJd5hLpfT5VKyMyo3jDHDJgZ1dYfDoeESnjh6Pp/PtEEzNzeHWCxmuoxvNpuo1WqYnZ01rLXRcTUaDVWnWXtshUKBE6qN9imdTmN6ehrr6+uGXFFJktDpdFTnmTGGD33oQ/jMZz4DAPjCF76AN77xjYZ6mVSfNeJ1inPjejqZouOkkfc5MMqjZGcYAZFIRJe14ff7R74jSdKI1WwgEOBWyrRdsaPtcDjg9Xp5J1xRFLhcLgSDQV5K+A+vAnSuYedNU61WWTabZTs7Ozw7aTabbGdnh1syiGi1WpxXmc/n+RtVy4vM5/N8JK/X643NtprNJltbW+PZhlU1H8p8xTd5vV63zBVUFIVtbW2pMmRSubGjvENLeHFZRVmfndE9vUyQRh7tZg7lctg678QAACAASURBVHlkdJBGMO0syQeDAVtbW1NlcrTk1+N9fvSjH2UAGAD2uc99jv99q9UaKZO0221bik+ZTIbt7OzwP9txnNRmlMVicexKolwu88+YcXrFZXetVhs5L3S+Wq0WL9FQhlkqlc7JWOJhkBRg5yTSTaCVSltdXTWsSW1tbbFisai64WhGW6xFbm1tsXK5bMmik7H9QEPWr3bkzqiGVigUbHkDicjlctzfZ1Ir1H6/z61Z6/W6av7aDhRFYdvb22x7e5uXDKyQuvXQ6XQ4YbxWqx1on3Z2dtj29jbrdDqGS/5PfvKTPED+6Z/+6ci/U8Cl61Qul23vT6FQYJubm7zGa+f7FChLpZJlPyAKbuN+q91us1KpZCiVViwWR+qXOzs7XDLOKg6X2+cYzWYTTqdzpMNmJhU2Pz+PUqnEl85PPfWUbkd7YWEBhULBMo1DpH7Y4Q6SSnm9XketVpuIvzgzM4NAIICNjQ1MTU1NZIXq8XiwvLyMYrHIBYknodKQujgJ+cZisYnpPX6/H8vLy5zEfpB9WlxchMfjwebmJhKJxMiS/8///M/xgQ98AADwsY99DL/zO78zsh0aDigWi6jVamPlx/SQSqUQCASws7Nj+/tEBJdl2TJXNplMIpPJjD13gUAA9Xrd8P6LRCLo9/uqbZBykBWNgIPiMEhOCJfLpUth8Hg8htQLSZKQTqf5rK0RL7JSqWBpaQnZbNbSTUC/Nzs7a4umQ3W/hYUFBAIB21QYdmZSyOv1YmVlBXt7e5bEMbTo9/soFApYXl7mRlqT0IToeEKhEJ773Ocim81ObD1LUy9Hjx7F1NSUqT2EGZjg07OysoLd3V1VLfeuu+7Cu9/9bgDAhz70IXz4wx/W3Y4sy/wcBYNBW0IbhFqtBrfbjSNHjmBra8vW8ZTLZa44b4UexM7ULRcXF3U9b0QQod9IL4B4xOI2XC4Xl2971mEr7/wZh510PJPJcAtRWn50Oh0mSRLb29sb6QqSfSxj+3Jmjz76qK7qeLVa5Z1sWvKZdTe1NUhS1B7XWSV1anHpV61WLct46dUfJ6HA6C1le73eSC1vHGh5rV3KZjIZtrm5aVm+bTgcsmq1OlKbpZKAnW4q1VbFOqa4/P7CF77A74H3ve99hktSPQoUXWcr9V+qzYq0K2I5aFkTRt8Va5BW6EGFQoHXUEW7Wi1IGpCxswrl2n8n+hv95mFN8t8Rdk4iNW1arRb3SCYqEGkzEohPRg+BoijsNa95zUgtstlsjvC+tI0ZEUZNmlarxVZXVw2DHTUh9Ir2ZKVg9vDR9422n8/n2fr6ummwpYK8EV9SURS2u7s7lt5jFNREUHNoXC1tMBiwXC5n2pTY29uzFHQlSTKtD584cYIHyN/+7d/W/dxwOGTlctmQAqXXGNKCGiN6tVlq3hl9n2g+eveCWaAUmzaERqMxUvOmYCfeh9o/i1Q6CqbNZpM1m02Wz+cPg+S5hp2TSEVwxhgXmhUv2N7eHr8pKpWKqjOpp/Rj1smuVqv8twjjutgU7PS67KIIrB7EJoEWVhsr7XbbMFOhIGuFlF6r1djq6qouAZ7Iy+M6rYydzXJ3d3d1A1yj0TAUfdWCgq5egKcM2yxDu+eee5jL5WIA2Bvf+Ebd7JSOzQrxf2dnh+3s7Iwc17iXGWF7e3sk+7fix6MXKKnRpQetQlC1Wh25doPBgD9H4v+nz1NWKmaTVnHYuDnH8Pv9vCbkdDp5zYYwOzuLcrmMfr8PWZZVaidUi7zqqqswMzPDRUqNxAHi8TjC4TC2t7cBWFPzocbDzs4O50NasVYFznIpG40GMpkMgLM1JsaYJR+dQCCAY8eOoVwuq/QOa7Ua6vW6ZfWeaDSK5eVlZLNZFdev0Whwv2gj1RkRpGxE9TziL1IdkzGGdDo9YhOgh0gkgmPHjqFarWJ3d1elc0jqOUZOiF/5ylfwpje9CYqi4B3veAe+9KUvodvtqurB7Xab3w9W/HAWFxe5PS/VsJvNJnfyHFe3IytdsidWFAWFQmGsH4+WR1mv18EYM5zPn5qaQqPRwGAwQLfbhaIoI9fO7XZzKwetT3c0GkWtVlOpAFm5XgfFoQqQADsqIf1+H1tbW3je857H1Vee85znqD5TLpdRq9WwvLzML+ZTTz2lUvqJRCJwuVymSkGEUqmERqOBSCRiuds6HA6xubkJn8/Hu+B2QMfg9/snNrEqFotoNBoIBAKIRqMTKQnRdur1OgKBACKRiKn3tRlkWcbOzg5/II3I1FYgSRJKpRJCoRAX/jW6Ll/72tdw7bXXYjAY4C1veQv+4i/+gt8XjUYD+Xyeb2cSpgGpG5FakxXDLhGVSgXVahWBQEClYj4ONAvv9/vH7vdwOEQul4PD4TBVAcpkMggEAiOyfJlMhh9bLpdDKBSyfB8cqgCdYzgcDt5t8/v9uhMRwWAQsiyrunLajnY4HEa327XUqQwGg3A4HGi325bpG6Tv1+v1LNkFaBEIBLi5mVUDKC2CwSB8Ph9ardZEXWtCKBSCz+dDp9OZ6FgITqcTkUgEjDG02+0DTW34/X4Eg0G+T0bX5eGHH8Z1112HwWCAm266CV/84hdVQcjn8/HtWBUv0cLj8ag8r+0iEAjA6/XaPieU1Vm5J+m5MXMVBc5OtGlB3xU/96zD1uL8Zxx2ahZU82Nsf6ZU7HIzdrZZI07aaGuRVMymaRGrXWzqqo+D1gs7m81amnOm/RebBjQHbET4NdqGSJ6nZoydbjN9jwjvVAvNZrNjm0N6aLVaqnPS6/XY+vq6rY48Y/vHViqVVKTuQqHA1tbWRpok3/zmN5nf72cA2LXXXquqxVLjSawvF4tFtra2Zmu6hyZwqKZqdX6cIM6j03y+lc55rVbjtWurXe9ut8tarZahOAXVKqkRSqA6KdXuyQzMKg4bN88A7JzEZrOpUgHq9/tsY2OD/7skSfwm293dZdVqVTVdo23UkEWD1S52uVw2fQho7EwbRKzQfEg0Qe8hsdK5ZuwsJUfvQSdxECtKQBTU9Jo8nU6Hra2tWepwUqCVJEm36UQBzkqjhBSA9DrG2qD7ne98hwWDQQaAXXXVVarzYdZ4skqDomCt1wEnmpBZV1+PHkT7ZtS8I1QqlZFnxU7XW8/qQdu4EcUyxMYNBcxzYd9wGCQF2DmJtVqNra2tsXa7zd+IFDzoAhIURWEPPfSQSulHb+TQbheb9kEbKMd1sIl/qffwkDKNWZeXvq/3AJFyz7gZcJr9NvKcIYqQUVATkc1mdTM4QqPRGFGg0cNgMGAbGxtsb2/PcJ+KxaKpKhGhWCyye++9l4XDYQaAvfrVr1btX61WG8mU9H6PKEd6+04vQrPRSzPFpXF+PHrz+YydDcxGHXw7XW9KMGi7WlUk8ocSFYFarRa/pocUoHMMuwIXZMAkClxsb2+zUqk0kvlcf/31PIs0e2ALhQIXIrAiVkHZAv2eJEmW5nq1y+dxnDy979OcNN3URDmxko0RiOIjnnOrQU0EZXCZTIbvD8lp2dGuZGw/w9G+RJrNpmXaEmOMfe9732PRaJQBYC9/+cv5tiiwWZ1/Zuws71V8KREJ3+pyOpfLqVYe2uX5uO9SmcaMOylCDJT1et1waa0oCr9mlUplZLuiBigFZQqm5XL5nATJw+62ADvdr0KhgHA4jN3dXVxwwQX878mzZmZmhv+d2NH+u7/7O/zyL/+yqRVCoVBAp9NBKBSy1MXu9/vY3t5GMBi03fUtFApotVq8M2nXoqFer/NRQI/Hg0QiYVtWfzgcYm9vD4qi8EbIpDYP1KENh8Pc3GsSmoiiKNjb+3/tnVtsHNX9x787e/Wu9+rd9dpxomRtEVVVVcmQotIWRUBa/hQIl0RVVbUPlQhU6gt9SMQblSrR5KGXl7ZJHyoeUBGx1BsFKrslIKRWSuwilSJV4LWTrK97m73P7M7O/B/M7zC7np2dMU5wwvlIFsG7Mz5zZuZ3frfz+61A0zQWVLE6pn//+9+47777IIoi7r33Xrz00kuQJAnBYBCCIGBkZGRHc7S6ugpFUVimQr80o37U63Wsra1heHiYtT62GgAsl8vI5/MYGhpCPB43rVGgP0aSJPZc9INKvlEGRS+lUgmNRgPj4+NsvNevX0cikWBl/azAo9s3mWaz2RXhJrxe77bIIkW0H3/8cUxOTg7cj009hc2ipXqo93az2bQdPaYaf/V6fUfFAoaGhlhEdadRWYfDgVAoBJfLxYoo7BS/34+hoSHU63VIkrTjEv+CICAUCsHpdKJer1ve5/yf//wHx44dgyiKuOeee/Dqq68ikUjA7/ejXq/veI4oIk/3aieZBiTs6XrsFLjw+XwsQ8FqRNnpdEJRlIGLlCAIUBSl78JBrVH049V0uZI3Gq5J6rCz0qyursLn80EURezbtw9erxeKokAURdRqNaRSKfh8vi4t8s0338TXvvY1LC8vY//+/YarsT5RPJfLQZZlluxrBDWfTyQScLlcyGazcDgc2Ldvn+n4tY+K47pcLkQiEaiqyroajo+PD9R0tI8ay7fbbaYZUb5oMpm0rM3KsoxSqYRQKAS/3896rUiShLGxMct5mZ1OB8VikV2Pw+FAvV7HxsYGhoeHkUwmLZ0H+LjwcDgcZpr15uYmarUaxsbG+mrb77//Po4ePYpcLocvfelLeOONN9DpdCAIAqvORHMUjUYtteYFtvI6qchtIBBgmremaZiYmLCklVarVTSbTcTjcQiCwHJXqWqSGbVajR1LPYFGRkZM8zArlQoURUEsFmPJ5kbf1zQNGxsbSCQSrDCvvnKTqqpMy6QUJ+2jboo+nw+Kogzs0Kgf0040Se6T1GF373Y2m9XK5TLzIW5ubmqKorDIoKZ9XC/y4YcfZv6ffik/Rj7IfD7fN4pNfqXez4yKxuoxKyBbKpX6bgPsPd4oKku+yn7BBv33crlcX/8pZQv0C+wQqqpqoih2FTLuZXNz01Ixh3a7rW1sbHSlGvV+vry8bJhG9b///U9LpVIaAG16elpbXl7W1tfXDX2Y5IfLZDKmQRcKgvXzPVKWgFmfF7M98pIkmR7fm8KlP+fVq1f7poOVSiXDwI1R1FvfAsJO4KZSqfC9258GdiYxn8+zSDQJJH26wtramvbWW2+xiPbly5e7jrdTUVwUxW1R7EEBGnoBjB7WQcEgivLqgyCa9nFU00r18nq9ri0uLhpGVSuVSl8BYvTdDz/80DDVg9KDrO7dJuHd+3cpaEWLnJUxLS4usgXqww8/1Pbt26cB0L7whS9o//3vfy0FZmRZ1paWlgz3k1OWwaAgGEXAl5aWti0SVgJg/QqJWImc9+bd2o165/N5wxQgKtIry3LX3mxKq6OsAAreWIUHbnYBO+o49Q2ZnJxkPVFSqVSX/+Wb3/wmXnvtNRw/fhx//OMft52jWq0yU1mSJNMgTaPRwOrqKvbt28d6YA9y3JMJ7XQ6kUwmUSwWMTw8bHlbIAVBUqkUBEFAuVxGNBq1VciWzDqaG1EUEQgEbAUdyASnnjButxulUgk+n892f2lJkrC2tga3242xsTHmJ4xEIrYL9Obzebz//vv4zne+g2w2i8OHD+NPf/oT7rjjDltjEkURhUIB0WgU4XAYhUIBHo/HVm9xSZKwurqK4eFhjIyMoFAosPmxArkBxsbG0Ol0ukxzMyigMzExAVEUEQqFTIN/ZHp3PuqfbfQcNBoNyLIMWZYxOjrK5kD7yDR3Op1IJBJYW1tDIBCwfI07Nbe5kNRhZxI7nQ4WFxdxxx13oNVqYWlpCYcPH2af632R7777Lr74xS8anmdzcxOiKGJycnKgg1uSJCwvLyORSGBkZMTydVHTromJCdsRUUVRsLS0xJpK7SRSLMsyK85x8OBBW43vjc6jaRoOHDiwo33kBFVBDwQC2Ldv344a3WezWdx7771YWlrCwYMHMTc3t23/vlXI1yfL8o7uE7AlRK5fv45Go4H9+/fb3iNPz7HP58P+/fstz0m9Xsf169eRSqUs7TlfWVmBy+UyjUpfu3YN0Wh0m287m82ygi/r6+u2sg54dPsm0+l02ApXq9Xg8Xi6otoU0X700Uf7OugbjQYEQUAymRxYUbzZbEIURUxNTaFer7PqPGZQhZuhoSFMTU0hn89jdXXVUkRQ+ygwUygUcOjQISSTSSwvLyOXyw08Vn+OUqmESqWCdDqN/fv3I5vNYmVlxVZUUlVVFItFlMtlHDp0CAcPHsT6+jquXbtmOxIuyzI2Njbg9Xpx+PBhBAIBLC0toVgs2jrPysoKjh49iqWlJUxOTuLSpUtwuVy4evWqrQwDTdOYRTE+Po6pqSkUi0VcvXrV1rVJksQ6H9K9pqo+VqjVaiiVSpicnEQwGMTy8rKl/d+1Wg31eh1TU1MQRRGbm5um3y8WiwiFQqYVzmu1GkKh0LZIuqZpcLlcrBL/zdLvuCapw85KU6vVmLlNZaWy2SwOHTq0rdLPyMgI3G53VxSut9wZmTtG2lq5XGaRQhLMVJ2nX3Sy0WigUqlsq3CjN6H7aRq9EWc9GxsbqNfrGB0dNdVU6OUxMmNJ+FI1o34aCwlqWZYNz1Ov17G5uclMZzMtV5ZliKIIj8ezLT+QFpNGo4FoNIpoNNr3PJqmYXFxEQ899BA++OADHDx4EG+99RYOHDgAYEtYra+vsywBs+pCFEWnqHXvZ+vr6/B6vczdYUSn00GhUIDb7d52XfRMRSKRvpYHHd9rmlOlpKGhIaRSKcN5oL+rj1qvra2h3W5vi7rT9/1+P3umjKLesiyjUqkgkUig3W5DFEX23pRKJfj9flQqFZb94XK5LFtV3NzeBexMYqVSQbFYRDgchsvlQjAYxPXr1xGJRPD9738fMzMzOHHiBGv0tby8zHxO/epBNptNrKysYGJiAj6fj9Vw7Od/lGUZ2WwWsViMvdhUm9Lj8fT111GiNLDVdIyEC6XROJ1O04ZiiqIwjXR8fLwrlYmE8/Dw8ECTkfyVoVAI8Xic/V7TNFb7kvqqmFGtVpHL5Vgvcv3LScKRhIiZCan3ffYKS9L4stksTp48iffffx8TExN4++23cejQoW3najQa2NjYgMvl2lYGT5IkVn5ukE9VFEXmS9b7CFVVhSiK6HQ6iMVifRcI/QKgT1+iBajVapkm3OfzeVQqFZbmBmyZ5cVisa9/mvyUBw4cgNvtZmk8RvdSLygp1Unvh6xUKhAEAUNDQygUCkgmk2i1WqjX62i323A4HDc8BYgLSR12JlEURTidTqyvr2Nqaooltr7xxht4+OGHmRZJDb5UVcXVq1cRCoWgaVrfII2iKLh27RoikQharRZisZjp7gZVVdnqHY/HUavVmOY6CAo+UZN5+ntWayvKsoy1tTUIgoBYLMZ27tgJpqiqyupkRiIRuN1uNJvNgQEAI/TCcmRkBJVKxZJwNBqTXlg6nU40m02022088sgjePfddzE2Noa3334bU1NTpufSa7s0Jq/XaysoA2xZDqIoskVZlmVEo1FLO1+AredqZWWF7UKqVqtdeaBmtNttZLNZ+Hw+eDwe0+eXoAV8ZGQEzWaT5fEaUS6XoaoqZFlGMpncdq82NzehqioSiQQT5isrKwiHw+zcVuA+yZtMuVzethNAEAT8+te/NuyAKAgCEokE8vk8PB5P3wfM5XIhkUigUChAUZSBAksQBKRSKbhcLqyursLtdlsOjAQCAaRSKdRqNeRyOXi9XlvFZ71eL9sqtrq6ina7zbYDWoXmhbrlbWxsQBCEHbWCDQaDGBsbg6qquH79OiRJwvDwsO2gjCAIGB0dRSQSQbFYxMbGBqrVKh577DG8++67GB0dxT/+8Y+BAhLYmuOxsTEWVJFl2fYcAUAsFsPIyAjT0rxer2UBCWw9V3SvyCdsdY7dbjfGx8dZtXCqa2qG1+tFIpFgVd/NnqtAIIByuQyv12t4r3w+H1qtVpe2qygKPB6PYcfS3YZrkjrsrDSURlKr1ZBIJBAIBDA/P48jR45A0zS88847+MpXvsK+TyZ2NBplkbveSKD2UYtWp9PJXlCKSvd7IcgspZWdNKDx8XFTM5VMPr/fz7ZBrq2todVqYXR0dGBLhFarBVEU2Q4X2nGTz+cNTUwjyGRst9vMFCN3AVUyHx0dtbT7p1arodFosKrlDocDzWYTGxsbAD7uDz6ITqfDzFjq210ul/HAAw/gypUriMViuHTpUtcC2G9MjUYDtVqtS7uu1+vI5XJwOBwYGxsbKOj0rodgMNi1K6nZbCIWiw2MKJMbhXb+CIKAUqmEYrFo6q8EPnbfkAuGXDWCIPTNCqBjvF4vQqEQcrkcarUa9u/fv+2ZaLfbzIyuVqsAun2U7Xab+SJVVUUoFGLmu8vlYhqmFbi5vQvYLXBBW+ey2SwOHjyIxx57DH/+85/x5JNP4ty5c0xQ9fogKX/R5/Ox7XKdTge5XA6RSKRLuLVaLWSz2W1b6+jhMnL6k2klCMI2YaUoCorFoqGjnz5fXV1Fp9MxFJYkXM3MWDIxnU4nUqnUNkGgF0SRSKSvoCB/nNvtRiqV2qYhq6rK/GokQIxotVpYX19Hp9MxXJyAjwMGwFYvFpqzer2OBx98EO+88w6i0Sj+8pe/YHx8vO+16YVaIBBAIBAw1LooGq1pmqEA119bP9eDXliGw+Ftwq7T6aBUKkHTtK5r0h+fy+VQr9eRSCS60m3oOmRZNnTBVCoV5HI5xOPxLqFGwahelw/528fGxtjz2mw2UalUkEwm2RzpfZR0fbRQUv+gSqUCv9/PXF56f7YZXEjuAnYmkfxf6XQa165dw+LiIu6//37mi/zc5z6H5eVl5mg28uGsr69DlmXmS4zH430d6LR3OJVKodlsQtO0gRV3aO+yz+dDPB5HuVyGw+GwVKlHLyzJF2TXn0aCQFVVxONxuN1u5oiPRCKWTXvSvjRNYxVoSKCFQiHLZqM+iOH1epFMJlm7BEre1s9Lo9HAww8/jDfffBPhcBh///vfceeddwLYesHJVxaNRpnJSNqO1RzOdruN9fV1pk0Hg0FUKhWoqso0WSvXlc/nUavVEAwG2TMMwFA4Gh1P7pJEIsG04EF+Yf1xY2NjqFarLNpt9Hyoqopr166xliA0d73fpbFTQjuNv9PpIJ/Pw+FwIJlMYm1tDX6/33IvHy4kdwE7k9hut7G0tIQ77rgDzWYTTz75JF5//fWuiHalUsHq6ioOHTpk+LBrHzU8qtVqmJiYGJj8WyqVsLm5CZ/Ph4mJCUuJ3YqiYG1tDY1GA8Fg0DSdxGh8VAqNnPVkrlmFoqj5fJ69+IlEwrafsPc8wWDQcnfDXtrtNlt0XC6XYUEOSZLw6KOPYnZ2FsFgELOzs7j77ru3jalWq2FzcxOKosDv91tyMxhdGy0ErVZrx+ch94Isy8wXanV+KHq/sbHBXAFWktHJRZTP5+H3+wcm5nc6HZYTfPDgQcNrJJ8y7R7Sk81m2UKwvr7Omq9ZgQvJXcDOJJL5MDU1hUuXLuG+++7rimiTiR0KhXDt2jWMj493mYNkLpNGlc1m4fF4DIUY5S1SWg1piGY+O0VRUCqV4HA4WIRWb76avYSdTodV+AkGgxgaGmLpSLVaDV6vd2Cr0na7zTQrOgf5IMvlMgvYDPJ9SpKEarUKTdPYeYAtU1wURWZKhkKhgek9lUoFrVYLLpcL4XCYlfLa3NyELMtMYALAE088gddeew2BQAB/+9vfuvzLZJprmoZAIMACGbVajbXdDYfDA6PqNM+KorA0L/15gK2AjdmzSMKt2WwyH6AgCKhUKigUCiwI1U+zNXIPdDodrK2tQVEUJJPJvsKyXq93RclpEetX4YhyZ+PxONrtNlZWVraZ6+R2GhkZYUnj9HnvdkWqBGSW16qHC8ldwM4klstlVtrpqaeewh/+8Ac89NBDeOmll1jHOTKxacvZ8PAwEokE8/X0JlJTojc9OOQ/dLlchmYJBXb0wpICKuSkN9IkyGdIOWb0EkiShEqlAofDgXA43NdXWK1WUSgUtgkoVVVRrVaZwCFBZESr1cLGxgaLUiYSCfb32u02KpUKOp0OKzDbT9iQCd1sNuF0OjEyMsKuhzQ02tkUDAZNzddms4nV1VX84Ac/wOzsLIaGhliRZEVRWPkvt9vNak32G1OhUECtVmPpUaSpqqqKWq0GSZIgCALC4XDfbARFUZDL5dBsNuF2uzE6OsrmSJZlVKvVrkWo3zyTP1YvuBVFYQK6n1lNVki73WYBIprTer3Ogn69ifnkJyU/Z7vdRrFYZC2F9d/V5+vSs6tP9SHT2+/3sz7rsiyzlCyeJ3mTsTOJ2WwW4XAYly5dwvHjx9ke7UAgAJ/Ph3379m0TaisrK6jX60ilUn3PT36eRqOB4eFhS/2PRVFk2wUpWmnFnCVBRQImFott88uZQQKqVqtBVVVWSd3unmrSnEjLCwaDlnxpRtdDAlPTNPj9fkSjUUspK8CWUPj2t7+NmZkZeL1e/Pa3v8Xdd98Np9PJxmR337miKGyOaY6of7mdNCC9OU4LkB3XBwVp9Fq51X7jJPiq1SorljIojYkEYLPZRDAYNM1SoNSvUChk2Iu7WCyy2pd0jqtXryKZTKJUKmF8fNzSHHAhuQvYLbrr9Xrxve99D6+99hpOnDiBF198kZkU4XC4y+SoVqtoNBoIBALsgehdAVVVRalUYtpBLpeDoiiIx+OGRWz1EdChoSEIgoBCoQBVVZnAM0KvYTkcDgSDQTQaja7IopmpSI79er0OYCvPzel0svFSusigwrutVgvVahWdTgculwuBQACSJEEURaiqCrfbjXg8PlDoKorSVW2bciMLhQL7HQk5s+193/3ud/H73/8eHo8HL774Ir7+9a8jGAyy/EAaUywWG+gm6HQ6qNVq7O/7/X64XC62GDgcDkQikYFugna7jWq1yuZVP0dk7g9qUaF3Wfj9fnavI9BJNgAADZBJREFUqF2GWaJ3q9VCuVyGpmkIhULsOXE6nRgdHTXUzPWunmAwyIJ3VIi6d2yiKCIYDCKfz8PpdHbtmqLdPZRDGQ6H0el0mLvpZhTd5UJSh51JLBQKuHLlCv7v//4Pmqbhn//8J6amppiJnc1m2YNRKpW6yoPpo5FkilGqBu06IRRFwfr6OnPoJxIJJlz6mcX66t7UUyUQCKDZbKJWqwHYatswNDS0bdXWm4oAmOZDvjJqY+D3+/umt7RaLeTzeSYgAoEAE1D6tgoejwfBYLDvC95oNFhSfe95ms0mGo0GS1QOBAJ9TWnKE6zX69A0DW63G9FolPlJq9UqnnnmGbzyyitwuVyYmZnB8ePHDc/VbDZRKBRYEjPND+3KaTQaUFV1oHlPW/ConQP1d/F4PF3nIc3aSIOlRZKEGC0qXq+X+cS1j3r09HNZlMtl9uyRwCU/pZlrQZIkFrAKhUKIRqOQJIkFwyKRSNcxrVYLa2trUFUVyWSSlbvrzZYgv2YymYSqqmi1WojH43A4HGwRp7xg/e4qK9z2QvLYsWOYnZ01/U4mk8HMzAzS6TQymQxOnTplqXQTYWcSZVnG448/jtdffx3Hjx/HT3/6U6TTaSawKDmbikwY5XI1m03m8xkUeSbTmPxr5BwfFBgQRRGlUolpa6ThWknQrtfrrAmTw+FguZFWTXJVVdk5qKKMy+VCKBSylQJEWpkoikxIkwlslmdpdE2UnFyr1dDpdKBpGp5//nm8/PLLcDqdeOWVV/DEE09YvjZRFJl5T5peNBq17HIgrVwURSYY9ea9lWvTNI1pXOT6IOFqZZspjaFQKLDeTUNDQ0gkEqbXoWkaS4WSZZn5hPs9H1azJZrNJquDeuDAATZ+2rXk9/sRj8d5ChAxMzODTCaDM2fOoFQqmQq9O++8E/Pz8wC2/BwnT54cKFj12JnEf/3rX7jnnnugaRreeust3H333chms8xv1Wg0mJZHCbt0c8k0pCIUgiB0RWuHh4cRjUbZRn7SEmhF79X2PB4PezEbjQZ7aQVBYD1DKICk16gEQUAgEGBz2mw2Icsy22pJTb70pg+9zNpHjZhoN4nX60W73YYkScycpHOQKwAA6wOkL4PldrtZ5N7hcECSJEiSBFVVmfDx+/1dfjyKVlNOIQBWCIE0uFarxcZDuN1u1tlR0zT88Ic/xK9+9SsIgoBf/OIXeOSRRwCACZlgMAhN0yDLMiRJYg24jK6NtFIKOtH3KMBB2+hkWUar1eqaQzKD6TzUK4mujQQnWSP6OQK2tgEGAgEmUOgcFNzpvVcU/KBx+ny+ri2c9XodxWKRafFDQ0Nd1gAtVvrj9NqxXvPXP8dkgeizJdxuN5LJJBRFYWUHI5EIq6jk9XoRjUZRLpcRi8XY8y1JElwuF08mJxwOh6mQXFhYwFNPPcWEJLCVSDs/P490Om3pb9iZxEceeQSvvvoqvvGNb+Dll19GOBxGpVLpyuMjxzj5zEgTopc+HA4z35aqqpAkiUUO6XvUCXF4eBg+n489xJ1Oh724lBBNZp7L5WIvHvnCCCokQD+SJHVpZyRo6Hi9JqNpGjqdDtrtNhNA9MLTi+h0OuF0OuHz+ZiQNdrp0Wq10Gq1ugSroihMKNJ1eL1eJoyMztNut9kPjUWWZSaA6Fx0HirS4HA48Oyzz+KXv/wlHA4Hfve73+Fb3/oWGxddH9V01I+JOgfSuXrHpCgKuzYaT+8c6cfUO8801/qx0HjIzNefQ3+v9FoZzXO73WYLIC2CgiDA6XSy5lokxI3+Pj1jNK8ul4tpzaFQqOs4RVHY9yllh6wQEpp0HxVFYbtu6vU6BEFgKT0kSOv1OgqFAtuHn0qlWFAoFApBkqQbHrixFz7cw9C+Wj2xWAyZTKavkKSHhqBdHIN477338Ne//hUA8Oyzz6JQKLCyWCQAW60WMpkMe1ldLhdcLhfbbdBqtbYVwKUH3+l0srw5euj0GpPR98mx7fP5mADN5/OGhVsFQej6oZfV6XSi0+mg1WqhVCqxXS69OJ1OOByOruNJ2yBBStpDv8KxdCydx+VyMQFN46CFQ28a90LH68dDGid11tNfE5335z//OX7zm98AAH7yk5/gy1/+MusWST90P2lMZK43m00WcDIaE43HaI5oTIqiMNO/3zz3Xhfdb9LuacGisn1GBXb15zB6Tii1iVK6zI71eDxsLtrtNnOl9B6nX1BoEVAUhbkV9N+nRZWsKnJBUVFrUhSovsCHH37I3icqyXejuW2EpCiK234XiUQMf0+88MIL+PGPf7yjv3X48GF8/vOfx9GjR5lmQis33dje/DFFUaCq6rYVX4+qquzhpe8NSrWgcwNb5uSgY4yO1b+EVo/Vn4Miv3Rddkql0Q/5TfVCxs55gC0Nm0xIt9vNju891/Hjx/Hiiy/iZz/7GZ555pmu82iaBk3T2JjoRd7JmHrnqff6rELHt9ttJrz112b1+N7nxMrx+meXhN+g8dMx1MvG7Lmi94YCar3vDWnP+upZlItrt5rSTvhUhOSFCxewuLjY9/Njx47hgQcesHVOqpqjRxRFUx/mc889hx/96Efs/yuVimmPa+KrX/0q3nvvPbaXmaAV2ghBECw54UlrsJqPp9d67PJJj9X/d6fQGD4p+vFYmbsHH3wQH3zwwbb+5LsxFv25dut8n+RefdLjrT67Oz1m0HtjlCGwk1J6O+VTEZKnTp3a9XPeddddOH/+fNfvisWiqT/S6/XueLIpF5Bz69IrIDkcI27porsLCwvIZDIAgOnp6S7TWhRFpNNpy0EbDofDMWLP+yTn5uawsLAAYMuHqDfFX3jhBRw5cgSnT58GAFy8eBHnzp1DOp3G5cuXWTUeDofD2Sm3TArQzWCnKQIcDmfvw3vccDgczg2AC0kOh8MxgQtJDofDMYELSQ6HwzFhz0e3byYUw7K6PZHD4dw60HttN1bNhaQO6vtrZdcNh8O5NaG+PFbhKUA6qHUCNbc3g7YwXr9+/bZMF7rdrw+4/a+RX1831DRNX/ncClyT1CEIAiYmJmwdEwqFbssHkLjdrw+4/a+RX9/H2NEgCR644XA4HBO4kORwOBwTnM8///zzn/YgblWcTieOHj264/JVe53b/fqA2/8a+fV9cnjghsPhcEzg5jaHw+GYwIUkh8PhmMCFJIfD4ZjAhSSHw9nTHDt2bOB3MpkMzp07h5mZGZw7d860AaBdbs+Q103g2LFjmJ2dNf1OJpPBzMwM0uk0MpkMTp06ZdqYjLP72LkHt+L9sjPmp59+GhcuXAAApNNpXLx4EdPT0zdzuLaYmZlBJpPB3NzcwKZ+J0+exPz8PICt1i0nT54c+H5aRuPY4uLFi9rZs2c1AFqpVDL97vT0NPt3qVTSHnjggRs9vE/M4uKidvbsWXadZtd46tQpDYAGQEun09r8/PxNHKk17NyDW/F+2Rkz3c9Bz+1eY9C7Nj8/3zUPmqZpkUhEW1xc3JW/zzVJm5w4cQIAcObMGdPvUV8eIhKJ4MqVK8hkMnu6OZmdFXlychKlUgkA9qTGZece3Ir3aydj3ov36ZNy5coVxGKxrt/FYrFdu3fcJ3mDMLtxexWzl64fkUhkz754du7BrXi/djLmmZkZzM3N4cyZM3v62uxg5H+MRCK75pfkmuQN4kbfuBvBTlbkmZkZRCIRzM7O4umnn95TWpede3Ar3i+7Y56enmadRmOxWJfVcCsTiURQLBa7fjfIh2kHLiQBXLhwAYuLi30/17extcqNvnE3gtvtpbNzD27F+2V3zPpnOJ1OY2FhYc9foxXuuusunD9/vut3xWJx1xZsLiQBnDp1atfPeaNvnB2sLgK320tn5x7spftlFTtjXlhYwP3337+nfch2WFhYQCQSQTqdxvT0dNdCLooi0un07t27XQn/fAaBQcRtfn6+K6KWTqfZv0ul0rYI3F7DTpRwfn5ei0QiXb8zmpNPG7N7cKvfL02zfn2lUkk7e/Ys++zixYt7Pno/OzvLMklOnz6tzc7Oss9OnDjRdT3z8/MsK+P06dO7FtnWNE3jBS5sMjc3h4WFBZw5cwanT5/uMsVPnjyJI0eO4PTp0wC2Vru5uTmk02lcvnx5z/nsjJicnGRapyiKuP/++5kJrV+9RVHEhQsX2LXOzMzg/Pnzu5ebtkuY3YPb4X7ZuT56diORCBYXF/Hcc8/d8hrlzYALSU4X/KXjcLrhQpLD4XBM4HmSHA6HYwIXkhwOh2MCF5IcDodjAheSHA6HYwIXkhwOh2MCF5IcDodjAheSHA6HYwIXkhwOh2MCF5IcDodjAheSHA6HYwIvlcb5zLGwsIBMJoPLly/jyJEjiEQiOH/+PM6ePbvnC1pwbj5cSHI+cxSLRZw4cQKRSARnzpzB/Pw8ZmdnuYDkGMILXHA+s5w5cwYjIyOsqhGHYwT3SXI+s8zNzdluy8H57MGFJOczxcLCAmZmZiCKIhYWFjA9PQ1gq2gwh2MEN7c5nylmZmZw+fJlTE5OAgDrDkk9fjicXriQ5HA4HBO4uc3hcDgmcCHJ4XA4JnAhyeFwOCZwIcnhcDgmcCHJ4XA4JnAhyeFwOCZwIcnhcDgmcCHJ4XA4JnAhyeFwOCZwIcnhcDgmcCHJ4XA4Jvw/k045k+PfW20AAAAASUVORK5CYII=",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31baad6d0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition k(Any) in module Main at In[16]:29 overwritten at In[17]:29.\n"
     ]
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "\n",
    "greycol = \"lightgrey\"\n",
    "\n",
    "for theta = linspace(0,pi,20)\n",
    "    thetapts = linspace(0,pi-theta,200)\n",
    "    theta != 0 && plot(cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "        theta != 0 && plot(-cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "    thetapts = linspace(pi-theta,pi,200)\n",
    "    plot(cos(thetapts),-cos(theta+thetapts),greycol,linewidth=1/3)\n",
    "        plot(-cos(thetapts),-cos(theta+thetapts),greycol,linewidth=1/3)\n",
    "end\n",
    "\n",
    "for theta = linspace(0,pi,20)\n",
    "    thetapts = linspace(0,pi-theta,200)\n",
    "    theta != 0 && plot(-cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "    thetapts = linspace(pi-theta,pi,200)\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "fcol = \"k\"\n",
    "pts = linspace(-1.,1.,1000);\n",
    "plot((pts-1)/2,pts,c=fcol)\n",
    "# plot((pts+1)/4,(pts-(1-pts.^2).*exp(-cos(pts))/2),c=fcol)\n",
    "# kpts = 1.51((-pts+1)/2+(pts-0.2).^9/1.2^9/2.1+(pts+0.2).^9/1.2^9/2.1)#+exp((pts-0.2)-1)#(pts-0.2).*sqrt(1+15(pts+0.2).^2)/6\n",
    "# plot((pts+3)/4,pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2,c=fcol)#.*tanh(pts+1.6)/2)\n",
    "c=0.5;a=0.1;k(x) = acos(1-sqrt(a^2*(1-cos(x)^2)+c^2*cos(x)^2)+c*cos(x))\n",
    "kf = Fun(k,Chebyshev(0..pi))\n",
    "kpts = 1-sqrt.(a^2*(1-pts.^2)+c^2*pts.^2)+c*pts\n",
    "\n",
    "(r2,r1) = cos(roots(kf'-1))\n",
    "plot(kpts[r1.<pts.<r2],pts[r1.<pts.<r2],\"green\")\n",
    "plot(kpts[pts.<=r1],pts[pts.<=r1],c=fcol)\n",
    "plot(kpts[pts.>=r2],pts[pts.>=r2],c=fcol)\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x)\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/expanding-conjugacy-1.eps\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "λ = 1.0204081632653061\n",
      "λ̌ = 0.762700694684387\n"
     ]
    }
   ],
   "source": [
    "# println(\"λ = \",minimum(diff(pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2)./diff((3+pts)/4)))\n",
    "# println(\"λ̌ = \",diff(acos(pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2))./diff(acos((3+pts)/4))|>minimum)\n",
    "println(\"λ = \",1/(2*c-a^2/c))\n",
    "println(\"λ̌ = \",1/kf'(roots(kf'')[2]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "kf2 = Fun(x->k(k(x)),Chebyshev(0..pi))\n",
    "1./kf2'(roots(kf2''))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plot(pts,kf2(pts))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/homogenisation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "using PyPlot\n",
    "rc(\"text\",usetex=true)\n",
    "rc(\"ps\",useafm=false,usedistiller=\"xpdf\")\n",
    "import Poltergeist\n",
    "using ApproxFun"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Sigma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: replacing module Poltergeist\n",
      "WARNING: Method definition mod(Any, ApproxFun.PeriodicInterval) in module Poltergeist at /Users/johnwormell/.julia/v0.5/Poltergeist/src/general.jl:45 overwritten in module Poltergeist at /Users/johnwormell/.julia/v0.5/Poltergeist/src/general.jl:45.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Poltergeist"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "reload(\"Poltergeist\"); P = Poltergeist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "true"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "in(h_lift(0.0,1.223972),∂(Segment(0..1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "get_birkhoffvar9 (generic function with 1 method)"
      ]
     },
     "execution_count": 125,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# function phi(a) \n",
    "#     hh = h_lift(a)\n",
    "#     pp(b) = exp(sin(2pi*b)) - exp(sin(2pi*hh(b)))\n",
    "#     Fun(pp),Chebyshev(0..1))\n",
    "# end\n",
    "# h_a = P.modulomap(h_lift_aa,0..1,0..1)\n",
    "\n",
    "function get_birkhoffvar9(a)\n",
    "    h_a(b) = 2b + cos(a)/2 * b * (1-b)\n",
    "    h_a_dash(b) = 2 + cos(a)/2 * (1-2b)\n",
    "    phi_a_Fun = Fun(exp,0..1)\n",
    "    h_a_mm = P.modulomap(ApproxFun.F(h_a),ApproxFun.F(h_a_dash),0..1.,0..1.)\n",
    "    P.birkhoffvar(h_a_mm,phi_a_Fun)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.27522911095357694"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L,phia = get_birkhoffvar9(0.3)\n",
    "# P.birkhoffcov(P.SolutionInv(L),phia,phia)\n",
    "# P.normalise_for_correlation(phia,P.acim(L)) - phia\n",
    "S = P.SolutionInv(L); r = P.acim(S)\n",
    "# 2sum(phia*P.correlationsum(L,phia)), sum(phia*P.normalise_for_correlation(phia,P.acim(L)))\n",
    "# (S\\2(phia*r) - phia*r)\n",
    "g = Fun(identity,0..1);\n",
    "g -= sum(g*r)\n",
    "sum(g*(S\\2g - g*r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "103.135595 seconds (1.62 G allocations: 26.371 GB, 6.25% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Fun(Fourier(【0.0,6.283185307179586❫),[2.08167e-17,-3.46631e-17,-1.46201e-16,6.20819e-17,-4.44825e-17,5.8045e-17,-3.64195e-16,2.12489e-17,2.97496e-17,-3.62402e-18  …  1.6225e-16,-1.00184e-17,-1.36346e-17,7.48918e-17,-2.08375e-16,2.21128e-17,1.79867e-17,-4.40629e-17,1.46215e-16,2.08167e-17])"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@time Sigma = Fun(get_birkhoffvar7,Fourier(0..2pi),128)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/profiling-scratchpad-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/rigorous-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition pycall_mod(Union{PyCall.PyObject, Ptr{PyCall.PyObject_struct}}, Any...) in module Main at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4 overwritten at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4.\n",
      "WARNING: Method definition #pycall_mod(Array{Any, 1}, Main.#pycall_mod, Union{PyCall.PyObject, Ptr{PyCall.PyObject_struct}}, Any...) in module Main overwritten.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done defs: 2048\n"
     ]
    }
   ],
   "source": [
    "using ValidatedNumerics, FastTransforms\n",
    "include(\"figures-preamble.jl\")\n",
    "using ApproxFun, Poltergeist\n",
    "\n",
    "ARGS[1] = \"2048\"\n",
    "include(\"../data/Lanford-preamble.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Archive:  /Users/johnwormell/Documents/Spectral/Lanford-S2048.zip\n",
      "  inflating: tmp/tmppdy794/Lanford-S2048.jld  \n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "prec = 8round(Int,(N+512)*0.2/8)\n",
    "setprecision(prec)\n",
    "# S_norm = 10\n",
    "run(`unzip -o /Users/johnwormell/Documents/Spectral/Lanford-S$N.zip`)# var/tmp/Lanford-S$N.jld`)\n",
    "# run(`unzip -o ../data/Lanford-$N.zip var/tmp/Lanford-$N-S.jld`)\n",
    "\n",
    "ld = load(\"tmp/tmppdy794/Lanford-S2048.jld\");\n",
    "run(`rm tmp/tmppdy794/Lanford-S2048.jld`);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2077.59, 2077.6]₅₁₂\n",
      "[9234.74, 9234.75]₅₁₂\n",
      "[6.74652e-133, 6.74653e-133]₅₁₂\n",
      "[6.23024e-129, 6.23025e-129]₅₁₂\n"
     ]
    }
   ],
   "source": [
    "println(Lsum_norm)\n",
    "println(S_norm)\n",
    "println(exp(log_Enorm(N)))\n",
    "println(exp(log_scerr_norm(N)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Find rho"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[6.23024e-129, 6.23025e-129]₅₁₂\n"
     ]
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "rho_hi = ld[\"hi\"][:,1]; rho_lo = ld[\"lo\"][:,1];\n",
    "rho_coefs = [ValidatedNumerics.Interval(rho_lo[i],rho_hi[i]) for i = 1:N]\n",
    "Nr = 500\n",
    "BV_err = exp(log_scerr_norm(N)) + dot(2Nr+1:2:2N-1,diam.(rho_coefs[Nr+1:end]))\n",
    "rho_BV_norm = exp(log_scerr_norm(N)) + dot(1:2:2N-1,[x.hi for x in rho_coefs[1:end]])\n",
    "rho_coefs = rho_coefs[1:Nr]\n",
    "\n",
    "total_BV_err = BV_err + dot(1:2:2Nr-1,diam.(rho_coefs))\n",
    "println(total_BV_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31d65c990>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "\n",
    "sp = Chebyshev(Segment(0,1))\n",
    "rho_fun = Fun(sp,Float64.(mid.(rho_coefs)))\n",
    "pts = points(sp,1000)\n",
    "plot(pts,Float64.(rho_fun.(pts)),\"k\")\n",
    "xlim(0,1); ylim(ymin=0)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$\\\\rho\\_\\{\\\\infty\\}(x)\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/rigorous-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lyapunov exponent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "M = nextpow2(div(N,8))\n",
    "cheb_pts = (ApproxFun.chebyshevpoints(ValidatedNumerics.Interval{BigFloat},M)+1)/2;\n",
    "lyap_coefs = gen_dct(log((@biginterval 5/2)-cheb_pts));\n",
    "lyap_linfty = (@biginterval 5/2)\n",
    "lyap_err_linfty = @biginterval(36/7*log(36/5)*(2/9)^M);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.657661, 0.657662]₅₁₂"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "lyap_prod = zeros(eltype(rho_coefs),M+Nr-1)\n",
    "for i = 1:M\n",
    "    for j = 1:Nr\n",
    "        prod_cf = lyap_coefs[i] * rho_coefs[j] / 2\n",
    "        lyap_prod[i+j-1] += prod_cf\n",
    "        lyap_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# Chebyshev matrices\n",
    "generate_T(N) = [@biginterval 2;FastTransforms.interlace(zeros(cld(N-1,2)),2./[@biginterval -(4x^2-1) for x in 1:fld(N-1,2)])]/2\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "lyap = dot(generate_T(Nr+M-1),lyap_prod)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "lyap_est = round(mid(lyap),128)\n",
    "lyap_err = max(lyap-lyap_est).hi + (lyap_linfty * BV_err + lyap_err_linfty * norm(rho_coefs,1)).hi;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.65766178000659767754158241382383206574324106958001220195395280269163266611155402375955645975291517482964215633179802630148859489\n",
      "0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017"
     ]
    }
   ],
   "source": [
    "@printf \"%0.128f\" lyap_est\n",
    "println(\"\")\n",
    "@printf \"%0.129f\" convert(Float64,lyap_err)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "### Variance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fun(Chebyshev(【0.0,1.0】),[0.375,0.5,0.125])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Fun(x->x^2,Chebyshev(Segment(0,1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition generate_T(Any) in module Main at In[13]:12 overwritten at In[17]:13.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[2.78618e-124, 2.78619e-124]₅₁₂"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A_coefs = [@biginterval(3/8); @biginterval(1/2);@biginterval(1/8);fill(@biginterval(0),Nr-2)]\n",
    "A_infinity_norm = 1; A_dash_infinity_norm = 2\n",
    "setprecision(prec)\n",
    "A_prod = zeros(eltype(rho_coefs),Nr+2)\n",
    "for i = 1:3\n",
    "    for j = 1:Nr\n",
    "        prod_cf = A_coefs[i] * rho_coefs[j] / 2\n",
    "        A_prod[i+j-1] += prod_cf\n",
    "        A_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "# Chebyshev matrices\n",
    "generate_T(N) = [@biginterval 2;FastTransforms.interlace(zeros(cld(N-1,2)),2./[@biginterval -(4x^2-1) for x in 1:fld(N-1,2)])]/2\n",
    "\n",
    "# get (Ar) average\n",
    "A_average = dot(generate_T(Nr+2),A_prod)\n",
    "Az_coefs =A_prod - A_average * [rho_coefs;0;0]\n",
    "\n",
    "SAz_coefs = zeros(ValidatedNumerics.Interval{BigFloat},N)\n",
    "for j = 1:N\n",
    "    for k = 1:Nr+2\n",
    "        SAz_coefs[j] += ValidatedNumerics.Interval(ld[\"lo\"][j,k],ld[\"hi\"][j,k])*Az_coefs[k]\n",
    "    end\n",
    "end\n",
    "\n",
    "#Setting ρ = R + E we have $Aρ -<A,ρ>ρ - (Ar - <A,r>r) = A(ρ-r) - <A,ρ-r>ρ - <A,r>(ρ-r)\n",
    "Az_BV_err = A_infinity_norm * total_BV_err + A_dash_infinity_norm * total_BV_err +\n",
    "        A_average*total_BV_err*rho_BV_norm + A_infinity_norm*total_BV_err\n",
    "SAz_BV_err = S_norm*Az_BV_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3.01706e-128, 3.01707e-128]₅₁₂"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ASAz_prod = zeros(eltype(rho_coefs),N+2)\n",
    "for i = 1:N\n",
    "    for j = 1:3\n",
    "        prod_cf = SAz_coefs[i] * A_coefs[j] / 2\n",
    "        ASAz_prod[i+j-1] += prod_cf\n",
    "        ASAz_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "ASAz = dot(generate_T(N+2),ASAz_prod)\n",
    "ASAz_fromBV_err = A_infinity_norm * SAz_BV_err\n",
    "\n",
    "AAz_prod = zeros(eltype(rho_coefs),N+2)\n",
    "for i = 1:Nr\n",
    "    for j = 1:3\n",
    "        prod_cf = Az_coefs[i] * A_coefs[j] / 2\n",
    "        AAz_prod[i+j-1] += prod_cf\n",
    "        AAz_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "AAz = dot(generate_T(N+2),AAz_prod)\n",
    "AAz_fromBV_err = A_infinity_norm * Az_BV_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.57267359563218903142529406348761477381097308538307033132635129961546905170147676141389248662025301536820397521269489361583359631854727838132277770917130038e-124"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "birkhoffvar = 2ASAz - AAz\n",
    "birkhoff_fromBV_err = 2ASAz_fromBV_err + AAz_fromBV_err\n",
    " total_A_var_err = diam(birkhoffvar) + birkhoff_fromBV_err.hi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3601094861991606728988241868285767492416699977972288643589778658381744031036174779814027832110836467690394108480319999606647\n",
      "0.6576617800065976775415824138238320657432410x95800122019539528026916326661115540237595564\n",
      "0.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057"
     ]
    }
   ],
   "source": [
    "birkhoffvar_est = round(mid(birkhoffvar),124)\n",
    "birkhoffvar_err = max(birkhoffvar-birkhoffvar_est).hi + birkhoff_fromBV_err.hi;\n",
    "@printf \"%0.124f\" birkhoffvar_est\n",
    "println(\"\")\n",
    "println(\"0.6576617800065976775415824138238320657432410x95800122019539528026916326661115540237595564\")\n",
    "@printf \"%0.125f\" birkhoffvar_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.36010948619916183"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dom = Segment(0,1)\n",
    "Lanf = modulomap(x->2x+x*(1-x)/2,dom,dom)\n",
    "Poltergeist.birkhoffvar(Lanf,Fun(x->x^2,dom))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "3 methods for generic function <b>birkhoffvar</b>:<ul><li> birkhoffvar(S::<b>Poltergeist.SolutionInvWrapper</b>, A::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L24\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:24</a></li> <li> birkhoffvar(L::<b>ApproxFun.Operator</b>, X::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L32\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:32</a></li> <li> birkhoffvar(M::<b>Poltergeist.AbstractMarkovMap</b>, X::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L33\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:33</a></li> </ul>"
      ],
      "text/plain": [
       "# 3 methods for generic function \"birkhoffvar\":\n",
       "birkhoffvar(S::Poltergeist.SolutionInvWrapper, A::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:24\n",
       "birkhoffvar(L::ApproxFun.Operator, X::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:32\n",
       "birkhoffvar(M::Poltergeist.AbstractMarkovMap, X::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:33"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(Poltergeist.birkhoffvar)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Acim output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0152399378333904992778160959718164078172310124272449678710109741361119773638514155049716292497160407799196927946035292755203103909570684053831777039366386879202214303734068720640642418821432529968117004540824451246823510887869659150869601071348504463528655228213199289715866597568713103207120339285840937518345997073484809\u0000,\n",
      "0.2959402467198644360691557568534649281255199140320087050140701589799224236286756157306453428362579972955209407569235828800353785736001162760290641997832106400866325507146939422785372816997253064614345418487624338516038927861668203436252120430144875272666026643325431125625438660476271141911014159966132460596915065760863456\u0000,\n",
      "0.0454783059652132131932647665136696045487035183565029347057741981378055059028218758074784455353109189141962239457783463052402501007308131778251196370865411626195459936432127062974927904634942528197430254230100229329496078525487089102157300583735610001796789248405565868607127877434920746232456500836330612830825094072257945\u0000,\n",
      "0.0072677367310496177976960017708362412207171912759495956574853141008613503811315716917421724622398053315299535984757974315317246948950759538532786118581428946190552583742873171749969282766298225925700278499144007554996118955676911583563940564927261500273160957781167909190872273373806887331717569759656946679438626607395425\u0000,\n",
      "0.0011928897046246453315804221976704118857135219696609232448653364763750634542558676845933630872557877928090394589255555091375252686985218421937120790228257268599425555722176128787924834419301191422560745396046135374031441093752925507194780231181565105147191670653589546961869829850207930760909153612984406977598737058341489\u0000,\n",
      "0.0001992066724649968712151527361283791406868720777380914320729205935629624544108352544889024659413794617061506128394053950420962537745349053689693227618008037743775752092498031129046717612411902644227303182502942451789600275900241210267242140985652443535870077904634704136552175628637547148010698951778226144021791377845065\u0000,\n",
      "0.0000336268042926109513275293421987843195231331835228175455066954377295653019928388874302419057291946234209969818804573534143184186746063537206984174173627394655522920646463756886165720486339563778951136620579189977817939935508826620064509582371094444748172757298286200384802727015082678596536426179139568350014481451482088\u0000,\n",
      "0.0000057137187966767134917532271113913404832223552285881999461197239090375453759476823235545371543867023692914583772738766878065690538110479011913199532232958781504834682589608075432757948902209876689714718280405893896738889371307448039725387973612090926811674407805773755041159367587530722028520488853765264503215543329642\u0000,\n",
      "0.0000009746894202530414232539978412880025737315793912630460241914639438878187766482837309508070664041802962208039529569268531779387294194794455563245410695333243781138486623786068040960193206466421756309382534830461245667066464384680368972625862199942067597860580427631689085979496208070138282429468228198030596878400627199\u0000,\n",
      "0.0000001666615468707763086806236065149029031781047147296357618469508519596645922031800297996352162258508732635411042427345938381833535934554172447114732717048619143142593807457857307679022494315379118400238394325319123870386578598658580258948607712932592822187265309040887192346992916055544575671708949324590833803638209068\u0000,\n",
      "0.0000000285371484603172376644031278594150879162533119589723209005939253452933453813189044748140835470500941931647404789621949654186198579737497859638602462488338101941038428214105365453590336805830830976728057639041406313990481867359523900013885793965698325418234467223602272869668780310953244268506473169278398625214129285\u0000,\n",
      "0.0000000048903967488939447425247910433621061004757097266763408422491771930438599287979956780178388302297349924922546508032645197806118339673551131831249834708244096672012089762598065358739518525870966045728486689131666163968842377896012763773220884168445877797811253129991301414680592001070998596365928084830676147756355266\u0000,\n",
      "0.0000000008384731220138963233825923605021239180020585816637229989131511473290438215925992531686345760035958995158796440227926935302862249124254402296957453943996543314453656811538692560671767484409085155001437743812008853364066585072572922012451823822170181534801476792966271160693236403246336336225060841371176389593132357\u0000,\n",
      "0.0000000001438000150972610874108723153219079404872108666078083257133859535743194579282978109822662687645986848290293752228084786012100267473693570316736194765527780174729639713739693231091052088647451008800633656863498774867519944101093490760051727054605485945169046965524713249711824064472742785257087498143312234831555343\u0000,\n",
      "0.0000000000246661986804835648467595283974538230257854704232398541917138661968078675606376527322543246362988739912660080418260098127839688914644432317811864795750701599945459689375474905257807943914190845959501422682927832103884184804639960027913649629255530124385932840343629152416101212938369040493465088283701737273682456\u0000,\n",
      "0.0000000000042314461859460496707556290728454457627213770309486131987339017619607060993305354958749166034629242222545184165090604334896085579828862367415188183346258856349270394876862525459346348319894993203375111766937840397991901347102194112891759949557001987035502509304236854733194600529229994294857284919338269014137583\u0000,\n",
      "0.0000000000007259403274368494243639891717932343981581503155170637945068338493510140899198210818562624348596578461701556130753226323018687024149716945129050469162514811343608525581301091584665453655489891159481635106068234763296801032881888523810385640767221174185122511715396161122983750161009368122558288521274314770556273\u0000,\n",
      "0.0000000000001245455008104613402549632696273410071616892934883437446433379226588703221285692992582949592365227901691014320510936438076441597623351110576791680812282892570477120563460484381510617856982543360847060043627734575904397373826306055900163133807595783897660689701718154375222037100926262691019781071721674630928243\u0000,\n",
      "0.0000000000000213680065359470188426204309302326065382712056935016428982700973424816076791169147887894055934917449622615244664522212562150427308532732058671700688906263129122876237305077925147479388479325027260673203115614205823410826496289470830638221477401703457070704383048126439262244325330358854584376879796247978062566\u0000,\n",
      "0.0000000000000036661073700903247424018538348838683966311121431216318608101802852650902811758964316253711230562453798669969915313073657934590855363611827291422718103526095866230787722859073498554595225630009446853523356310825281804860846453510588496191397790692711258602757798832318630105465315510786103255817857276671184060\u0000,\n",
      "0.0000000000000006289982232620473513860859279420054021614215892803698667897625212928325308533322775197040971185349531247346866388685878005498380689225698629814837444253091196910767241683392603624465606243977296018344998954201895461666570495070026637976830914907147143164637116233856453214971964780886653937114823996185941896\u0000,\n",
      "0.0000000000000001079183912835848202260623406529432941037901626272842273886574750851237980490750418777861837544749253249009234227370174108580371656280247962647859148160310154880688761311177301541198596582360615575871795596179015230811923950422433355799327964567574878126925952361369476266936754575333334386983155428934808664\u0000,\n",
      "0.0000000000000000185158037885983734889003459520455794790926630980827719460305029662006755760275810394572941306128270752916012026364314199412721053547830348743992558093688013821727210807945802425009673642767753469686047122247396415494759012311191488138029360903855352191860998301761334756891368889880351456808496753307002049\u0000,\n",
      "0.0000000000000000031768031377480015820614269384630751821258120419882608657446476017655426512087088984677441526737331895663617230778622612003729831389262679829629766365672707223839196191099104234648634106381534800211008681369033030730565841700527207733047028383879719117467024148414661063632567998271000806673318795371666375\u0000,\n",
      "0.0000000000000000005450525861786412320729044936705787094888933468580846267802577929550346374977104540065132978483044386626011307107389160258537793520990031334565072259573730186971870566753068643746020575046232569719011069960042261653762103970878589662447992893666977281366055452938188326022237439774534395096376403838064288\u0000,\n",
      "0.0000000000000000000935161724713172217011962938045756217143938884973041001465457519039209923896703126345976351317211452518870799902477701928520350686591970312515642950114078314018201666145631487114773990161700576130058771105480665868719532217045272773541608102771209281240530123106102007427885710821287187953900333670420337\u0000,\n",
      "0.0000000000000000000160448318349709827815471566609533940392442844850206478526075292985951966884381897763500076795670847191095423875162887473938661364462109698131140829501237610057669009402898443138551937613197660484282228801259287080818027318044905856904283293209399810247664487419857796657279140330157225923244848836199073\u0000,\n",
      "0.0000000000000000000027528572481261101356292509577499280319689726685693192953609362494331676101100187130153576055001789240100870988592632147631704209269420507485233811529661406058759126128593794512561220960243683767587972740405792899886788281110351905742686143526758310050783661177791386270601705907179556284622843649582824\u0000,\n",
      "0.0000000000000000000004723155642511448603805095475196560197667937246099174285824009857297278156070814215941098140774955669619146889637161575698080216141418714421849866991225487242823914302788002619464547779614701794034153990399028175010802036612933957068758184263061248130852665658143661668999674107529448823643673642240790\u0000,\n",
      "0.0000000000000000000000810365324179921606328061504976412477070574054871480401150851804214078482328663255560732255810460366308331041579889712501853628360412866949650159520207246404654526881555314972447705218700147737962724424109432387011959714125322021870559998519045081587703287724367117877293120766671364473086219539188412\u0000,\n",
      "0.0000000000000000000000139036701636726150541651247890412100309857740679489428999524638348860774089227019580771449277894995064701450093444594917290636847270483470343670264114505238248653114945248126138623030243867062766133644214482664795320191999893322277043619156154729341332069741970500172736253047769283645065767269489769\u0000,\n",
      "0.0000000000000000000000023854925954555120915624683354702869579401700733641612214377574733680877083350793430937525595278683724177869143904407099304480204011666836864848951095061966293757077662043946429445043289294369211459457224129052267178040554515775132470031488809714912143113287504781129524765329753570928395313099269805\u0000,\n",
      "0.0000000000000000000000004092858163157698511506168895735129520494921454433330049132628237503600989335353917788506487379436889505776149979453048430036358601539662582758102269763286790958941331955157987950154100501099953694294986709350702396013820269076807423378682233601586471383537132217103218889608246862969696565205782583\u0000,\n",
      "0.0000000000000000000000000702223435802481753726795610365286292163093785503786336254827679537139760585527698100449526652154059956691392821814792799370284810403220126324539266842706074205489403279535050870472486795990981086678310473491284468092153061859577172044267647082251824413478122385366408346899850891015178150051206606\u0000,\n",
      "0.0000000000000000000000000120482493218184454589944015100363364493841451970484764370849537404234074962175580948750455473322332093397195448866353708716740592414776618972990281891168135189750298505789987053302861638062248296387347742755638936599700976254390405528951952830566405723402968736636576709211490709040101417659105432\u0000,\n",
      "0.0000000000000000000000000020671527705137810851795376017266466306691067584671953878753533541818789106961266630714837931912104094038027996186181354611724849251160738128506524627868801312631245395390508949406006780155692192780858049702529871370999992654052944899750371780113042810893374418780916797993276024769129263434218864\u0000,\n",
      "0.0000000000000000000000000003546673436778337174757950163186016403466172811947202011999852697223158089583499087595106619637145515268465278848608093237879222483967134561737431236846672910073201592636986156960124735729057730603468678007631187392346534131827276427237287271718716654829292549071705626401571516287625276514693048\u0000,\n",
      "0.0000000000000000000000000000608512958378641697122520780982891178982020765463985388043482493411043611019051376759515056647127951601443058081352045976691574368501286596212058040191994113577882155752266821539160674537782892121127004755144740682188434787468109900374418113318076743855121395780513067271138438873781645001051133\u0000,\n",
      "0.0000000000000000000000000000104404317821881357749423554093338262025247290963739153911851931607446971332563739942581926122358690189494130800478919949410393290775933384166389336313578470998294069847584691707229772441927829300631915792177746308148074830795165886925241812157535408648037474190565246829589435775310694557626134\u0000,\n",
      "0.0000000000000000000000000000017912948989900446726315038263955244286366603136010717137825927986187984514553250798245288118030193999852957155384005830031391808556982409817404334284222675730330025048435961433354205482724160178342758829071865295390301321180080903038270269230514936981928919337135218144554552793588656748378513\u0000,\n",
      "0.0000000000000000000000000000003073376161692946359162590976554123262693045900908128366262285470835216335223076888979477019146022603634855309475698806243856953129412429030183730684061858160657622663718982821600804515933722182659376144465644067400287267608996139356144128539456971331375987416690014578944956365719478090441892\u0000,\n",
      "0.0000000000000000000000000000000527307984719471583325167770161839870295229937706665861137444697816351763236143054259530299075425097737376044113492651830145819121961942405477293112252173330069944777445989109274295270295981279750617749097418096513280992013322928315216166473472430396598337008414627731251016483675479019205467\u0000,\n",
      "0.0000000000000000000000000000000090471747074660936739101906179442194373192359435015363300332144838996328235794580767593364277813946590171203987729773255074208680665289967963893023156662325227008969591762081416247490552996069688379755578574362864227920080445745764502560961280260581574696803399286287927197228592037343154104\u0000,\n",
      "0.0000000000000000000000000000000015522497774031841951646109747731068388952891666299144654382599985608780147823353616959474074834744030152324994307028482466665566760081310276559761331611686776629524042987128124454674452015447987890722673655921446378918205324253885159774405708480515573044977680118779152373564045108162501703\u0000,\n",
      "0.0000000000000000000000000000000002663239574130367442112918873595705115953084088359201786358313978380008301121629453570766033670176054983949009850136943344320181719236029773123112910279041964662265555457440630507764024025785919622780715283536923235380192635855506278432198683333584111629681041996462952925225875134934363811\u0000,\n",
      "0.0000000000000000000000000000000000456939671215082572210626327440281416017875356780211677881444153925252189468385027608393268566734715662254200750145431620742381743347862104985551358271187611639520743574564539527252081676673155955056702699577934345622835276127029810207128920562686168307450416728553041039699570909610295481\u0000,\n",
      "0.0000000000000000000000000000000000078398453207074231604900860365685317248699455983827261677094733987674491332211424105019129058797933857224522476518882978545478522465053513117290764799952604238223858247947565468740425101277246311544342282218698020478082233213868071642030780247086738788241891993539714145911260332221158780\u0000,\n",
      "0.0000000000000000000000000000000000013451048032105350780173694353730749167372922816196085534401868908508784398228714132705877691287420246691076410447978211734503330322132441137348655212244357818240721554130551448755994735611985259889115111889881818753557855932760974864928952950170213724054464423956495355249879424506292523\u0000,\n",
      "0.0000000000000000000000000000000000002307834986036966236028132435999857591522114186032204315348879724348818147082119775634304812706220411255031175186869306236497211349443325085387879970767788008517985234235403076811583246060074086731207314859791810438380392309431901793825239119963323384379452372721762010243261246953874458\u0000,\n",
      "0.0000000000000000000000000000000000000395961884164844873468507455374933048548551333382474864737793139576129510131398254297256517511697338571920229371955811832148493268534660724025502370144046061080995453389346313156226432240278119594443116637642796676037488218518155254379266269122186671206569402351006023980778541769263671\u0000,\n",
      "0.0000000000000000000000000000000000000067936318956992219630157548014427531673050875433037157509315872057406082458947997704119894202282009171490899014164414807437014947680579942388907471128208385206244832546153254996431263437836979005377535758751036191628331349313532780381549327645162396324425041848576454567640877929514936\u0000,\n",
      "0.0000000000000000000000000000000000000011656029577602355311483157251963793739535497534336417586085980270773646281678474279013533523383488674222555707300995086645486200123248638073134670216131289385209271833786491904795220581783872693391288380751850414630646401003166485757175899170303888477560722378714204820073792688418584\u0000,\n",
      "0.0000000000000000000000000000000000000001999858508671807381949389135984921358120831788472436255602125642455243072332023930582563313588256050817647203045890334760647234084287712044591207634074675967833706018062212674252338133433900795098040211568922125597141198831559963859565135770983651741745564674935328631032653281305611\u0000,\n",
      "0.0000000000000000000000000000000000000000343121474433529413247789409910988098995135032820745163564046833685628905016686559143724292450607183218056250747378826521525807867100271235809615061507000527074515288875938914095640478842828218847812813289927607589738092955208580019059770426882559069877874844435092171278556346185185\u0000,\n",
      "0.0000000000000000000000000000000000000000058870337929878284675472144503853539947674756186398637752771781717250043589092010277305408591649396864765725764366301015153594473585142750935967548733502476938317149119911287273860160429714675313290695979867219725573672380502945680921351925080332044124427837018881369987906448356491\u0000,\n",
      "0.0000000000000000000000000000000000000000010100553145791733151679821375342491862235145318740566621474827477251462024814107833459899557353129176563607325618452758149036108791462388905014893619661118162945144431138235456700367558566591848558829596129697944225722242537040939770559644392097449387805064176331844287782802331336\u0000,\n",
      "0.0000000000000000000000000000000000000000001732980944877310562845605357448618841256178202619886694370469681340097808282103859448425856846341880795528731356931684825002296147891078741290896935277437140975377479098823917681200726221990681902323457977989407409179958532022931414638143908283751040214974042002903123485532424737\u0000,\n",
      "0.0000000000000000000000000000000000000000000297332523472655161145662598611946169180907641636097058789885102222711802824581369823286169430627763980166995851511980503385167817200726177093507805895904819195679284737984493778610857365664818810301889241420515256423629853745658293341396223238256830273319456822891465628792912327\u0000,\n",
      "0.0000000000000000000000000000000000000000000051014195958673433308066917603100397099042617195006080494499311250673539636577689423159912417517574611882035019870775546374526628097616218830989262620747143821027575604732474097724208602485006531279727182108045544562321444424510447201085650362902677457666132590024581066987597548\u0000,\n",
      "0.0000000000000000000000000000000000000000000008752652279390795747853911544353462232114016859700131391800066392747766760752019441730246169700743184611193619593499999078466438229805496408206573845545820027765973278885505134634647953820711418580484397800362688334909794775415068473647647133311227282987707837491715215158497056\u0000,\n",
      "0.0000000000000000000000000000000000000000000001501717717671882350509913659950641211526067222491357877535718965495847615413624555922222872824607904236128948759777925140415597951208667880727744752312037550934461752692326539313290075864280248479886808284595794104339011251026471492637969677745847373943088048200949619113737953\u0000,\n",
      "0.0000000000000000000000000000000000000000000000257654026640553024624185846955785397122263742453808871071264885636854040654448454752732693401078831829623234410482292899360283479088631358750556528330229827376138622531395271036657560249502199503497780186714191320591204057352766954174048117388315544792870924205442353461751489\u0000,\n",
      "0.0000000000000000000000000000000000000000000000044206442171441319967993740907809854121704644992775304227413342737841030281074453389931276985887588531039820947015853604933515120555299825294371135697688441168088110646479678852970772301571051944949392203377745570554996028606720287793105272611014215632755513535455901606248732\u0000,\n",
      "0.0000000000000000000000000000000000000000000000007584626388095453093084358123060196669980987909849509991627629506301049787360512594793236400297126226866162597242478328444380453281010325951743251444522212083635825982121743645806037169824188633442155690559835445950759708621924141412401216851507048875094833592708158753051124\u0000,\n",
      "0.0000000000000000000000000000000000000000000000001301316157131454950797685026677333604160473775107357370934027048489954228702811462452830872376935743232504210585400546092784404143181746368209396358158879563131633960634282127824676763798316770340979842290063142081461194517575717049915484956820419891519409231300594836751113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000223270554693282305246764366277412952756907421644095021380001553776624685636002008232375512731730493031906639991690495657216634583789924342531783440075555935432945961733437044567025843161048683472057399142493243423770948238213981269070545188911637151368293945533788929805595\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000038307171028239455847747267597216384152306254466218982799077217024599107295469586402999535204102906914018318747186181476989044522207766986673444215666193167107501080857666149102075175767743629086121419558341939887563287978844864704226613140255284838833153622234492793849002\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000006572471476154487943167876133000072095232421393820342541942407781073079179859676492768331632201607499988299822406235098026116719387637824700921789047161772940407283769015362454587895371367756226244044362916791907204165607568617482057157703698255664387585410976709656529715\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000001127657828687477680900260861858976030775936593711518274288880908065356031861136163499454791597636608678505869826653598020362766324250247763084833398632822111665866539334170613213737028294612979523234008881981481160541649649345949083382818353586537825218896347179635591280\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000193475495970378735187768821788340267997508897931758193426730719475818449989610279971766002978538331968000408618222637343273522933521134350568623907272971649131926322969892222618035361719709469165833449787527349396159528583199075017910962786865147708549048404213496538454\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000033195147134794790126878244141699751264561391700495960918382684131180806728559823875829879725956659213493976808159933081806424437169488599230095950533548819425158493240122072929897400599399283842141514500883264748209103558487036230313444576567167650087544096150682707571\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000005695386838390011624682612133643801569994701002877228916505086570766338219621946986730924306508204266718107029761383315319062259685443763602756321051831532331879806810852699807224083694669496484263732095888163420913299927063329774239518371102254428289805317859057441678\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000977173895545280232510944107384503901314703811898906263165572546790562315870387535043501953795099842568192674767764555925401733440832845612360048378326199473019340458416315826115492325529134729222783711918666077462974552456448293099816976619392005145514606848462105772\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000167656534881669832136237911092117316837168088171488654726019984210485104712389424890796893981148396398728280217475401960302376470118753338646400658950179764819621319504395587132786840506765043834290138411299548182534032774744388252870424546660147863808635542334684715\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000028765313744738766544821916235709043236877418551331905049522847433502876825531537420538346576793150836790551999726229210304280763705292618181660863643863305728287973222072376867860061287528099517868220533318177406972334821953053529268114868054983531168632876993955061\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000004935347586762767762893756568331898926177217694285181923200715768628371344613829464313072610883056369575295209028732940741122520921313561458915402345167216317157831513878158990786629514397168364879816109980597624314390576887629525024288224900348596786977170135232823\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000846771775837840096203768568722870212421131770897010151542111998074937858709214564880023916228048498979573205648554004948075385116420735753975868675139658669344588678378467139252141901455355469857619284035386234964088715988313876705707383029791495688585068171514028\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000145283068264272820760138542215564928621219938492709252574989039800906869405180088486532032441298093866083620187292171667041869947719170022359000775814015861816256332212450728768184595665935199098894615647946671026619520937527592356101389675846068890742861932343932\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000024926633747796829006754272232425269787413777499724367277485620719427358801312401693844910257516315077895540307722460089483129576516995981181850065270919352575060715074014753949922526354681606780326210153489311780319026755262974665044121739627913935238058037297709\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000004276734222508153346019269587803214643874893514596718263525664425246232433436514703842601525497060257597897862479420686206030840160654552728663544869459239131199661072386872805472378192428284490460948447440181480263929040555962481000428464796317254276663367794284\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000733771587252091075991541720653353000731336236974610670014784939015525027282181147585791274663566632347102172233448774855245533997755659964589794994095104836353289902018957209998251108845240171429433305671538362272836856273472793252625549879159148673184067348511\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000125895301004393110599766589893728068858483389477862246426256368912860979269325338117897492761725416713271034798456307185200938918004447084196014524637419653856721681515672274011273203977645695451288277004271749541305076945310492807938806619525756714447630037559\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000021600218774267587674719930217927570977406273043059340828445768155584110485807827204015005482570541893407155252952195776599240343296731305018699048332309073010110879054370779968634276140093757997691262211104858507488176118599937821131867229435521147432535705593\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000003706011641212415455388252726134234239016498058542631538132016894133056153137929484654405616714193757873522801855939244777092633193923235628118533531003056861308944059153666589385083295151706163819282545620712774735854109324663527915303691747752435031348518710\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000635851073006905058300087752934448229473034938188246051791608250164689357145847406108759471981537713691909694363558959171454093256652499829728804460260595663757851533928900964285196366384911380054486413539614546957194444209770218941880777846059718554291132349\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000109094796829014894482028619741715632562658592455988293356606142870336723381827595509598273635841211947683181165522685999503251412523062811550046535364301558999119210073572671656689805215502694195426206911230988166555045291428239770886609403237948346923148682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000018717707967184308599130634151836740532067205247321264292488926259435395465746899865969502464215148406437433255173906465779738632962798957641911990284049833048784929023040770551244713082856308473701281555942817593383576208294240482376484240608324952612214798\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000003211450974090957113467043259956062180303504155171331103957070692063038974268489346165008248521203788002699786244259618399356769206931682086874414184270442281164229922182351836851297060965759282389014860933357263988317158124184009273199657969984378066715857\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000550997877361434081743537678420973426191882256389553443089738748712321675382159893343885326872381492501305780941524236503272233608450117159906172540377586291095727314041764253843538555980983414879432601509401120453605363477989416414460157384902551262346682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000094536290077647377001447425131935590669549982762261967314114352118334471591021177185420246957263366589764823063092546257803231650681339890864517279559764329428954170641333945897607988788329865219491049633152643756430737859667336080338676518487143704913345\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000016219863104450180265880747470871379604961063463911376286232027302635794311355120316463921984355111287708145007682118059896397995591376451492751327124125136812295672865423400675908079624402257602265226996379074328191782644111935353288074925176444919912776\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000002782888549053704593911196133448090933890031223864032583371892839543302184437886904524653818558781159182119936606177470754089425204001971218152124313763340461162221462676923774590106854503559753899833848574467515257550055130332536559844139009833636324812\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000477468189872047297593918631139943955572032625957225523655477850303457721167672474475095381253342767296350138057396083022986033586655050900232931873137337727265717083612357938238735647059126086557111357735619819520257675655475917154908369851834085936621\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000081920590178579191653072226463948397797618796065641475028374277008825494194519389074495793126901514814834227451955089613881013260359082334048651469475557041814829814735267422289721023170257571860184968608901688122382803160666219860246450961041473701028\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000014055351199427852324591157044724456575314045615426181532619843383869834367686963665279916377446615831175727434193835138239496257368314480360499793858842379364821261429991217362807877599316883215314562451887059975123538824980151665746276764703928833837\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000002411517017987922294482436741802997015150165228623247878465084906758064067661983103485150456746251667039092002026743192987229148526931712681146025441359183933678674500571966083675535572776511011573998456854351646213715614689168512477524726544467031858\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000413750908499681442304243379162053762799926594586787831521650545949480230637733124912173559382597447719918886277316733355607223584972109869649708053566023799046328236524744080401675878585806634373785026741183137878582854614820096757585183737581911746\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000070988433010166359343102326449952672894515119924666333054361649283567183632807152168831644206808612174915822736467164853543480702730313254821343429048447970661622744801064008591360011821363520343431463572943599133231990796003741614890699747554644162\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000012179689561316713754378539275405139805391096959600297348967663928491353490226681585206844137827227210475631494311166380808886450604450491111689626304059987371866733579508217327391795641112944976118495448038404822845380743598646775383809332235075488\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000002089704357733923183169713299279707074980400789649534094384195708315893151330365408212529797279581118179298265543400594286449320427564111393232458948820934118175144654324396368200935790386616206180617931283517597165229137113427212660841557031754136\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000358536585086825344639821750545648777753725347047607222287810354185081514412895621668130133181815620855536946611731812020245066606264103985921322792591736137260107891377174196006535233158382789132851539593341842328212752251021354909832794425509604\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000061515152787028884669225409918105787017188023429026233905805323670401058943427337486076930332475288526511756241097082645776032597892650066715131680977863381352393499400195607535050335155457786679048423744789371813921563565883600321575342346865105\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000010554331635347963375531537929641765839352532705020121828110623814299980554475130345711617478244701200592713225982470964612817250181665242950081642381542482926310527240453178931224463966344110369551450618150752423825738292177252000524125861438738\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000001810837025058895583963901402382827443187833792876909310609872109345113655072163466075297140877510444900533742023676492504842540590833989733630188420810794319631893029617620885023841333759811777436900359652988576557958916428628862952519522703455\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000310690515005410128251878944379571572431340791595515831974101804258452785635787127936545419509448014779268519756835264616339129902540942263684545314353118444578587316530271317888927076561828839057433261698774144874812399420203950253681938318804\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000053306064973565185547373118500310093708257358455591397738215447136827883874506407461363330660927834528793068579183739530908774539072163265129269169825930110110862681450818285902087070790144990715096947475229014984353568545032949546463828348234\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000009145874835980985032359852954997260241796637377907923064465225387011359251229910298933352824615486708743430050407860289194726028301452926438494432709917925617792200600509233944807662615246927824319290136325168603354531364821632581232158735254\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000001569184042320724646786007951048069670408846451204110237842642498983862904616148318922122528510678604109998261096165012758877867546502114664668969616311685512734509860643392499294869984818062407867719395079975933117758234654770458427485886265\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000269229417943362848356195632328906635926969482921065645983655919830889252267559409558095640770545107581641637860721380596781552734800688063870311715043499089168641317419740328947961997733703106309772606893482884951418090223538764310165407624\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000046192465339452443351165931928256769971871343017586882722818835648592096579954244439321457758833043781882865590039274148981024321350970738941490624141900266550670682936073236458066288576939042141046059726344048964281608332022829683033207525\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000007925374093351811750799968231751376822739388533160813595488937592787127011907607155908807702116762858827531931267826627910252482093341116422954137007416105938491411498546226617155747068486542334816899968344308617041629978413815703720368103\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000001359779220658427153633878370538795330472224973126386608907409582249172911589534607813826042157861417906451704768079414221357313689197201048036510340482964145849032164117982945345198628000160419187167189909326380887006515060516874075373304\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000233301230598751171003302083237045900685515874376220403649873109769185978156745667515555814448249587475323369762983033526296265400024016252669381535871060180605748467051703254878941294516809734397932859623131707916786044331644792024920162\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000040028162934079872385934138152683113649179169169691511142741492860192111508193006526680158978622330757222106793330223509548075864807415687758455212769497702742669932490020810703630747816349274262614169611571612281205776200277663390285550\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000006867747005728063312302746615432440701093532250771299021346803273184511027798300980158598169395982254654165423385069588776030032238743950033348096735282542268418159957756477616157789235379352583831545067854928681442535919456656274357849\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000001178319100288507487882341634505085464417044384606942982136469096844836337193128654737971683960582602458507289215293642577509890697056323214197437995315020268908451659612286017328209680105801667014696805864470117774101767215000128634495\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000202167596002981614991303201153961664224542944734323024672478605964517890143437616912854420184217471574272321890762353668734715202465783114990035899237297864925294821641852423235793782006355408360726071000539750220583115378513602471336\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034686475729382202065477573384025402053282112767976701105933201815664713670442102905793646275363242353635268340779016693465747760354727474218125432083209548283158467321471716254617114663695580338071152064211221075147963631635695875072\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005951258373311597401562239247709980510029133699388380837959935578697915251820147658642284221682718171286001731630613018036277679037181778692339397248720018741368261059248252845128282811360493276596637106253256113498452572527007749814\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001021074510487382343895862112085924032617878717884037462689055276875339654265926020859801971174808552060570576862771227112106300114134374882870095462357734371663573334251092260744114959557386412594760931663026489237926495458222258729\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000175188689612696661812933425800761528050629677369180471961501636641967543099442186915654438339151483204258540718849719876008063519231437115232303214367349231863640779230820766624233759499857093865882023292454347132041877955789140546\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030057627188797626981738442819180533685620751333957166088366459588346604087783051691527568392819069275339613033792384817837715130820765616320393411905869762175854604166300809124028801364242617507409325863148856787515135197394287431\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005157073520089100077497231124477811687817811210343960865710734410681330392598218571498440749571692145125708415817182107329305681144864031843267256494514632569331418104292906494514866191088263379361489191456271366870459120494771650\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000884813931736973483244943928712314688794516683009165067622165465437083823738531244354780423926799836026501165252834328559911566971004796844147573364954315586860047876269475930361684727557037556461192989431465055074110723868721134\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000151810070332740821972432447899721295310315860955252860250829861679116200208744925605200084012864023292237685941114523751416946500574975030397409043573901830755647728654044559072007753509764532359129431851443089371800837839861561\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026046490259471448589650758696483339169247460262019334444309981635911703104846128924548917760222119905810172235156016461970146829385885939820933439840645571803826754545067006291749667709687981569018629663690327884010531101735345\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004468871224087869565472104280236450362831702769312231801424128444011384637825238411102689324207083445250819747055558942878712409725955701413275243298331873697809664481266660400579388741759508778845527060448444352582649924639288\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000766737085055768803181866985042213482501800338677669666678295651746477487855332019606714674884723047766929645078759016104757346830163134632820224423514751560393846482239375471733241380742287724032693318970364967968134329561417\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000131551286246743253619097630027624622106736958540833836688274151978996952441721829162698155560106359427004480784642369306724774887738612966109031989684507499963975636032393310089491682078170304740072017953299513811118826022957\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022570632424690718532718795124624674655954385614196431436403290126189081572188383004324443434517724361621750407270892099629019116612399887739527774596107612001516992419216529854068648414136816286044218834794180701136731642016\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003872508301401057577215140720233581074681389825927893738716756260858506945275792270597263651731203080203803750248112810200686371035637176952548560487989843572424330184449487293221349632546587684901404316617343408512454207102\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000664417383715626930572049196787939731721327110339271095202634830879944286014771539576742585377244938393862193680023322525935370938681653769527388012601226542597034589831035652137308462000194470577394052925126476747527226032\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000113996000892704006217154460495181465828275844207992020004903560458615184986192957120223395478445502213161539496245627794899893299280209022992631181114095515936566835626289554087927543893942373766008108371139442450742129121\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019558621640597106730877566183262625477984266942932800940808062448628924446827093985094243771444333920255403631413104043505869317448675906258872211522345710636721226750495621097680442529523427497696122414314940516149692591\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003355728950878634168110936604405759154489869691863362386979027211427491689342998152748429641343670891223379973166616872850949056258206443984775115354280052562684486162791446919862239733824117916696415849390837412783462579\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000575752064674698277788053443173088367899761596581364989864074220354196060182906742837813802109618837052887468751813934333855382656997913012981674693787288113228426961790146735596499197081072307915604920863062856400136097\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000098783437169555498617384054632888127496691528706164912423357001097848208733257783176806399488726014756523639650633210040553795497375268647359399539996501624654632732012347941649719248364513608715214060283887050874363926\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016948558342634713916250884624252224015493598135006644347068116941198211969284159533087795559010300536630001503970665498102123762296615318459150039824661315288173631235457154762544303408320501835114116450713084058082245\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002907912886252784880121253112626411359338643816362115849649502364691254726382309566270603707892872940704417582240647364283056659584500148677921028071301882162675385851028660479487991608025673936778246876912262946339530\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000498918974881995364476634051506364836118079408654704757572317580363077997220812729757040107560408878966422844796354774676336926938251458880786766880665036272049811129451301424872732680563931870846095974966614155470386\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000085600963039187306738551196411789850099395377968438574767262842175430210711498772237982386849509988139050669975030303048138874202339867748224301534667921492229627413988368038011909467559144939830877832079015181069597\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000014686803353128475954673126964375496194105637690375884746615061615965878746858775387856449342061333580203009793400134527108584949395739669623946813228879403259287204848721112788765653038765481712632323639603246168278\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002519857079583548989487565374463251493803491115187723570265243055504559434751430433898970156600488746023431584232562199522051683487723641579031983752011302940799524909970963728585542973446111476754754746540422884095\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000432339124372817982252265282404025338552959878721133972815127618881322051024229831248838587658107829520563323122029535400181010418603442593044477224898194567155081342074613727100579991652271982168123858729464840100\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074177666653358904026026319960901807325733995828736567348848839888320088788420282274431521124116961694078697155681909043732490117320019753522345361156468536969632556445202752404174674152918123451891635139014836533\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012726875547335441903892637361385633678451608563780065822735184939658094430069509169864506792719751966956073324444145367254407310639242915673071770187518403140907168769637733815953748515506368302960872781092802670\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002183586630653747397329504207412007703584944770400888391598495487262539305410446996234308535624081495941281134126821534125668602450184004956360298346727534270390339792206385955356945461053211164316211685736917318\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000374644236587042480084387883086413852143436899269010296569832805005050928655986699493886099181430337328603316246687856195407705471667526350688408727019126901541836032915555019794551776670292041069732002124372212\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000064278788868507483176823091106475541520154774168038029315652535858113077531741898409505804766025551256389417392957415991842598140261911491349821898675868335129384018055406042629534294241493471192893768920831465\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011028496624002418976550663552439410336897444657456344289991926845045533220124712166952506129687241425044752261322775920510007397577072584785857182862501521536128795645060407431948317982065183639895870455147502\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001892190875507030682480890208160921850803870958564972736573918107001037900360480761089181039897527133880887101812958213685701520749597898719342225142264775935575090775860503770666450075391287370447962666226287\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000324648629039765118334677696526120904260302093046785946856252632206803824660820135858425160666471644839883493635378189640052164343682287805491208324739914907091991657530863308568581483522861768314696251397585\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000055700898731560027527175970995803588530169473363505844078968588065814994410909169577772938878844498326006165763469658988903504743683157892924775326502720270444287431989232207217594555847879153428091203624906\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009556763349595046828378129448700628311913407902002966393928648627868338097799541772369743311062364815887134612318274037370207460138002621493592307722813293914029328797533285154536515226330741826208483097084\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001639681366010253443092805696400181481772876565708970002031216012302810191526386602359886296045890389653985037992326009657901956225974708082982849697742439863885464889217045067893040017240169916984812574999\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000281324846466473830178704729700460592770237956047308150126941230866336922152255713217523975850740378526174885306556551144671160774544702850768752085156412253138276354711948497060642837901069667381898317403\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000048267712788589537979422681802582076068944299185839374770277028571458136548764627900020406076302232693856109390244734736396716489572823939262411433892426950368313863550206041032140289160185457838786253756\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008281430265063397697831361115031863913603365759305618615720882477596822342580814598082778153567054427772852205542629317322699290007602442343410792512520943027695503791471884438336410592481958509508199902\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001420868801790848207565484887609107304917007434246404983025047179715192781878629512785645576039894924275476318954434283755823437911798539570517067704058169060396953309790955997233846026657918003096138951\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000243782545681691547561548210622779264410638122913571875822289219076163367200934111134225880195697161181989878271944473512282555107710290730010931703297179767204146212127362661497058008675294810418645682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041826472299301077803804376127568316322265274669328316561796556241350221244594218810333069217249015264272657136383565122951509793065017311586724201422021486686144126751782325605543294958038685828001000\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007176288114114919261278046142630495795624881873273910306227319056846633366379072656175924195616520341984270381130630281748773002328251950217856316030967869893684809226841216539120302822040135201432171\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001231256385388437763863900728214504996980379403290855998886398599786602398630918328729134475432340084896385754473611139292975667150306136952683580847202948701038087968766314960944568159509803508844442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000211250198215707321905358226656453283878010146707902955564110835511154036579258674903009252638563614666181039723691773724206656257157956244037376637324994719265005588470951391149443143138469232378323\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036244803905806167568248631724076138808453820539101099397673093742813169583748356598084523805968454482991631246109802716295425793192387080885725456190296765816021512498593543713864071246727587051832\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006218625219129683504133563687867395629521741545364884904740118899910776628518710705259680601529919769447741646720994282795710787582528049797224162765710934040489185551364713015024474172779405440361\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001066947408971933456552750403114855461527875292377905182805051582926254907604273956384056743028130245403947816728330336414739223587485128627015068068557424117782630229381232380508432120945124897113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000183059234701917235182938730913344909100976070864605142134269802467661523533555339377276360399277713991865416250226670532427451958313581588089154018050587487956426688500910983040001742991323650334\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031407999239569954544881982397229711885498801195307281485040478252356216741300950854990298910390984506290614214987164010479639058167030517643252744995533022819905616446482663883103439738753694631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005388760735502492086353163740424742864009941245537147307305370891969282515588517904302476544649713314985724875908725341901645726445085542094626755624958820103544199448889793052979874426173556014\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000924565173444997973237000002667301972794939555848992065352600955942574805226923428140028692880438756851191483151949147373798018073803734703685225208110826725755750821257216416832551205380694640\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000158630305167495753068836479215492147594167273375722691199577885496150786626044530505179229858254170117790374646527359193740830845643933967485628111395509088202134181366746257402945485647611501\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027216657559976545176018918821784199200256223097552015094927655677155707607006320489524495019596817218639446231589142679356991696006547023563350389662155438205722113706514328335257255109275654\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004669640192363517987276901326977522034478897037978821082467192207895434654239905460295136844910978550294300182842698699086603173595348226623258631328708447035768785154567370816034367089006113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000801183594204562747642468518778242223698976854782240665538945052489540841651177133436530790045657359850478340213314945919596185024430807493283265060185904930615753874441150557160256308378316\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000137461372863858498577777988436779420977784145770069837792687965595178888868329520057982313451092856241243866978611176152745380171595866479216623828075347905587736928458577861418409253521039\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000023584642978588243824015405806871317706811771782563732799882030667752390701359508170412527611123932441572685839550995364573983290387798027147206542216013844084763910674418427135003343457631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004046485007670964366531660323715085620030021324735424990844778315599173340212983866050499428525227429715434496026290525473542288075377657210008531789090182157883886661724671216059791539968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000694267067437542375255434546861915697110179812861974928475067582185624086304580945937387247105718942694882894435998149108132257831030566092413612786641846662491634393891906890221197747492\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000119117396954289884909350746385824075223355927256112351965994319373055710761280550564312905641379510243616234977596070636916610812626208198671512053472136032078970495395006964034266584164\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020437314288196934019028684936586242389871521263093800382500315491546314702069272754122474768305344306514948984695767935112534331372209021241330831321270058954596502468948713877894178249\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003506488774891719281235252059763342369971063368164683521832829902204601313408132798804564834116358462571595224757389058368462650212025438279733479296577326612544374260275334221646183590\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000601618361153381614925593347722039163225659385285186704447446334425867162028346024888417908365504040733985240110490052506402638897671618980043418814570661636737898499315380890639983740\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000103221392028570739869900524276393178632235108687581038084938553063673089329489244906325356254284966214690531708425868507767322285625180264675494467679887265194980058354884409692059595\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017709991018042563910102303040946537392733372249241484490984974306790096617176416059696984371742315298213222381054007715599223039692527689251753084275282230878163058584545207301224506\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003038554079684692057436434930863945210076729688746826225201519762652329442761858500818201497305061589043549280308761460796364577649082928393520633683380668300096955487959986603885621\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000521333460065641556329741940076329192772048891103966843447581544811658114861006680317063903922481425312225275766601916072124883777565191108658462845186576885824774642413977842634709\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000089446680709472859855690464327817990349677874751313832264838598410102804797513145018790655869276608679837445077293493167526941963437652105023771137872861783195642870907860740744246\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015346624191273251645175754207362709209693726116868578234499545318735931131281552671283598620184780751211284695146388468405438216569215283965305951911235661377513995096944814344245\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002633064437946031215094652766937212363866920364273185172818244871757701521650131761942840227191527332340809624251916384115082093440722932775430563596906456329818845942260889870780\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000451762436401197829519394408091568876725796066961155797419812493557269105051840032442883950520222236475344920550069686066657592735951813233887874430524273345423246167161381294094\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077510180235460315158409757394732602532273247652500948580535172785877822636877207271456160620225475547792429445803842821084468294019319694683666593995892086536059881756377352426\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013298644630503435199856009900320279088081023597938869592359363048324306539142349915475070076742179149059122259915844869450900898127563440105799742234712596298125158502677710176\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002281686675548433169580050946146203426516728231838057223804597957175738830037115499109565032990110479219580721682991257253327112947447175083569036172531054379154205492319066569\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000391475570332359934502382333784371240136269937815410878152018507280477433252206657700763685591645121328829142751629411978099143950581919418237009343690964930011691167875498013\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000067166577409966553913497359010790405052567888431699273976945190428786373713944027835731629504127949297531530980525380403498163298231265315046456473564709609324769325700030175\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011523968736059970880745769057125841733097857967258745834438068255250067307980055492440911393235565418053560636567392284886838148757004801065232635292427686246683948444324305\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001977238875101620855286021429377869968625920545797734216220666592045292343179279070248419897423127020488210099059144889132468134155920792697515869701931400077021104403183440\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000339281250521124399764282924551516391258457017501491315385423958238550546349122088996132424961489193990261013340441258005523308491238716334401075693326910713742271300513760\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000058263082103051942487594268084159406056099841041309867023580015497354665301806939416994636496034714752832886948507898747252327029394264733455750477818119692595247368154289\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010090490453557194956986562948335718542294180295841283565442465878564648942194376549252761882668661097602432702028711654943517008844429157312322630590340855897729968734673\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001736389528531734358439687557314251867513891555420863819422618686679728218732324226352835773014757557339294180924475495738060283704671502515664921279109518711703198589991\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000304915084815192576862447526903362970026158810977828210686126680511555577014375296491245090667324180188488510550350868529460678472349159346816060525271784573096889971381\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034748441964972079799901041681947742540149979190339911120389887027492283268337786538927559020631314026470477445862093901943674338432609011878188105057558860331322331672\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002472662319178524827016560086698807657320361656782703711161705934665105501509299537618362741989285843961064077887345778170106772499172633377207345769655762202584735446\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004012680587518949554832062340458909573741930018576389744902914783641119560894700009153384118101160935639581282322404420562489550046237743405140704341201966775176534510\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002481679644838569061064677591143192496414292059643412516724946259102991419323479088340910081700669120606290535656060390490906340621953155606020867869737123228637910234\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002567714126262001583742230330849894920463017768156461579111829709447550240431314325874668606419390830693889644953933466727502167486857844280074400839714052320747176918\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002151489524569476559978505933421791713298891648850990467546902736252895660098660112459946483615581740721261403841191720977403566510126310046394300631029476052972325541\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006142390133845921640938384497987629735024417446182522776056230666421142671412988615871197393946499546228102660279693769050935609080067100454635965376397143478719103621\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000104062957111108613092416744667330468287912584158949798190408502883716139871909673064594644629370079452482521912964970239321007405015056413618138706606203469279091458\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001232340944832094041726776490417217517755201441860232822229567093367714039795154181471629909099962971191507199563196537327374368909759715198049667938868480236925758609\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018993538189393934927916491345508848943708107090901587719278790681318781649869781154311277686531217830578328227987906097916362205759469498754951127611338546951077834514\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041820192156830084507207229585040054348546891506486822626943639891499675351401905836786953236692923705905032679557393635869440443059000327339075786450318765637989005928\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001333680456901100691823470488365956622611101637279333277501054595233037470175731467882329462160865264853655997122673334841277314878692914540399294783758743360733119592\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010860119468085870806082224994794767860282830535117399413904776161504587342445005317465840329321198104989896768493375168954047125636909919650347575513790549694160623576\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025830500073779975019870546023799796957898824784070403733985942685212102097558927756135357030781314691950632804591595327460003816100026748397748786684712332324683899374\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036075368245200190347661951367046541358819867715020214345698191615025927488809561987114441438527317787308985960983527689503688211726992948842447101279017088601727897464\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000058146088535779917510601732469240460990893616663313950754905152270398537542057559493759236454181814336714728679632416312615403354094901896792747027275852664823708399291\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018268927017339959555718389211203845153324228453913709680733014033906506868352525080932009153298707238342962010349918865837626889671795229969388260470789736943069161218\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041177058223017203995113559611412889498134562299391168327618539240516544654395251862446528110255074382869113566595922615860965687729464212831484785257916305715660614808\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020079338862743378029654212234448665143626434372506048882826765448358001579927583970059596973143951959546890643816122042431996729685579271328458809174631689079982799592\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001097441706277818002397262150822039662759408251241397931856068629535597835143197595234710278358574813559030292066847650759551774709738475716042589531213986719775804630\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002378790834548785371053802263213054588293145368947043624398463507863130012899098530883879555285321350739319887381962176186914489726842875245478800476543882812727652994\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002124609042498187340760835970293163578882285170843016443735792392830814585575229370762969600557943707464164671507841729333866331051162275624062969276464699183800975414\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010813416815204921733379034776601838458309444393914993154768645975704207270275770366737823146768495761570557978069627261295780898428490529158601672382228462742961832063\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111439934902235806614510695283259327792503885762358188205949482189098216583091196562925908033805609836162730013453685874417633858908573378239863748877274100908470385\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001877098145834325141265060524595668529386320385812795115504544684862384817561612220466760285266771466662059390184569282199785407417722122089846952281968033650986006612\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000682625865718406005026871124611217332863150966684072785893746911550867987824034012992170194910324161807307919107213846059454569259985431752599067937074405636907482152\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000220533918387950438072975887195432397966279058269369029368695803054166653954576790814944237436990179632945351352262860962825437457834652263934739166395352907972159366\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000039108481751484185688771339209593655343349985559997147919314481054653029584146378441240612515771665074186673600650222383682016675420802106984824909488359195187820296\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001553018845568501297858759016897765385852802539112721117935310298461486566202594655350753804986100625094411137777260154377624435108773290831208064733518844857153253910\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008912970634058551612344816515663620569066872221369025163460475313030377911313295441202700315153158078705553101933509968479936382373428094335327949961640781055576095076\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002510689016346469461809975167881442446920802488327621377156723184569372794346047177356244371538468308743674503609706418626234960325928942525220350810686173303100442459\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036130591532729878340817403607307804419705755021477241706755780591669636892636354703788312583086430964791105328206510793825930228689245352619131891142368328820175935175\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034959824947995306769887150925540674631171871127140829205647746173443828152257843055132748884358744113062248073873666701877794040571938860934075885053706666184591556526\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000032513660699748338037031895181796470828918199082813543965980560183798255009630925232487332846891262722442061066053048701445508613576924420888477478087317669821207271954\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017406380763369752417136928868010492780119627181424447119961985545987958597716088385941812452074166015404232775719936578352408980852337156994476999152371055407551562432\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015246042200494403492543053136481443373382347537899914618174463086889759387650538432288223592832331430272717734461489800580529656593480004999452211843741791322366619015\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000094797165815571564165426037343970766954918931462081150482832585995214945749123501363504822014705482613355107105153417348468797491109074707787242549687719636838519423\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000032709387152850695758662239451479484051828240045767196332296430770482808748591657309761092853676111403056053974404678245531524304595420776877538447849916723574470298372\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009844976334775966368124338385649834970048595449554321165519196454000575060387315047974780475435061036376703710364904694299634614808560894866884322476124604252975501484\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004455160648605891013813993400665474135787756142218960483300060632604696522843533596750760583494289690984756472490454913848953134903143892553151987079512598447658872365\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002965376939043628047599452853709236445748326299727496394034584632703482731024152648801866394541090764865038479866470121299986692980196608360303457826599961260618261431\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031188353917930368287148093657650582410851583846819900804826033225141292172504071964379769324060188283698755506387572146239666527309774662417119358096277522879957168985\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011815559677169756923666572789257032574708146022649902955418588813839684952140246828856697401919924672265044045246453141341250018606264505689328650406116114064543521272\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026834636559014098642898279549514719974507402805403313176441787803831261825200834057970827075574770737530278025389930251663909013182057964532946014111736687059910644965\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021804527920830485805855694052903342447601864551438331298578323745024175212109360699327013201418709563260419839966065166406436958467383273676668958779686708471989295396\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036621166462194014663831249407372156294637142257822862418098144274655529216116298583454291588947146313693116966291339280731981929017148195953824136252295339043570090495\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000095206293699342241738041937852354940294813797800813159893632958467995048208222404723707633624787800942136497230347901122376651496668212652371100109822943734177565889\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001866937787005443130640297585059940976837088669840335529009865164768809593374541006263286934367823731655445036689605214616748138327317834906141802444323902732936502998\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001902649719380704574138089449134552751148529996431712602554084908351695080995930930534199202148663816435061377750186067600778503142760767417342965232342190297631405571\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000107143431888093149442355608254984033674617683739421997531522087035029582519226113794903786053879098609213012169725004704099512335297503343364819679184108318049873838\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003091174373836922968215118888077283294444191365631129606785771918333029260681759158241204807549205984954776712504380431818748736005302973435574501502742812038276609272\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004684017675851704439313753325090274239675694045770529637507922465388045608580655421748558692090980903507487223404464659376384198351479495544627588400961097451203111718\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017366537068414206100838393737455701934161777179815753207992603599561009176875238047013330586698391590351605387111879791246495046581704373053705095252409990714912882199\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007113696735488327104764069755088617975930389958265187363443573424981980288782213132825091064139514181094106313820384969953060023031362980657723532373724395520544845432\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000137769604217715173147208417794998726089426612144138964784819033563759018462645511093934896556779273856319841359745841616846820882765014025987974773702824753528120315\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002577437900207740649971137545393924939100619927096271630850839768886837049279974965480760426118639731585301186238102811103325997633152140028258068160574480689618859380\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000372398503125981075460358676709190812513753189427016111737724764866789834297776947903881856468251185903193679961002175888404635395634013316042532480968880731710212044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004332264511164065626578543090319999218656583321965383631755357316512801196700676347934084041894847561618612790089962956893095387557684235994803604774884399313647297995\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027798561728699575407101688453852148293919944639486135601771623693258261504445544608103668346597318810621607505937856998108713591224350387431288140462739963258844295826\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022465338398685135583848142580551001151556018479110479208684010726342401635099720781387965341974745534058957153907416614532163811107906004088370142082615356892909136503\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019708264268260770515655331635043669156811924208169699356305149939596666641098622839648864032208056599824564612838925100908529902439684015060655346145026185519416626056\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003124196794613113820462714096500903267052190038910541010197446577793183240595736461954660413072317047296709570166519993953893850655259336248409571884332325659868338048\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001059696271500302004165963852739301856468773720476190375582966235177035361274183878080529295253703147036448030370688401440998986320823075872353153827695908580849332993\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013111395497733173679284963975657592215423528516882044640146847060065433479072430489479906427529049097135121149144478207794011517434586530631688779075511435240429606859\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000272390696696377919443415258419319316897320967721363888047368321097561722888369406232700928446876436489192076173695153999128694982768885309293829484289569625312358002\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001636862568462282072087276723125787099520413791584956573740830373931520298326734307351992813669366595454508414239852323780945029680130487375173772416570333982697060580\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002161452719279628569385734932886798726275054240234383498808102608232061174435232975242692172461546438300816560154663404586793325697061215537596735890736157103048137144\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003717336613859289553257065835132380769355716840668943271511498934785556152620885497773989548488315439316238414966839849508828043166058984152645252861832488619079378862\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027752034237121727295368400202969615517710616897027933979015927863537728525202735144957524193245833338978079483515775031537409082353942919006637624227257070521009258607\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056818521098200650085589717056697967297279666698113305148375790226692351202442748453341307748348507163664113799601401373442249179649789512860777855989965443052376655158\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005031898726027349348930150817339228302677058288787289844797898243564599933593891727225572835778153842347201969207534547104497659678589921625822071348565419050553719781\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000741680449116153639531482208364560874470026578710645573856188123938045198944512026748295193805307755139130770046502696296097957024718751544555027315302115005193129543\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000643380900497655884228233550133798874460537935370873624378619765338208646296785907491605610448914392848965410958586754023743958438940943122822511200160109818321983035\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001589936480975140851214354612337704657948764605912762278060213771679205183867680763789692646140990559277751149982336688623919289564558411354105858646852269991059959491\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000537055927710795986034988848213712521667556600956834524816154868491990645949860409642496639170922201795003285730295543883501222005023255068044970753681436413024361753\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000595051777742809424986545195574548065976408918671348469043669427286051424501064808067229725327494377172537702093153381267266380639561136981051581891062812070443410427\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003019182013399608869745464009987290839248585259000812166867368754490860497398079910018551206562547504940720349484026540527626651768554474494270417065555630280742191780\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004569769525677750221339994446109624405931474282235066201185692357074970961927560208917495179554401962557243744581155279860541318221267384011559596976387379799175885675\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001887843427639744517735938420290633345162281710300556449393986338105709190442889064424834880862778079847693552259238591106562280694386002221220855571363886369007570937\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001145394061533530913776391762308630084663756633738699701150758484845206768472278561633511182780968145723700989711218713098623035014775674539632194917785548342458192721\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030537434189340439353230207139583471077931274639951821555289226845503953798184928000656799072856185932077680240960098423683478856471630508756895295117761323254736075699\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001116078021668441335076262451333673499247075677544548544096139339448715537059882963703364455959713545657746615418080986319601378313689533350012555622365485867138490159\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019514525583882750359827569643096900703832956975385355958557868882884040329509580538502849060394248992941165426249581263564397719157713967761473006892857181294845866561\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000618901313262035166859422197449401533370054065152576196373509729805578438099356198904214172038719245402808541395500436921549521996206768661205014633608403429723312251\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001417245189329357181496344904586267102129091320119316680585799943085708444758930118553787948253773303454671594446629343187269580483919380400056709830465607315051895009\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004975581477745214962817321048091821021421927055193068928396897129248704493079914763379879854578367666381177291095440350409448357110371788535266861921720178579030066415\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000865333143852299892547652490811482863923350694468689564610931891966297347074649634361714374370935917872650897613205455333257620472752483120976780981114280059066471968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010850708700951360794699826549530683593714354232468066290326279580573933391958104754654419996353176368157430291972117205328860552920144324549728198985604609070590954427\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026816304621936461603339317224167183058241684659034160640124710061279340854014793874593384094531313762356213802055610363296284968496244938905881542558032850563685150133\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016570495544507764107575806928441977855555317984553437130292220222138398724597417142348942184134379512937581979963794067259340136894224498617870294231309843146260105112\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015466787015602206907384340858715217503118872473133101010096278311871973058043742851916677544305484045763835736573904684449287405310469979420358869272935641125873702408\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001497106524709418069374099284887713239480748398287551851047908834866959866751545720869888401645275427595409347363943288890435893258361463891302333509478974348416045770\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013010320294597496683452665129598641537392744936284664672145830486043031801633295803148743264290823607186150508792223345855382677326966391199823273932529933285832015634\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000063453345830974128639693684084662545235106080859411612818636888173216492043057036652674769567007652447329122928683675224257672338169295982782889680548574450953650888157\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009958680240517194161247116699022474567029761597664865083986302685123565571033954225327185764435165422442551695396434976145034044139303683595028693624078418337744085793\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012898464266613266367360419658034817921738827954959644636700234977960303636446335565430349073418897600026827968012702549787902349307001397933691143746345911570636243793\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001117802739488363033044688549398384024811051035181636200715501072791167861138428739015136680692560507121585974731952957033875137548889730384962715835567442942136535872\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004126517347470213762605540619760403428349833615409482179019072668014270462637404814179616268846971617624303973467066439244226823711810402945782608285627209310582982010\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021022803931888839014915841377604629709502663383321696176754185186055023674270059341733208096466207163461483175623839180454429188584946130967411882351931624201496221184\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001274944011083454302743981364881099641452778125209842924692199347872578328584646308500479445672397933926028532128501790758014708389936358717641099225219268186709113256\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000735920881596599024708888763840633143432055581517946828290023928020219431677633187213694128839594164772822713183251844119362642790057593672964410663915662372698924342\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030187557613744882202100369669099186521753296648614988908727217584212571056886888934562846258066921266672606844145400588628056772470933477492880251508885828176067878018\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008060973766120355191314953439226003441859630379776370548948372067816153577839749374480732311938583115560472769027045615119323834652031545619145354638971209643673815018\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000354057644654175026352821352496476184440181629345844272821062781395760325397040045878356570238092999524313396899679882635852096625158073036210763043764662322795305645\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010982231593194324293301938754164435940076574550192557202800574933065679939850307162585667598135642453760202432105667011674209739967079372830192265608246954245737949\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011167667855053849526661833721690748627077539739343838297351841844226848002445318892150077353465800860301167805426509500144174306751920314840567759917483600199281\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000188269766614546484524195589658031169403503602747151660340060580665005425541404208868841227576970989957451968517944482349625607780941350024218175760349275923520310\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002953011134367203003716426351311559003498623502692474427819741406184780867244461897871946039459684920925968158119785186353781249657563803202117617202522003674689\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000087485610800707396274903770788744778687519819122156774321988475527680955916875407664097663898364575141752078497962047514220627748736049947829748269670177580462\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000038586283933711327179569186405772233587628760029355027758868167743334610350940120913270819621222686423136996787394350082216117472708479705456148384923064762836\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011673123494124927945023281369026764051630897558871895353427212840712610523810232620725092212245215708082226475892117366242661237738085949472201123993408885652\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000484293099376779873695020868672816952088343850074699365761879600020636556004598990107512516487475319590585162244505713411806074594698014958094944518963385189\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000130900596710391306983508883546399719804895070900225843252635606896563607042565735717644954807400458625163070051266057329601396005657882081351936551375981611\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056485782678055911696044232978976052732296562670438849144316481441156226962930724530435113534889315217828501886019966978226740378492673885850302768807071023\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000126843599137063298449924514096360116096590427345907480559680920413368150433291495127884552502797629085681688802878646201366794227422317453456867263400936\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000191456353742852217743820226553206932078252390610354164772998427727737352462618342403599739094054479257176073790353169160162422649374834931504995506710495\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000098932694840448674772784841464910476391257773909082039314736326344638158671623922158117315651639928830689977087652539301203048592533240398542582592323595\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016287183738859497165920553448794001004915097539413454291786109729675896722553202957189531940888477106782118770320783429330829475782102556796437028843397\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000680022500800137953715451681034945926580456800118606258969596525530933152073595132069745388323567765169731961371621703913028590270946600108556553349009\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000141683890044744085124494715252211415720434595235317954654147370727313349569424614799826602330967608861697983154535780454095919130701682462799276437586\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021527076981324332307639693465654710406681005427875385437993965094880978518425060940010547180141588294428299478967266235655366142219162880810434141793\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001888055759760220814025685517646136184135729540332858304174742765342137378354505880206697220865737647043784128899149671504816167652770125217918402922\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002387317948988561496069427005481690811192482758453346285887422349415612685011142532474250048820070812156713100537202287472732044114919968337599476\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036625691910931650573941523290510209240025929590207242606882502610283122913365174425086210449016386986977289407141650780172154379968247150786735309\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000453442246079107953942977606803652413142432300454689973272730094098330138273709584966296354347814486198890198639631091895062255956554029878443098\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002440671824836133054980863562415191832001955130240141983808380129323248007617244129212894492231461977460229073697282106419104427590201363786803187\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004505384858724243290441402176806106710627411877204960305473398686705729082501663621634865843769324971749644920828862161089203540976934076696618\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000289046425896953028917941055919681418004390134935094606935316064092721220848470267874319012577871545265960729156925016270374516644131048712930\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003034602233240178242557402102193567951006728419150599287085604859722217665839161499126844900325225823744987879248373955388039787892157993984375\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000577898015831556087209923884522339965513349110944810125952572227025753997593422414807357363531432249151431107183446417284472546852640039778161\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000125952404678465436111717648531771573558770039574131451382759036547833705871347929822753392647127632549506339004941082052176159934131197303890\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008429602869988493865866077779325408289068130328320828566605335697469262861870788063401103785422971669916534770222374455600276010966705766473\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000690400610134601161308777601484759808849022135861935158909805020980698842632941652141870285686983538108298953767545248834794212514415350836\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027223273981581716545211261249361479035565552746222146866027907247680962290934271689555538650782122514175223574511363832183230599433845263\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001899236187660680087988251258821185451098440841360587958369353484454262785562181532772636763423333908581471268003916122230075827946207188\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000366485438142481981431601170693459962224565013082570518182800354167797922490890356089237418874644128014532919860735772298136747147759342\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010194982784775636530962892562673042815828931147644553659866257103635299094901263727435834169138085571191552073499607715186813485587838\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006628333234234584801571782149074636384088376003376299909237286692143223921342585647134376857642198487459374222472127678506316787315025\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000118230748466890589192543514584617914913237674517959820367825607969138841695628990719725471312735806685865646664832201146731495420132\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000278724822093194725690064742092263691734840798584887342441920998587722284494835300328336227959563273855398649228167319037678331738850\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000049307222172934632056264949133232661624485381145697168237640081808227316825535651317754355291680805906589752225434896103017782430575\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007334202156116693739959779074298920109214222001118770232865364012512450719916878642200023737011220836496622480311414642768493512703\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077123074213667411949668714745098555969458048817366698110644181171566819913050649383826778716443975493351798172376467368304072375\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012660914900635245744422862590168553741927307179370654887809998733401602293327990001936751172906188218239961964540378133227937981\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002110637529005273901575682973858217628368345418661189046338735291953100089243473503304738453857122939658981938159541959454894611\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000515967880675662172863117871264562274505962040042422585519721510726841013275661505182459175525612647791866506464387445049446920\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057794519629879866340718748778888262222491502550790711312121694293197771605203224336584270055792306526990069918881890996628102\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008559278523446269500714408533593186476941463659723670803056634109698868078488340429275278449455781664041045613178362346209307\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001673384984087913370921121340123562277102557644134991262061003955940083834741253450999122170016668038366354736375935302069820\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000251410141619616194017347834761522025708432905612326461043011265454782748420306572593471718675858799566462377017016473988452\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000102703397198588654471570734491138039483081816904618069345090562822144763792475068148819601708079355700340660663277925303867\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019085264944472863483775440835555827300426198272259068861674683001388479140447806579302327524672797232334183135470740298181\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002580254465375418993854190211127739984982478688116860206889505259701612284188094479410949407105839606078821172483910863642\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000316158602504726496130637580467561778197409597490769169600713270466062703641235035828959155763591904028019135924695540440\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001751016837330893336239539790295956903190730745254948575448177887754703176687737114752960893142365534507269887050236760\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000363488979320034338636437953659727551600729305125549149341403417007347152751117182988046324690074164259259576263630167\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000037687177968607749031625179174413196061031011492626476529209697453733904537031435348432156243660371290059003236132230\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009359104556407997740560274961869400297176328138320733853666219732416333856384627789939089496104877518652420969439973\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001318953313881339286128163018303183075319349783183117054869827460841832533608464358050899558079791029488076804288413\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000105003157380356771221643332182915603430439034918721024299434628053770945632939976490602336643018941295407474420195\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004810704102203616904913872063577025618898594568754879451226574638509338814197735115079479916815781004779522921551\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000978577115858256402970956467154940226490073364303608201573476295225484497621031547475510558491141155096079986303\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000060630711981392930807521219287347390957881648411977615650854528832829728821052408313401767639249933839115917028\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021738741979402430486251359472276576311556293425136146587564373681497280451353403388657577220471529312314646661\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007802430588161598505360891039177810718952363549484230027167304386286501296600425557777071406541986892716083608\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000647993442033487761457776596649439822784412195016273873516135233822077629620988977692097561323867242691304898\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000230450327479932019248126331799951200879917914621544631378313937609649694210323829819069290582491952286468454\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074584822593965424825918712995475734182782432026519793424118505560880664168631240192282566167164762411938845\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011498606303344795669420760497996771843242997621814359619441627814715907143566533148733248214836348446984761\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001801209004373922886781661612125146408679029442247769638713123665630109795247238732777346157598683800972096\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000209722062796854525480085644573393619854330302263410141607861505052522399472760426904515548710082379512328\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033000045263542825065668765347277009387693857026304037116304203645736896471633160237039387607666927124388\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000701345209556284215169679563208838317097285681012390502775689273070919382128067720952639309666471593714\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025534186981358484771353495363412990942223392028232739147442223567263494122850854250072768210837154455\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000134712521918845210584734066952878002170679534439895746529644238137221105526488444428659960937663124714\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033568133348519343012436472547641339395451991738906998206783053281668521249347355518116250301817892580\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006675454019554758001677376345566618786811933801571778169311501096513826196912463713072031104673113563\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001444170140517806165716821316171638257387586723118988000539307395694709782770346197030741109033849187\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000358892090574510731671876899887317304925059735454253854750258650072413561409600277290533230853657251\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077022556324458712462889542231725687756793846105192997393237806116339725475874033213749212343354103\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015194630015061167034152932675013088833263629210004731459363727923842914795946175531753612432266179\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003316631355508290761526000982856767338972235552478446698920374384790655658736558276263359694802321\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000700000497671734387532906985200400545534414310228372450848781005951393961785027513758372385860968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000148654652671732206437093942073482635903892346763433162385080220463566025328936184114555444361433\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031428108807907684423975501862316147983760474022873051634204755528267694061816382559865601128158\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006674486994962898531071237987689740334597698992238186728368648784157464407865721139030254492480\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001403063660170475237722605568385467203949065893426270655754107816144921198252069910518980722775\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000296460886444661410445594087094225028234953047915038553170553900702064195921308760894175573444\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000062506409497733241800396551704740981376426455549406029355167384224597087968526104621691070833\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013140237747475368092565147093647287743173383456320451479027337796798526275085341571798669044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002757301213277977669731350787449337891259244358487645806426930779821288082944473567363562287\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000577329294251158483660430781711282497816458943399226144393764925033889737847871630879722893\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000120618504331045150622035934509113975233253974741604088143622143534813934889321528151709913\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025145525890980291191851762074153111185324278385926772145341492844635906248314061282885127\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005230799250846242323900079580190401090418779223267648292129409420207074095224177187106463\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001085815906702920538896062202082313331720674106338168801805410626203755556046265244003442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000224921243658071180274237436785640531953845966572288377873691867095433283670646297622815\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000046497699068881915901634788465335089041460165932332552667224203164065715652664735405228\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009592091114252759398536489825919127225793061787488220979629353886987110002211963840592\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001974834107924783461279380223435644903811480298232733072839654737236993468308850490670\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000405768477564205903770854347262044140079214323240342426339000987994515032564034156044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000083207954127918846030938997008232283409268478836187379989526392216198940911760778068\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017029479189387920481520492713267824788284082529475114138378305295113363745440736456\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003478529643435170898693297696620516440064046671457272157768894329284090140002362072\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000709182189393538779076206787215624872464686032076242195738332519695774408414599719\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000144310148807000591096141530910815779533253283594486094494333428472472567172646634\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000029310411158208254653395564027651820682934573312947229473910561026818443546704910\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005942124110282162084771021763786206635183960120945825966484196336606425146340649\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001202444503206717557126909181274704397228478395209749095731712779033391926391198\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000242884909908506007153003619415472375445563158350266433783683745897998670414669\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000048972998262074928976961936241096277991257008000777613452825908906971204792392\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009856934444093803719372532530640264561524485955757776960895087428939226996512\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001980451968572522749607967614993932766170680264660055933509636939495931491763\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000397220972221788979894367803836898596901130295396926168947695572151464456099\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000079534115669830405822216956209875700901229519094667908995718771980706527885\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015897765569666620683853483199570538062841663082637580851387849101114036275\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003172399410620098436576900032867211863847157547565410653285381176436977165\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000631999108760305898072139842480738045257709302610348948440047433539578798\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000125698324419273001679433640567183871638643035430138837373425616276172534\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000024959415343713118579136025273705701449616482001490893105424758476330333\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004948101515865956105075683317810977810545230014945371327010552914271180\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000979375739242635315800250998455877092792949376481095214365023755818108\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000193541367895564666195205778113598589610100250414017169244777020322635\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000038187310385698945368333257186876457063550064655742500306878542963094\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007523018292615525892599331459534802700515655672386695553462776894518\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001479789129083421052279119401245791454061992863280342588952084055349\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000290635732845073783177796034559417637667485072216652805423560925208\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056996258486075768002161845240936616720174334964353857021149791632\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011160880566822626813478280486426092463575724514952341852279792815\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002182287030759346283018802393102210769486139495801623385991569311\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000426081831770488345106563749275776728640380860656081819013038157\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000083070771628368074178673277005229498231797179186590750604833645\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016172748127055371092096715703249289181780681106305639584070065\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003144169384308782538116944933755754125906674113663579650306240\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000610408652491198031625954151052653292927893902212743461660231\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000118340686444593538185244651891285871962045753516123352773968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022911424200848610286527449842035552091087358374608143189707\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004429763625306429761933206429599267285536668907058868694393\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000855313391749999276777019173377314788848820777410676440337\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000164927075300267213806065426488470072149825254462339636746\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031760420909701215546573928135687356905299226811617276013\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006108206546069081125093238825526974795202711450821122792\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001173221051642868766730528406256789229470543783282462143\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000225055729269808595634372868950667257111175861017991239\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000043117120359700575603728346140990665671948256233285420\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008250193962725188715638041781079885673081297596401390\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001576661728811032506703517082760061438480197638194822\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000300938673899919136101467562187530666566610755696426\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057370373723299338321219587424540596982611420046468\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010923770792654821248056708807308777924368127385749\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002077483890466077413958424718205098738541039235081\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000394627945151479572923518480705776360221416413435\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074873464934540395198355681544972371300881030045\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000014189357455893245807176700287432535901096926631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002685943972516762530909916187125743558474081044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000507849760032241473757153035871553747385198152\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000095914052267637703781329387684689819601254378\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018094328096430601132592685315046466486448714\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003409733259512254389717179899992445409997655\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000641830736108713046749391729382821527563120\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000120683294700500028823805963984532696244737\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022667554913266282607243418661876699316857\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004253019193406905175572030375588783655825\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000797130417097451620868480936605616196566\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000149246778855069379800859384184969519866\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027914395179792076257823758439454637524\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005215587348995806846529421253472796442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000973495604384939017145724388542643823\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000181520013604373814232163317148856266\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033812611578198099415841961604673066\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006292170461527816426115831960869192\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001169751594652107175170889330443891\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000217251111842141999366846505325148\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000040309676598291630677714168324741\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007472041393223405318259180974727\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001383743313110796783905450613164\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000256012830434228651578849442253\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000047321819427244348471240369691\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008738928369282151589365590380\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001612335672498080146439082517\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000297205429218796646311649209\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000054735037976228356548424996\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010071285589228932927713528\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001851478152737218981750606\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000340071356250196635737900\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000062408416067627775826960\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011443339506241275229251\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002096694982441281193612\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000384080620973909833321\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000070405744205689638844\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013099984546781930246\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002584048791428514630\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000653280956375423663\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000227732405352638650\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000254600425017447063\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000226839660076911636\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000239102502418095139\u0000,\n"
     ]
    }
   ],
   "source": [
    "for x in mid.(rho_coefs)\n",
    "    @printf \"%0.2000f\" x\n",
    "    println(\",\")\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x329b8d090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x34ee5e610>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x= linspace(1,3,200)\n",
    "plot(x,(2x.^2./(x.^2+2x-1)-1)./(x-1).^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "32 methods for generic function <b>hypot</b>:<ul><li> hypot(a::<b>Float16</b>, b::<b>Float16</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L486\" target=\"_blank\">math.jl:486</a></li> <li> hypot(x::<b>BigFloat</b>, y::<b>BigFloat</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/mpfr.jl#L542\" target=\"_blank\">mpfr.jl:542</a></li> <li> hypot<i>{#583#A<:ForwardDiff.Dual{N,T<:Real},#584#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{0,#583#A}</b>, b::<b>ForwardDiff.Dual{0,#584#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L76\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:76</a></li> <li> hypot<i>{#608#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#609#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{0,#608#A}</b>, b::<b>ForwardDiff.Dual{0,#609#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L67\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:67</a></li> <li> hypot<i>{#569#A<:Real,#570#B<:Real}</i>(a::<b>ForwardDiff.Dual{0,#569#A}</b>, b::<b>ForwardDiff.Dual{0,#570#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L90\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:90</a></li> <li> hypot<i>{#587#M,#588#A<:ForwardDiff.Dual{N,T<:Real},#589#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{0,#588#A}</b>, b::<b>ForwardDiff.Dual{#587#M,#589#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L77\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:77</a></li> <li> hypot<i>{#612#M,#613#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#614#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{0,#613#A}</b>, b::<b>ForwardDiff.Dual{#612#M,#614#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L68\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:68</a></li> <li> hypot<i>{#573#M,#574#A<:Real,#575#B<:Real}</i>(a::<b>ForwardDiff.Dual{0,#574#A}</b>, b::<b>ForwardDiff.Dual{#573#M,#575#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L91\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:91</a></li> <li> hypot<i>{#592#N,#593#A<:ForwardDiff.Dual{N,T<:Real},#594#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{#592#N,#593#A}</b>, b::<b>ForwardDiff.Dual{0,#594#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L78\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:78</a></li> <li> hypot<i>{#617#N,#618#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#619#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{#617#N,#618#A}</b>, b::<b>ForwardDiff.Dual{0,#619#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L69\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:69</a></li> <li> hypot<i>{#578#N,#579#A<:Real,#580#B<:Real}</i>(a::<b>ForwardDiff.Dual{#578#N,#579#A}</b>, b::<b>ForwardDiff.Dual{0,#580#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L92\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:92</a></li> <li> hypot<i>{#597#N,#598#A<:ForwardDiff.Dual{N,T<:Real},#599#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(x::<b>ForwardDiff.Dual{#597#N,#598#A}</b>, y::<b>ForwardDiff.Dual{#597#N,#599#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L79\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:79</a></li> <li> hypot<i>{#622#N,#623#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#624#B<:ForwardDiff.Dual{N,T<:Real}}</i>(x::<b>ForwardDiff.Dual{#622#N,#623#A}</b>, y::<b>ForwardDiff.Dual{#622#N,#624#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L70\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:70</a></li> <li> hypot<i>{N}</i>(x::<b>ForwardDiff.Dual{N,T<:Real}</b>, y::<b>ForwardDiff.Dual{N,T<:Real}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L377\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:377</a></li> <li> hypot<i>{#602#N,#603#M,#604#A<:ForwardDiff.Dual{N,T<:Real},#605#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(x::<b>ForwardDiff.Dual{#602#N,#604#A}</b>, y::<b>ForwardDiff.Dual{#603#M,#605#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L80\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:80</a></li> <li> hypot<i>{#627#N,#628#M,#629#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#630#B<:ForwardDiff.Dual{N,T<:Real}}</i>(x::<b>ForwardDiff.Dual{#627#N,#629#A}</b>, y::<b>ForwardDiff.Dual{#628#M,#630#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L71\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:71</a></li> <li> hypot<i>{#563#N,#564#M,#565#A<:Real,#566#B<:Real}</i>(a::<b>ForwardDiff.Dual{#563#N,#565#A}</b>, b::<b>ForwardDiff.Dual{#564#M,#566#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L88\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:88</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>ForwardDiff.Dual</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L381\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:381</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>ForwardDiff.Dual</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L385\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:385</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L378\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:378</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L379\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:379</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L383\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:383</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L384\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:384</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L387\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:387</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L388\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:388</a></li> <li> hypot(x::<b>Real</b>, y::<b>Real</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L389\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:389</a></li> <li> hypot<i>{T<:Number}</i>(x::<b>T</b>, y::<b>T</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L221\" target=\"_blank\">math.jl:221</a></li> <li> hypot(x::<b>Number</b>, y::<b>Number</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L219\" target=\"_blank\">math.jl:219</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>T1</b>, y::<b>AbstractArray{T2,N<:Any}</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L562\" target=\"_blank\">operators.jl:562</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>AbstractArray{T1,N<:Any}</b>, y::<b>T2</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L563\" target=\"_blank\">operators.jl:563</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>AbstractArray{T1,N<:Any}</b>, y::<b>AbstractArray{T2,N<:Any}</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L564\" target=\"_blank\">operators.jl:564</a></li> <li> hypot(x::<b>Number...</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L251\" target=\"_blank\">math.jl:251</a></li> </ul>"
      ],
      "text/plain": [
       "# 32 methods for generic function \"hypot\":\n",
       "hypot(a::Float16, b::Float16) at math.jl:486\n",
       "hypot(x::BigFloat, y::BigFloat) at mpfr.jl:542\n",
       "hypot{#583#A<:ForwardDiff.Dual{N,T<:Real},#584#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{0,#583#A}, b::ForwardDiff.Dual{0,#584#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:76\n",
       "hypot{#608#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#609#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{0,#608#A}, b::ForwardDiff.Dual{0,#609#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:67\n",
       "hypot{#569#A<:Real,#570#B<:Real}(a::ForwardDiff.Dual{0,#569#A}, b::ForwardDiff.Dual{0,#570#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:90\n",
       "hypot{#587#M,#588#A<:ForwardDiff.Dual{N,T<:Real},#589#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{0,#588#A}, b::ForwardDiff.Dual{#587#M,#589#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:77\n",
       "hypot{#612#M,#613#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#614#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{0,#613#A}, b::ForwardDiff.Dual{#612#M,#614#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:68\n",
       "hypot{#573#M,#574#A<:Real,#575#B<:Real}(a::ForwardDiff.Dual{0,#574#A}, b::ForwardDiff.Dual{#573#M,#575#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:91\n",
       "hypot{#592#N,#593#A<:ForwardDiff.Dual{N,T<:Real},#594#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{#592#N,#593#A}, b::ForwardDiff.Dual{0,#594#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:78\n",
       "hypot{#617#N,#618#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#619#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{#617#N,#618#A}, b::ForwardDiff.Dual{0,#619#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:69\n",
       "hypot{#578#N,#579#A<:Real,#580#B<:Real}(a::ForwardDiff.Dual{#578#N,#579#A}, b::ForwardDiff.Dual{0,#580#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:92\n",
       "hypot{#597#N,#598#A<:ForwardDiff.Dual{N,T<:Real},#599#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(x::ForwardDiff.Dual{#597#N,#598#A}, y::ForwardDiff.Dual{#597#N,#599#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:79\n",
       "hypot{#622#N,#623#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#624#B<:ForwardDiff.Dual{N,T<:Real}}(x::ForwardDiff.Dual{#622#N,#623#A}, y::ForwardDiff.Dual{#622#N,#624#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:70\n",
       "hypot{N}(x::ForwardDiff.Dual{N,T<:Real}, y::ForwardDiff.Dual{N,T<:Real}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:377\n",
       "hypot{#602#N,#603#M,#604#A<:ForwardDiff.Dual{N,T<:Real},#605#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(x::ForwardDiff.Dual{#602#N,#604#A}, y::ForwardDiff.Dual{#603#M,#605#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:80\n",
       "hypot{#627#N,#628#M,#629#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#630#B<:ForwardDiff.Dual{N,T<:Real}}(x::ForwardDiff.Dual{#627#N,#629#A}, y::ForwardDiff.Dual{#628#M,#630#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:71\n",
       "hypot{#563#N,#564#M,#565#A<:Real,#566#B<:Real}(a::ForwardDiff.Dual{#563#N,#565#A}, b::ForwardDiff.Dual{#564#M,#566#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:88\n",
       "hypot(x::ForwardDiff.Dual, y::ForwardDiff.Dual, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:381\n",
       "hypot(x::ForwardDiff.Dual, y::ForwardDiff.Dual, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:385\n",
       "hypot(x::ForwardDiff.Dual, y::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:378\n",
       "hypot(x::Real, y::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:379\n",
       "hypot(x::Real, y::ForwardDiff.Dual, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:383\n",
       "hypot(x::ForwardDiff.Dual, y::Real, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:384\n",
       "hypot(x::ForwardDiff.Dual, y::Real, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:387\n",
       "hypot(x::Real, y::ForwardDiff.Dual, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:388\n",
       "hypot(x::Real, y::Real, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:389\n",
       "hypot{T<:Number}(x::T, y::T) at math.jl:221\n",
       "hypot(x::Number, y::Number) at math.jl:219\n",
       "hypot{T1<:Number,T2<:Number}(x::T1, y::AbstractArray{T2,N<:Any}) at operators.jl:562\n",
       "hypot{T1<:Number,T2<:Number}(x::AbstractArray{T1,N<:Any}, y::T2) at operators.jl:563\n",
       "hypot{T1<:Number,T2<:Number}(x::AbstractArray{T1,N<:Any}, y::AbstractArray{T2,N<:Any}) at operators.jl:564\n",
       "hypot(x::Number...) at math.jl:251"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(hypot)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/setup-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/PyPlot.ji for module PyPlot.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/PyCall.ji for module PyCall.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/Conda.ji for module Conda.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/BinDeps.ji for module BinDeps.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/URIParser.ji for module URIParser.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/SHA.ji for module SHA.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/MacroTools.ji for module MacroTools.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/ColorTypes.ji for module ColorTypes.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/FixedPointNumbers.ji for module FixedPointNumbers.\n",
      "\u001b[0mWARNING: New definition \n",
      "    floattype(Type{#T<:FixedPointNumbers.Fixed}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/fixed.jl:16\n",
      "is ambiguous with: \n",
      "    floattype(Type{FixedPointNumbers.FixedPoint{#T<:Union{Int8, UInt16, Int16, UInt8}, #f<:Any}}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/FixedPointNumbers.jl:89.\n",
      "To fix, define \n",
      "    floattype(Type{FixedPointNumbers.Fixed{_<:Union{Int8, Int16}, #f<:Any}})\n",
      "before the new definition.\n",
      "WARNING: New definition \n",
      "    floattype(Type{#T<:FixedPointNumbers.UFixed}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/ufixed.jl:14\n",
      "is ambiguous with: \n",
      "    floattype(Type{FixedPointNumbers.FixedPoint{#T<:Union{Int8, UInt16, Int16, UInt8}, #f<:Any}}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/FixedPointNumbers.jl:89.\n",
      "To fix, define \n",
      "    floattype(Type{FixedPointNumbers.UFixed{_<:Union{UInt16, UInt8}, #f<:Any}})\n",
      "before the new definition.\n",
      "\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/Colors.ji for module Colors.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/LaTeXStrings.ji for module LaTeXStrings.\n",
      "\u001b[0m"
     ]
    }
   ],
   "source": [
    "include(\"figures-preamble.jl\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## setup together"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAooAAAGACAYAAAAqB0N3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAIABJREFUeJzs3XlcVOe9P/DPgCKLwoAYIaLCgMoSo2wmmsZEGbRpmtYIDEk1vVlEyE16swqYton33jSypCaxTcNilv5iE2EgSdM0VRnMZmKrMKOAIggzLiiCwMwgbiBzfn9QuLKozMyZec6Z+b5fr75eYZg5zwd9Kt9znnOer4TjOA6EEEIIIYSM4MI6ACGEEEIIESYqFAkhhBBCyJioUCSEEEIIIWOiQpEQQgghhIyJCkVCCCGEEDImKhQJIYQQQsiYqFAkhBBCCCFjokKREEIIIYSMSTSFYmJiIusIhBBCCCFOxapCsaioCBkZGeN+v1arRVhYmNnjlJWVobKy0uzPEUIIIYQQy1lcKBoMBmRnZyMvL2/cn5HJZJDL5cjPzx/3Z4xGI7RarSURCXE4156cGQwGuLi4YM+ePdd9v6UnZ45IpVJBoVCwjkEIIaIisbTXc1ZWFo4fP46SkhKzPqfRaJCQkICurq5xvb+4uBgKhQK+vr4wmUyWRCXEIRgMBshkMhw/fhze3t4wGAzw8/ODSqXC8uXLr/u5jIwMhIaGYsOGDXZMKxyVlZWoqKiAwWBAVVUVqqqqWEcihBDRsPiKYnFxMdLT00e9npWVhdDQULi4uMDPzw8KhQJGo3Ho+9HR0fDz80NxcfFNx9BoNIiPj4eFtSwhDmXz5s1ITEyEt7e3WZ9LT0/H5s2bbZRK+BISEpCTk0P3ORNCiAUsKhTVajUMBsOoqxjp6enIz8+HQqFAWVkZ1q9fj7KyMqSlpQ17X3JyMpRK5U3HqaqqwsKFC8f8nkqlQlhYGPz8/ODn5zf032FhYZgzZ44lPxYhgna9kzOO45Cenj70/wVrTs4cGZ1wEkKI+SZY8iGVSoXY2NhRr+v1ehQVFWHdunUAgNWrV0Ov1496ECUuLu6m9zaWl5ePKjAH6XQ66HQ6NDU1obKyEqGhoQgODkZ+fr7TLq8Rx3a9kzMASElJQXx8PLZt24b9+/cjLy8ParUaTU1NQ+8ZPDm73v+nCCGEkLFYVCgeOHAAMpls1OulpaVD/20wGKBSqaBSqeDiMvzC5eBnu7u7x1xG02q1kEql1x3fz89v6BeeWq1GQkIC1Gr1mJkIcQTXOzkDgNDQUOzatQvAwMlZfHw8UlJSUF5ejqSkJADjOzkjhBBCRrKoUDQajQgNDR31ulqtRlZWFqqrqwEAcrkcvr6+w5bBAAwVgVqtdsyl5crKSjQ3N6OiogLAQNEJANnZ2YiPjx/65WcwGNDZ2QkAqK6uRlxc3A1zd3R0YNeuXQgODoaHh4c5PzIhZrt06RKOHz+OlStXwt/f36pjXe/kDMCo5eikpCRIpVJUVVUN/X/lZidnhBBCyFgsKhSvJy4uDikpKVCr1QgODgYw8HBLeXm5WccZuTym0WhQVFSEnJycYa8XFRVh0aJFAAaKxps9Sb1r1y6sXbvWrCyEWGv79u1Ys2aNVce43skZgDELyJCQkGHbSt3s5IwMRyeVhBBHY+nFC4sKRalUOnQlb5BarQYAbNy4cahIHHxdIpEMe+/gFcLxLhVf7yb0oqKiofuwOjs7UVFRgYSEhOseZzDX5s2bsWLFimHfa2hogL+/P6ZOnTr0ml6vx9mzZxERETHsvVqtFl5eXpg+ffrQaz09PTh16hTCwsIwceLEoddPnjwJFxcXBAUFDb12+fJl6HQ6zJ49G56enkOvt7a24sqVK8P+/Pr7+9HY2IgZM2YMuxJ07tw5GAyGUQ/u2OrnyMjIwG9+8xvR/xz2/Puor6/H2rVrh33eFpqbm0fdu6jVakfNcTJ+dFJJCHFU5l68sKhQjI+PH7V/4mDRl5mZiaysLHAch9zc3KFlaI1Gg+joaAAYutIxniWw4uJiKJVKSCQSKBQKpKenD92TeO09W4mJiSgqKrrhsQavDKxYsQIxMTHDvjfy6xvh471LliwZ9zHi4+OtHs/a9wYEBOBnP/vZqNfF9nPY++8DAC9XpMY6ORtUWFg47Cp8WVkZjEbjsO1gzD05c3aDxf327dtHnZgQdnbX12PjhQuY8sEHuKW9He+//z68vLxYx7Lac889hzfeeIN1DNE7c+YMHnjgAWzduhV33XUX6ziCY+nFC4sKxYSEBGRlZQ17TSqVoqKiAunp6UhMTERoaCiysrJQVFSExMRErF+/HgcOHAAwcL/VePc0S0tLG/NJzZiYmGHFakJCwg2vJhInVl0NhIYCN3hASujGOjkbpNPpsGLFCiQnJ6O5uRn5+flITEwcdpXRnJMzRzXeTf6B/yvuIyIizDoRIbb1X4cOQRIYiD1/+hPuT0xE457v8OivM+E6gde7qOzOx8eH5hkPoqOj4e3tjQsXLtCf5w2Ye/HCon0UY2JiIJVKR217k5CQgKamJphMJhw7dgzr1q1DSEgImpqahopEYOCKR0pKiiVDE2IejgOSkoCNG1knscrgVfSRJBIJKisrIZVKkZ2djW3btiE9PX3oKehB5pycORqNRjPUblSj0SAjI8Pp95QUI5PJhP2engg+fRrf7tmD7e8U4dG7E/Ddh+Z1ByOOq729HX5+fsPqDWI9i0/D1q9fj8LCQrOv4mm1Wuj1+qG9Fgmxqf37gRMnAJH3+L325Gzw/3NSqRT9/f0Ahm9NNZaysjJsFHmxbKno6GhER0ePehiOiEuZRoO+6dPx40uXsCkzE99++y2+q2vAvbJ52Fv+V/wo6eesIxLGWltbcfr06WH3pRPrWdzCb+PGjVCpVKO2vrmZ3NxcvPTSS5YOSxh5+OGHWUewTEkJMH06sHQp6yRWGzw5MxednBFHsLWmBpLz55H/0EPo7u7GwoULcc8vUvDdsXrEe09D7ff/ZB2RMLZw4UK88cbr6O/Xobf3Eus4DsPiQtHHxwe5ubmj7lW8Ea1Wiz179uDFF1+0dFjCiCgLRZMJKC0FkpMBV1fWaaxGJ2fEWXEchwOTJiGsrQ1e7u5Dr0tcXLBoTTLqz5xCQMd5nNbqGKa0nCj/fRWo226T4N13r+LIkZ2sozgMiwtFYOBBk4KCgnG/XyaT4dixY9YMScj4/fADcPo0kJrKOgkv6OSMOKuamhr0Pvkkfn3NtlaDJnl4IGjFPbjc14uefRr0GLsZJLQOFYr8iYz8KQBAp9vDOInjsKpQJETQSkuBGTMAB9omgU7OiDNSKpXwdXXFw2P0OgcA/8AAXAoNwq1+/vjn9lKYTCY7JyRCMW1aCLq6XKDXj374j1iGCkXimPr7AaUSSEkBXGiaEyJWHMdBqVRi1apVcHNzQ21tLYKCglBbWzvsfXOjF6DWdBHrXn0Zr7zyCqO0hKXBudHR4Q2Oa2Ydx2HQb1DimM6dA+bNc5hlZ0KcVU1NDRobG4e2VPP398e6devGbEG25P4f48lnn8Grr76Kjz/+2N5RCWODc8NkCoa3dwfrOA5D3LuUEnI9AQHA11+zTkEIsZJSqYSvr+/QtlCBgYHYtGnTdd+fmZmJw4cP47HHHkNoaCgWLVpkp6SEtcG5UV5+FlOnHoRefxq+vjNYxxI9uqJICCFEkEwmE7ZOnoxFGRlwc3Mb12ckEgmKiooQHR2NVatW4fTp0zZOSYRm9ux7AQBHjvydbRAHQYUiIYQQQSrTaHD+zjux5J57zPqcu7s7Pv30U9x12+049fdKXDzfY6OERIiiou5Dfz/Q0vId6ygOgQpFQgghgjS4yfbz1xSKer0eSqUSer3+hp8NCAjA/772GubPDsHB0s/A0ZPQDm9wbly+bMLLL4dh714f1pEcAhWKxLH09QEddBMzIWI32Ns5rK0Nk6/ZZFun00GhUECnu/nm2uFxMajt68GSsHB88+EOW8YlAnDt3AgKikFtbR3rSA6BCkXiWPbsGXiQpZm2RiBEzAZ7O6+dOXPY6wsWLIDRaMSCBQvGdZw7f3ofvj7eiHuD52Lf53TPmiO7dm7Mnz8ftbW14DiOdSzRo0KROJbSUkAmG/gfIUS0xlp2BgBXV1d4e3vD1Yy2nPc88hB+OHYUCyb5oP5ANd9RiUBcOzfmz5+Prq4utLa2so4lelQoEsfR2wt8+imgUAASCes0hBALmUwm7PfwGLXsbCmJiwuiH34Qx8+dhbTlHNpOtfCQkgjZ/PnzAWDUxuzEfFQoEsdRWQno9QOFIiFEtMo0GvQFBIxadraGh5cX/JbeAUCCsj8W4PLly7wdmwhPcHAwHnjADcePl7OOInpUKBLHUVo60I3l32eShBBxOvD55/B8661Ry84A0NDQgMWLF6OhocHs4wbMmomzM/zwwluv48knn6T71xzMtXPDxcUFyckT4epayTqW6FGhSBwDLTsT4hA4jsPnO3Yg1dd3zGVnd3d3REVFwd3CJenoRfEoLi7GBx98gK1bt1oblwjIyLnR2zsD7u50j6K1qIUfcQwVFYDRSMvOhIjcYG/nN998c8zvz549G9u2bbNqjEceeQSHDh3CCy+8gKioKMjlcquOR4Rh5Nzw8LgN06Y1oq/vMiZOtP5eV2dFVxSJYzhyBLjtNiAqinUSQogVRvZ2tpXc3FwkJCQM7LvXeMymYxE2br31Lri5AQ0NtPxsDSoUiWPYsAFQq2nZmRAR4zgOSqUSq1atGndvZ0u5urpix44dyMv4L1ytPozzBqNNxyP2FxFxPwBAq1UxTiJuVCgSxzFxIusEhBAr/FWjQeOCBXggJeW67+np6cG+ffvQ02N9/2ZfX18sezgF06W+OFL+BUz9/VYfk7Azcm4EBMyDXu+Czs4qxsnEjQpFQgghgvD6oUOQPPIIVixbdt33NDY2YsmSJWhsbORlzND5UTiKXsTL5uBbavMnamPNDb1eCpOpiWEq8aNCkRBCCHPX9nb2usETzREREairq0NERARvYy+6LxHfnmrGvSHzsO/zL3k7LrGvsebGlSuRaGm5wDCV+FGhSMTNZGKdgBDCg8Hezo/cZJNtDw8PREVFwcPDg9fx71mbih+OHcXtk6agUX2Q12MT+xhrbnh4PIH//u8eXLhAxaKlqFAk4vb448C6daxTEEKsdL3ezvYicXHBwtRVONlxDh7aM+g828YkB+HX/PnzwXEcDh8+zDqKaFGhSMTr8uWBTbZ5bPNFCLG/8S4725rnlMnwXhyN7gs9yH7uefT19THLQvgREREBiURChaIVqFAk4rV7N9DdDdzgCUlCiPANLjuPp7ezVqtFSkoKtFqtTbLMkIWgKyQQH5SV4rnnnrPJGMQ2xpobnp6eCA4OxpEjRxgmEzcqFIl4lZYObLIdGck6CSHECuYsO/f396O7uxv9NtzK5u6ld+OPf/wj3n77bRQXF9tsHMKv682NqKgouqJoBWrhR8Tp8mXg888HNtomhIgWx3E4/re/4c5FizD5gQdu+v45c+Zg165dNs+Vnp6OgwcP4qmnnsL8+fNx55132nxMYp3rzQ25XAJX168YJHIMdEWRiNOuXcD587TsTIjI1dTU4PSnn+K3CxawjjLKW2+9hfj4eLz41NNobznNOg6xUFDQrbjttsswGM6wjiJKVCgScSotBebPB8LDWSchhFjBXr2dLeHm5gZlaSnee/4ltFbuRd+VXtaRiAVmzbobAFBf/w/GScSJCkUiPlevDlxRVChYJyGEWMGS3s69vb1oaWlBb699irZbZ8zA5dkBiAyajR+2l9hlTGKZ682N8PCVMJmAlpa9jJKJGxWKRHwmTACam4GnnmKdhBBihZqaGjQ2NiLFjFtI6urqMHPmTNTV1dkw2XC3/2gJfmhvwT1hEfj+k8/tNi4xz/XmxpQp/ujomIDu7lpGycSNCkUiTj4+gK8v6xSEECv8vqIC3uHhZi07h4WFYefOnQgLC7NhstGWpq7Gd8fqETN5Ko5Wqe06NhmfG82N8+f9IZEct38oB0CFIiGEELszmUzYERSE6S+8MO5lZwDw9vbGypUr4e3tbcN0o0lcXBD38Gro2s/C6/hZdLW123V8cnM3mhsSSTB8fAz2D+UAqFAkhBBid2UaDfoCAm7a21lIPLy84L04Gh5uk6D7shL9V6+yjkTGSSpdiKlT+6HXn2IdRXSoUCSEEGJ3rHs7WyooVIZTkydgf+0hvPzb37KOQ8Zp9uz7UVAAHD16lHUU0aFCkYhHTw9wzz3AgQOskxBCrGAymbDfw8Oi3s4tLS14/vnn0dLSYqN0Nxe9/B5cuNUfr+XkoKysjFkOMtyN5kZkZAKUShccOXKSQTJxo0KRiMff/gZ8+y0wbRrrJIQQK1iz7Nzd3Y1du3ahu7vbBsnG74UXXkBqaioeffRRag8nEDeaGx4eHpDJZPR3ZQEqFIl4fPwxcOedQHAw6ySEECtYs+wcGRmJw4cPI5Jxj3eJRIJ3330XISEhePDBB5kVrgaDAUajkcnYQnOzuUE9ny1DhSIRh64uYOdO4OGHWSchhFjBmmVnofHy8sInn3yC9vZ2FL+WB85ksnuG7OxspKWlUbE4DlQoWoYKRSIOn34K9PdTNxZCRG5/TQ36Dh/GYyJ62vlG5syZg7/+v7/ghftW4duP7Xu/YnZ2NvLy8lBaWorNmzfbdWwxioyMRE/PaXR10dZG5qBCkYjDxx8Dy5YBAQGskxBCrPBFWRl8334bLyxbxjoKb+752f34uvkolgTMQu3efXYbd+PGjUN7Bubk5NhtXLEKD5+Izz4Djhz5jHUUUaFCkQjf2bPAV1/RsjMhImdJb+eR1Go1JBIJ1GphdUe5a40C9S0n4X/OiI7Ws3YZ08fHxy7jiMXN5kZExAr09wNnznxv52TiRoUiET6lEnB1BVavZp2EEGIFS3o7jzRr1iwUFxdj1qxZPCaz3sRJbph2752Y6DoBJ3d+RZtxM3CzueHpKUVHx0ScP089n81BhSIRvscfByoqqLczISKnVCrh6+trVm/nkfz9/bFu3Tr4+/vzmIwfgbNn4eTkCVgYHIrvtpfaZcy8vDyUl5dDQfdvj2tuDPR8PmHHVOJHhSIRPi+vgY22CSGiZTKZ8Jdvv7Vq2VkMYpbfi29PNePekLmo2l1p07HUajWqqqoQExMDiURi07EchaurDFIp9Xw2BxWKhBBCbK5Mo8Hx//kfzE1NZR3F5pauUWDnoSq89MrLOHnSdp1ASkpKsGjRIoSEhKCkpMRm4zgSqXQh/PxM6Oigq4rjRYUiIYQQmxvcZPtXVq4OtLW1YcuWLWhra+MpGf9cXF2xaK0Cja2noVAo0Nvba5NxysvLIZfLbXJsMRrP3Jg1aykAoL7+S3vFEj0qFAkhhNiUyWTCfk9PhJ09a/Um262trdi0aRNaW1t5Smcbfn5+UCqV0Gg0ePHFF3k9tkajQVZWFrRaLVQqFcrLy3k9vliNZ27Qk8/mm8A6ACHXVVQE9PYCTz/NOgkhxAplGg36pk/HI1Kp1cdauHAh8z7P4xUfH48tW7bg6aefxvLly7Fq1SpejhsdHY3Ozk5UVlbyXoSK2XjmhqenFL/73WwsXOgNJ7gLghd0RZEIE8cBeXmAwPZKI4SYz5rezmL3n//5n1i9ejU2//YVtDRreTuuWq1GfHw8b8dzJlJpDGprj7GOIRpUKBJh2rcPaG4GHnmEdRJCiBUcqbezJSQSCd7dtg3/L/sV6L+vRt8Vfu5XrKqqQmxsLC/HcjbU89k8VCgSYfrwQ2DmTNoWhxCRK9No0BcQgEccpLezJaS+vugLuRXhM2bi+7/ws7+iWq0e9SCLVqtFfn4+ysvLkZWVBY1Gw8tYjiYyMhKtra0wGGibnPGgQpEIz5UrQEkJsGYN4EJTlBAxK927Fy5nz/K27FxbW4ugoCDU1oqru8ZtS+7E92eO497QcFRV7LHqWAaDAVqtFsHBwcNeUygU2LBhA5KSklBeXo7o6GgrU4vLeOdGeHg4AODo0aP2iCV69FuYCM+XXwJ6PS07EyJyHMeh9k9/wi937+Zt2VnInVluZukvUnCguRGzL5lw9uQpi49TVVWFxMTEYa+VlpYO3bOo1Wohk8msyipG450b8+bNw9KlQHPzbjslEzcqFInwfPghEBMDREayTkIIscJgb2eFFb2dRwoMDMSmTZsQGBjI2zHtxcXVFSH3LUe/yYTWPd9b3A+6oqJiVL9so9GImJgYAIBKpcKKFSuszis2450bnp6e+NWvXHHlCu2lOB5UKBJh6ewEvvgC+OUvWSchhFiJj97OjsY/MABnpR64fVYIvjPzfsW4uDjodDpoNJpRvZ3Xr1+P6upqlJeXIy8vjzbivonubilMJurOMh5UKBJhmTIFUCqBX/yCdRJCiBU4joNSqXT43s6WWHjv3fj2ZBOq/rUf33zzzbg/FxcXB5VKhezsbHh7ew/7no+PDwoKCpCUlASpVIqFCxfyHduhcNxMTJ7cyTqGKFChSITFzQ34+c+BadNYJyGEWKHq0CE0NjaOWiK1ll6vh1KphF6v5/W49rZ0bSr+Xn8Ia9asQVdX17g+U1BQgLS0NCxfvvy678nLy4PRaMTx48d5Sioe5swNL69ITJvWh8uXe+yQTNyoUCSEEMK75zQauBYW3rCosYROp4NCoYBOp+P1uPbmOmECPvzwQ1y8eBHr168Hx3G8HDczMxPHjh0b9kS0szBnbgQELIKrK9DY+JUdkokbFYqEEEJ4NdjbWebigkmTJvF67AULFsBoNGLBggW8HpeFoKAgFBcXo7y8HB988AHrOKJnztyYO3fgvtkTJ/baOpboUaFICCGEV0O9nW2wybarqyu8vb3h6urK+7FZSEpKwuOPP45nnnkG2oZG1nFEzZy5ERAQifPnJejqok3Jb4YKRSIM+/cDL78MXLrEOgkhxErO3NvZEm+99Rbey3oZF/91iLcWf+TGXFxc0Nrqja6us6yjCJ5gC0WDwYDi4mIUFxcjOzsbGRkZMBqNrGMRWykoALZvB3hepiKE2NfgsrOz9na2xOTJkxG+/G6EB83E3o+UrOM4jX/9KwkffUS/c25GsIViVlYW4uLikJaWhpycHADg/ek5IhDnzwOlpcDjj1PLPkJEbnDZea2Nejs3NDRg8eLFaGhosMnxWblt8R3Ye0qLpbPDUPPd96zjiJK5cyM8PBxHjx7l7UEiRyXY38o6nQ6VlZVDX8tkMqhUKoaJiM2UlgIXLwL/8R+skxBCrGTrZWd3d3dERUXB3QGvVt69RoG6Uyfg12aEcZxb5pD/Y+7cCA8PR09PD06fPm3jZOI2gXWA69m9e3gPxubm5lG9LYmDeO89YMUKwEZXIAgh9sFxHKr7+xHW1obJNirkZs+ejW3bttnk2Ky5TpiAqXfFYkrjKdR98nfctY763ZvD3LkREREBADh69CiCgoJsFUv0BHtF8VparRaVlZUoLCxkHYXw7ehR4IcfBpadCSGiVlNTg8vp6Xh1xgzWUUQrKCwUdVfO4645Efjhsy9Yx3FowcHBcHNzw9GjR1lHETRBF4pGoxFFRUVQKBQoKioatoGoSqVCWFgY/Pz84OfnN/TfYWFhmDNnDrvQxDzvvw/4+Q10YyGEiJpSqYSvjw9WUW9nq9z14AP4oeko3DuMaD1zhnUchzVhwgQ8/bQUV6+WsI4iaIIuFH18fLB+/XpUVVUhJycH+fn5AAbuX9TpdGhqaoJSqYRarUZTUxM2btyIpqYmHDt2jHFyMi59fcCf/wysXUtPOxPCE4PBwGSHCHv1du7p6cG+ffvQ0+PYrdfm/TQRyf/7a6xPT6eHLcbJkrkRETERPj6HbZhK/ARdKF4rKysLWVlZ0Ol08PPzQ1paGgBArVYjODgYarUaMpmMcUpiFlfXgS1xfvUr1kkIcRjZ2dlIS0uze7FYU1Njk97OIzU2NmLJkiVobHTszamnTp+ON/+wFV988QV1bRknS+aGq2swfHxo670bEeTDLAaDAWlpadi2bRt8fHwAACEhIQCAyspKrFu3buh9nZ2dAIDq6mrExcWN6/jPPffc0HEHPfzww3j44Yf5+hHIeLi4AHI56xS8+Pjjj/Hxxx8Pe432/ST2lp2djby8PHh7eyM7O3toazF7UCqV8PX1RYKNl50jIiJQV1fnFBcGfvazn+HRRx/FM888g+XLl2P27NmsIwmaJXPDx+d2+Pl9D72+Bb6+9EDLWARZKA4+vKLX64cKOoPBAADDJkBRUREWLVo09P2ucW4n8MYbbyAmJobn1MSZjXWioVarERsbyygRcUYbN26Et7c3ANi1SDSZTHhjxgzEP/usTZedAcDDwwNRUVE2HUNI3nzzTVRWVuLxxx9HRUUFXGiv2euyZG7MnHkXLlx4B0ePVmDx4sdslEzcBDnjYmJikJ6ePuzhlZKSEsTGxmL58uVDrxUVFWH16tUAgM7OTlRUVNg7KiGECMbIlRJ7KdNocDEiAsvvuIPJ+I7Mx8cH7733HuZO9sU3O8pYx3E4c+cOXAE/c2Yf4yTCJcgrisDAEkp2dvbQ193d3cM24B55tSYxMRFFRUV2zUgIIQR4q6YGEn9/PE973dqEXC7HxBOtiJsaiOP1RxEcEc46ksPw8QlAZ6crjMY61lEES5BXFIGBs6icnJyh/73zzjtDSyrAwFXHkpL/e6Q9ISFh2NdEwPbsAV54AbhyhXUSQhxOXl4eysvLoVAo7DKeyWTCgX/3drbVJtvX0mq1SElJgVartflYQhKb/HN0GI3oPlCD/qtXWccRJEvnhtHoA5PpuG1COQDBForEgW3dClRWAja+l4kQZ6NWq1FVVYWYmBhIJBK7jDnY2/kRO3VW6u/vR3d3N/r7++0ynlBM9vGGMdAXt80Mxt6ST1jHESRL54bRuBAajXPNJ3NQoUjsq6UF+NvfgIwMwE6/yAhxFiUlJVi0aBFCQkLstsJi697OI82ZMwe7du1yysYKt999F77TNiDOPxCnjjWxjiM4ls4Nd/dkFBV1oa+vz0bJxI0KRWJf27YBnp7AmjWskxDicMrLyyG345ZTJpMJ+/+97Oxlh2UAbvIwAAAgAElEQVRnAsQk/Qz6nh607z0AzmRiHcchhIeH4+rVq2hubmYdRZCoUCT2c/XqQKG4Zg0wZQrrNIQ4DI1Gg6ysLGi1WqhUKpSXl9tl3HI7LzsTYIrUB2enuCFWNgd7yz9nHcchREREAAD1fL4OwT71TBzQ3/8OnD4NpKezTkKIQ4mOjkZnZycqKyvx4osv2m3cg59+iil79uD5PXvsNmZvby/a29txyy232HzPRqGKW5GAL7YW4N1PlAj70R0IDAxkHUkQLJ0b06dPh4+PDxWK10FXFIn9FBQAd9wBREezTkKIw1Gr1YiPj7fbeBzHoUypRHJ4uF2Xnevq6jBz5kzU1Tn3diaL16Tgh/o6PP3006yjCIalc0MikSA8PBz19UdslEzcqFAk9nHyJLBr18BDLIQQ3lVVVdm1E5C9ejuPFBYWhp07dyIsLMyu4wrN1KlT8Yc//AGffPKJ3W41EDpr5saaNRdw772f2iCV+NHSM7GPmTOBvXuBhQtZJyHEIanVauTl5Q19rdFooFKp0NnZifj4eBw4cACJiYm89WK2V2/nkby9vbFy5Uq7jilUKSkp+Oijj/DUU09h+fLl8PX1ZR2JKWvmho9PEKZOrYPJZKI2iSPQnwaxD4kEWLJk4IlnQgivDAYDtFrtsLanXV1dkMvl0Gq1SEpKQnp6OnJzc3kZj+M4KJVKrFq1ymnvExQCiUSCP/3pT7h8+TJ++9JLrOOI2tSpMfDyAlpaDrKOIjhUKBJCiMhVVVUhcUT7vISEBFRUVOChhx4CAFRUVCA0NJSX8T7RaND44x/jx3Zediaj3XrrrSjc8iZe/akCNXt/YB1HtEJClgIAmpq+YpxEeKhQJIQQkauoqBjzXkGVSjW0r2JZWRnSedpxYMuhQ5DI5bh/2TJejmeOlpYWPP/882hpabH72EKV/Mu1ON3VCY9T7ei70ss6DjPWzI3Q0LvR1we0tR2wQTJxo0KREEJEKi4uDjqdDhqNZszezlqtFiUlJSguLkZGRgYW8nCP8LW9nVlsst3d3Y1du3ahu7vb7mMLleuECXCNkEE2PRDflzpvez9r5sakSZ7o6HDDhQv05PNI9DALsa1HHgHmzwcyM1knIcThxMXFQaVSITs7G97e3sO+N3g1MS0tjdcxh3o7S6W8Hne8IiMjcfjwYSZjC1l4XAy+eXc74oNm47RWhxmyENaR7M7auXHxoj9cXE7zmMgxUKFIbEenAz76CHjnHdZJCHFIBQUFY75uNBqRl5dnk6dg36qpgcTfH8+PuCeSsBe9+n6c/+YATn31vVMWitaSSILh4/Mv1jEEh5aeie28/Tbg40N9nQmxMx8fH+zevRslJSW8Hpf1sjO5MW9fX+hcruLOsHD868tdrOOIjofHA8jN7cf58+dZRxEUKhSJbfT0DPR1XrcO8PJinYYQwoPBZee11NtZsO786Y9RpT2GWy/24wIVPGaZM0eOAweAhoYG1lEEhQpFYhvbtwPnzwNPPcU6CSGEJ2/V1EBy/jyev+ceZhnUajUkEgnUajWzDEImcXHBtCWx+NXWfLz62mus49iVtXNj3rx5AEA9n0egQpHwz2QCtm4FVq0CZs9mnYYQwgOO43B6+3bco1ZjMsNl51mzZqG4uBizZs1ilkHoZs+biwXLlmLLli1oampiHcdurJ0bU6ZMwYwZM1BfX89zMnGjQpHwb+dOoL4eePZZ1kkIITypqanBiT17kLloEdMc/v7+WLduHfz9/ZnmELqsrCxMnz4dL7zwAusodsPH3IiIiKAriiNQoUj4V1EB3HEH8KMfsU5CCOEJq97OxDKenp54/fXX8fnnn2P37t2s44jG/PnBuHyZbmu4FhWKhH9vvAHs3j3Q35kQInrU21mcUlJScM899+DVl19x6o4t5oiPN+LZZ4+jr+8y6yiCQYUisY0Rm/8SQsSrpqYGjY2NY7YJtLe2tjZs2bIFbW1trKMInkQiwR/eeBN//c3v8EPZZ6zj2Bwfc2P69DswcSJw7Ng3PCYTNyoUCSGE3NCrX3+NyXfdJYhl59bWVmzatAmtra2so4jC/OiFqD17Ggt9b8G5M479Z8bH3AgLG+hffvz4t3zFEj0qFAkhhFyXyWTCXwMCEPjoo4JYdl64cCG6u7t56VvtLKJ+ugImkwn1X6pYR7EpPuZGUNBCXLwIdHRorM5jMBhgNBqtPg5rVCgSfnR3A+fOsU5BCOHZUG9n2mRbtKYGTEdNdyd+FDoPDeqDrOMImouLCzo6vNDbe8zqY2VnZyMtLU30xSIVioQfb78NzJ0LXLzIOgkhhEdbBbDJNrHekqSf40T7WZw/RHsE3kxv73S4uZ216hjZ2dnIy8tDaWkpNm/ezFMyNqhQJNa7cmVgg+2UFMDTk3UaQghPTCYT9lNvZ4cwcZIb2rzcECebg+qKPazjCNrEiWHw87sAk8lk8TE2btwI738/1JmTk8NXNCaoUCTW274dOHsWeP551kkIITwS4rJzbW0tgoKCUFtbyzqK6NzxkxWoOa7F5HNG9F+9yjoO7/iaG/7+MfD05HDmzBGLj+Hj42NVBiGhQpFYp78fyM0daNcXHs46DSGER0JcdqbOLJaTuLgAc2bhv97Mw4fbt7OOwzu+5oZM9jDuuw9oaurgKZm4UaFIrFNWBhw7Bvz616yTEEJ4JNRl58DAQGzatAmBgYGso4jS7UvuhE/wTPzmN7/BpUuXWMfhFV9zIywsAibTBKtb+eXl5aG8vBwKhcKq47BGhSKxHMcBr70GrFgBxMWxTkMI4ZG6pgZ9u3cjTUDLzoQfmzdvRnt7O958803WUQRp4sSJCAsLQ3295Q/+qNVqVFVVISYmBhKRdymjQpFY7osvgJoa4KWXWCchhPDss7Iy+H76KZ5Ztox1FMKz0NBQPPnkk9i8eTPO0bZmYwoPD7fqimJJSQkWLVqEkJAQlJSU8JjM/qhQJJbz9wd+9Stg6VLWSQghPBJyb2e9Xg+lUgm9Xs86iqj99re/BQDk5+UxTsIfPueGtYVieXk55HK51TmEgApFYrnFiwe2xRH5ZXVCyHBC6u08kk6ng0KhgE6nYx1F1Pz9/bH1f36HF+5KROuJk6zj8ILPuXHbbf5ISDgJo9G8vtEajQZZWVnQarVQqVQoLy+3OgtrE1gHIIQQIixKpRK+vr6C6O080oIFC2A0GuHl5cU6iug9+Ms16P/hIGpV3yDwiUdYx7Ean3NDJvPDjBlAY6MK8fFrxv256OhodHZ2orKyEi+++KLVOYSArigSQggZYjKZ8EFdHR5YvVpwy84A4OrqCm9vb7i6urKOIno+fn6o0bdj8ewwtDQ1s45jNT7nxrx5AydJLS0/mP1ZtVqN+Ph4qzMIBRWKhBBChpRpNDj97LMIFeCyM+Ff/M/vh+FCD3Rfm18QOTI/v1nQ611gMNSY/dmqqirExsbaIBUbVCgS8ww+5XzhAuskhBAbeEuAm2wT2/HynoL6C3oskc2F7gj1gb6WweCD/n7z73dUq9XDHmTRaDTIz89HdnY2iouLRbevIi+F4uAfQkZGBhQKBRQKBbKzs5Gfn489e6inpEPZtAkoKQEEuCRFCLGOyWTCgX9vsj1ZQJtsX6uhoQGLFy9GQ0MD6ygO445VP0WbQY/WH6pZR7EK33Ojv38GPD3N685iMBig1WoRHBw89FpXVxdiYmKg1WqRlpaG1NRUXvLZi8UPs+h0OuTm5kKr1UImkyE2NhaJiYmQSqXgOA5GoxFdXV0oLS1FTk4OZDIZsrOzh/3hEZHRaIBPPwXefx+YOJF1GkIIzwZ7O6+VSllHuS53d3dERUXBXaCFrBi5e3qiqe8Cls4JR6PmEOZGL2AdySJ8zw1Pz3nw969DX98VTJw4aVyfqaqqQmJi4rDXEhISkJeXh4ceeggAkJSUxEs+e7GoUMzPz0dnZyeysrIQEhJyw/empaUBALRaLQoKChAaGjr0GhGZTZuAsDBg7VrWSQghNrC1pgYSf388P+IXnZDMnj0b27ZtYx3D4Sxe9QB2/rEYe0824dXoN1jHsQjfc2P69EVwdS1Hc/NehIePbweAioqKMbeVUqlUyMjI4C2bPZm99FxcXIzk5GTk5OTctEi8lkwmQ05ODhISElBcXGzusIS16mrg88+B3/4WmEC7KhHiaK7t7SzUZWdiOxMnueG4lyte+8NbtKz/b6Ghy1BbC2i1R2763ri4OOh0Omg0mjHvQZRIJPD29rZFTJszu1BMS0szq0AcSSaT0RVFMdq0CZg7F/jFL1gnIYTYwNCyM/V2dlqPPvooAgMDsXnzZtZRBGH27Di89NJkHD58+abvjYuLg0qlQnZ29pgF4a5du2wR0S54feq5srISBw8e5POQRAgOHBjo6/zyy3Q1kRAH9bevv8aEI0cE/7RzT08P9u3bh56eHtZRHI67uzsyMzOxfft2UXa+4XtuSCSScbfyKygoQFpaGpYvX87L2ELCa6GoVCqxY8eOoa91Op1DtK9xeh99BISHA/++EZcQ4lg4jsP+oiI8UlUl+GXnxsZGLFmyBI2NjayjOKS0tDT4+fkhNzeXdRSz2WJuWNvz2RHwWijGxsYiJydn6OuQkBAkJSXRPYlit2UL8NVXAHVCIMQhCbm380gRERGoq6tDREQE6ygOydPTE9kbMjH9igmtx0+wjmMWW8yN8PBw1NfXg+M43o4pNrwWinFxcUhNTR21d6Kfnx+fwxB7k0iAgADWKQghNiLk3s4jeXh4ICoqCh4eHqyjOKx1657As0kPobHyW9ZRzGKLuREREQG9Xo/29nbejik2vBaKhYWFkEqlyMzMhIuLC+Lj45GRkYGKigo+hyGEEMITjuOgVCqxatUqQfZ2Jvbn7euLQx1nER8Ugq425y2QAGDOnKnYuhWor3fe2+h4LRQTExNRWFiIqqoqmEwmbN68GV1dXcjKyuJzGEIIITzZe/AgGk+cEMWyM7Gf+T9OgEQiQc1OFesoTM2ZE4vISODs2e9ZR2HGpr2e5XI5SktLodVqbTkMsYXDhwGDgXUKQoiNbTx4EJIPP8QykTytqdVqkZKSQr9XbGxqwHQcOKlFlHQaLl+8yDrOuNhibri7T8a5cxNx4cLN91J0VLwWiklJSSgvLx/2WH12djaUSiWfwxBb6+8HUlOBxx9nnYQQYkNDm2wbjXCfNL4WZaz19/eju7sb/f39rKM4vJlL4jDV2wcHvtjJOsq42GpuXLgwFRLJKV6PKSa8b4o3soehQqGAXq/nexhiS9u3D1xRfP991kkIITY0uMn2IwLu7TzSnDlzRL15sZiEREbgn/v+gkCvyTD198NF4Dtf2GpuSCTB8PY+wPtxxcLsK4rmbsIZExMz6kk6MW7k6TSuXBnYWDspCYiPZ52GEGJDW2tqIDl/XvCbbBN2POeFICxwBg5U7Ln5mx2Ut/dt8Pfvh9F4lnUUJswuFLVaLfLz8y0esLi4GGq12uLPExsrKABaWoBXX2WdhBBiQ9f2dvYS+CbbhJ35S+7EU0VbsTHPedv6zZixBADQ0FDJOAkbZheKCQkJSEpKQkZGBl5//XV0d3ff9DNGoxHFxcVQKBSIi4sbtTxNBOL8+YEC8bHHBjqxEEIcllh7O/f29qKlpQW9vb2sozgFiYsLlj34M3z11Veorq5mHeeGbDU3wsMTAQAtLc755LNF9yjKZDIUFBRApVIhMzMTKpUKMpkMMpls6D1dXV0wGAzo6uqCTCZDamoqSktLeQtObCA3F+jpAV55hXUSQoiNvVVTA4m/P55PTGQdxSx1dXWIjY1FdXU1YmJiWMdxCg8++CBmzZqFP/7xj3hfwPeu22pu+PoGoaRkCmbPds6TE6seZpHL5ZDL5QAGlqQNBgO0Wi0kEgmkUilkMhlCQkJ4CUps7MwZ4Pe/B154ARDZFQZCiHk4jkNNZyfCrl4VfG/nkcLCwrBz506EhYWxjuI0XF1d8eSTT2LTpk14/fXXMXXqVNaRxmTLuXHs2CK0tzvng7m8PfU8eDWRzvBEKjAQ+MtfAJFdXSCEmK+mpgY9Gzbg919+yTqK2by9vbFy5UrWMZzOE088gU2bNuHdd99FZmYm6zhjsuXciIiIGNWe2FmM+x5Fo9GI7OxsW2YhLEkkwOrVwJQprJMQQmxssLfzShH0dibCMG3aNORnvYQV/jPRf/Uq6zh2Fx4ejmPHjuGqE/7s47qiaDQakZaWNuoeQ4VCAYlEgpKSEpuEI4SIm0ajgUqlQnNzM7q6ugAMrD5MnToVsbGxWC6SbiCOhHo7E0sl/OQniLwM7K/Yg0X3rWAdx64iIiLQ19eH5uZmzJs3j3UcuxrXFUWO4+Dn5zfqCefU1FTk5OQMfV1e7rxNswkhA3Q6HTIyMrBixQoUFhZCKpUiMTER6enpWL9+PeLj4yGVSlFaWooVK1YgIyMDx48fZx3badTU1KCxsVG0vZ1bWlrw/PPPo6WlhXUUpxN5RxzqTurgcraTdZQx2XJuREREwM0NOHpUw/uxhW5cVxSlUikKCgqQnZ2NjRs3wsfHBwDQ3NyMkpISLFq0CHK5nDbSFpsrV4CLFwFfX9ZJiIPIz89HZ2cnsrKybvogW1paGoCBB+EKCgoQGho69BqxndJ/LzuPbIQgFt3d3di1axfWrVvHOopTMnpNwl1TQ6A9XA9ZVATrOMPYcm5Mnz4dZWWAXv8BgId4P76QmfUwy7VXDwEgMzMTarUaJSUlSE5OhlarxY4dOxAfH4/Y2FjI5XIEBwfzmZfwacsW4K23gKYmYPJk1mmIyBUXFyM5OdnsnQ5kMhlycnKg1WpRXFxMxaINmUwmvD5vHqKzs0W77BwZGYnDhw+zjuG04u5LREfFDzjZfFRwhaIt54aLiwv0ei/09h6zyfGFzOwNt0eKiYlBbm4umpqasGHDBuTk5CAkJAS7d++GXC6Hi4sLVq5ciW3bto1rc25iJydPAv/7v8DatVQkEl6kpaVZtR2WTCajItHGyjQa9M6cifsXLGAdhYjUJA8P1HW04jb/QPRevsw6jl319gZg0qQ21jHszupC8VoPPfQQ5HI5MjMzUVpaiqamJnR1dWHDhg04duwYkpOTnfbxcsF57rmBJWfaXJvYQWVlJQ4ePMg6htOj3s6ED0FxC+Hv44Pq3c71+9zNbQ6mTr0Ak8nEOopd8VooRkdHj3pNKpVCLpcjNzcXhYWFaG5u5nNIYoldu4BPPhnYYJu2wyF2oFQqsWPHjqGvdTodPfxmZyaTCfs9PKi3M7Fa2O23ofaEDt3HT7GOYlf+/jHw9AROnVKzjmJXvBaKN5OSkmJWr8j8/Hzk5+dDoVDQHo58uXIF+NWvgGXLgNRU1mmIk4iNjR12j3NISAiSkpJQXFxstwxFRUUoLi5GcXEx8vPz7TauUJRpNOgLCMAjIu+8pFarIZFIoFY71y9roak1XcR9zz6JEydOsI4yxNZzIzh44Ep8U9NXNjm+UNm1UKyqqkJBQcG43pufn48NGzZgw4YNKC0thVarhUKhsHFCJ/D73wM6HfCHPwxssk2IHcTFxSE1NXXUrSd+fn52Gb+oqGhoP9i0tDTIZDKnO/l0lGXnWbNmobi4GLNmzWIdxan9LDkJXl5egur9bOu5MWfOUvT2Am1t+21yfKGya6E4XgaDASUlJTAajUOvbdy4EWVlZbTfmjVaW4FXXwWefRaIimKdhjiRwf0UMzMz4eLigvj4eGRkZKCiosIu4+fl5Q3bNzApKQlFRUV2GVsITCYT9nt6OsSys7+/P9atWwd/f3/WUZza5MmT8fDDD+P9999Hf38/6zgAbD83Jk50R0fHJFy8eNQmxxcqQRaKwMDeatfuyzj4NKVWq2UVSfwCAoDt2+kBFmJ3iYmJKCwsRFVVFUwmEzZv3oyuri5kZWXZfGyDwQCtVjtqqy6DweA0D9h8cfAg+qZPF/2yMxGWJ554AidPnrTbCZ8QfPPNUnz2mQ/rGHYlyEJRKpWiq6sLCxcuHHptsECUyWSsYonfYD9n2g6HMCaXy4duKbG1640hlUqd5sRz/yefwCctTfTLzkRYFi1ahMjISGz/8EPWUezmllvugFrtHP9uDBJkoTiWwsJCJCYmDl0VUKlUCAsLg5+fH/z8/Ib+OywsDHPmzGEblhAyTFJSEsrLy4etEmRnZ0OpVNp87MEe0yP5+fld93uOZLC38+q77xb9sjMAtLW1YcuWLWhrc7797IRGIpHg5aefQc6Da3DeYLz5B2zMHnMjIiICra2tw26Nc3SiKBTVajX27Nkz9EtFp9NBp9OhqakJSqUSarUaTU1N2LhxI5qamnDs2I13Th/r+wcPHhw1uTo6OsZ8eurIkSOjekl2d3dDrVajt7d31Fgjr1pcunQJarUaPT09w14/ceIEGhoahr3W398PtVoNvV4/7PXW1lbU1taO6+doaMhHdfXop7TE9nNY8/fR338BLS1/QENDlV1/DvJ/kpKShm3IrVAoRNtvWEzE3tt5pNbWVmzatAmtra2soxAAd62QI2jaLThU+TXrKHaZGxERA91o6uvrbTaG4HAikJiYyBmNxqGvDQbD0H/n5eVxHMdx1dXVXFlZ2Q2PU11dzQHg3NzcuAceeGDY/9zd3bnf//73w95fXFzMjfVHFBkZyT333HPDXtu5cycHgDt16tSw11esWMElJycPe62uro4DwP3www/DXn/iiSe4O++8c9hrRqORA8CVlpYOe/2VV17hZsyYMSrblClThv0cXf/YzH33Gbhly8T9c3CcdX8fbW0l3FdfgVMofmSTn2P16tWcu7v7sDm1dOlSDgBXXV09KrMj0mq1gjjGSNXV1ZxEIhn1uq+vL1deXn7dzwDgli5dOurfio8++oj3jLb061//mvP19eWuXLnCOgpxUJoPdnAH3v0L6xh2ceHCBU4ikXDvvfce6yg39NFHH436t8vS30mCLxTT09M5nU435vf0ej2XlZXFcRzHFRUVcWq1+obHGvzHf8eOHaO+p9FouLNnzw577dy5c2P+gR4+fHhUIWU0Grnq6upR/xg3NjZyzc3Nw167ePEiV11dzZ0/f37Y68ePH+eOHj067LWrV69y1dXVXFdX17DXz5w5w9XU1Nzw57h8/BDX6yPhzj0QxFVVVYn25xhkzd9HbW0SV1UVZ9efY3C+OUuhqFKphk7cLFFUVHTTkz1L6PV6TiKRDDvZ5DiOk0gknEajGfMzjvJ3ZzKZuLlz53KPPfYY6yjEgX1TUs5drfwn13aqhXUUu0hMDOR+97tU1jHMZum/a4IuFIuKioYViWq1elgxmJubO3RFIC8vj1OpVDc8nqP84z8epv5+znj3NO6Knwt3peUI6zhM9fWd5775xp07ccLyIsYSzjTfBjU3N3Pp6elcfn7+qMJsLAaDgSsqKuJSUlJueqJnjdDQ0FFXK8e6yjjIUf7uSquqOGzezG3/xz9YRyEOTN9+jru8+3vu6+0lrKPYxbZtt3DvvuvPOobZLP13bYI9lre7u7vR2dk57P6kmykrK4PBYEBTUxOamppgMBigUqmQl5c39J6ioiI0NTUBADo7O1FRUYGEhATe84uRIW8tfL87h+6PXoH3jAjWcZjq7PwCJtNlTJvmGPdoCZlMJkNBQQFUKhUyMzOhUqkgk8mG7VbQ1dUFg8GArq4uyGQypKamorS01Ka5srKyUFhYONQdpqioaNi/JY7qrZoaSKKisGrZMtZRiAOTTvPHP0/uwrRJ4n9YajwkEhl8fA6wjmE3Ni8Ui4qK8OSTT6KpqQnl5eWQSqU3LeYMBsOYXVgkEslQZxe1Wo3Y2Nih7yUmJjrVBro3cunQLnj/98cwpEZC+vAm1nGYO3euFFOmLIKHRzDrKE5DLpdDLpcDGNieZnAvQ4lEAqlUCplMZtaJo7XS0tKQn5+P8vJydHV1QafTYfPmzXYbn4Vhm2xPmsQ6Dm9qa2tx33334R//+Afmz5/POg4ZNN0PkVOmQVt3BLLbIplEsNfckEoXwM/vn9DrW+DrG2SzcYTC5oWiXC7HO++8g5CQEISEhIzrkXKpVAqTyXTD98TExKCkpGTo64SEBLqaCMB0qRumX6xGn/9ETClyrn6UY7l6tRudnV9CJvsd6yhOa/BqYkxMDNMcGzZsYDq+vZVpNAObbPv6so7CK+rMIkwLl9+D899UobGZXaFor7kxa9ZS9PQUor5+J5YsWWfTsYTA5tvjyGQyrF+/fuhrHx/n2tHc3rrT74bHsYu4+uE2uHrfwjoOc52dfwPHXaFlZ+J0HKW380iBgYHYtGkTAgMDWUch13D39ERW+YfI3rqFWQZ7zY3w8JUwmYCWlr02HUcoRLGPIhmf9jM7cLWpBt2bUjH53l+yjiMI7e2l8PZeDHd32zSJJ2NTKBRITU1lHcNpmUwm7PfwcLhlZyJs8p/ch0OHDt10L2Oxmzx5Kjo6JuL8eefYO5eXpWeNRgOVSoXm5uahTgcymQxTp05FbGwsli9fzscw5AYuXjyGhub18CtUIDLqI9ZxBOHqVSO6unZCJstlHcXppKamDltqLi8vR1JSEsNEzqVMo0FfQAAeGbFxPiG2dN9998HLywtlZWXYuHEj6zg2df78VEgkJ1jHsAuLC0WdTofc3FxotVrIZDLExsYiMTERUqkUHMfBaDSiq6sLpaWlyMnJgUwmQ3Z29lALPsKf/v6LOHw4BW5ugZgXsQ0SF7pQDAAdHZ+D43oxbVoy6yhOp7m5GSUlJVi0aBHkcvmw1n3E9rbW1EDi74/nV6xgHYV3er0eKpUKcrkcvg52/6XYeXh44P7772dWKNp3boTh8uX9Nh5DGCwqFPPz89HZ2YmsrKybPrmYlpYGYODJx4KCAoSGhg69RqzHcRyOHn0cly4dQ0zMPkyYMIV1JME4d64U3t53wd3d8Z9KE5rMzEyo1WqUlJQgOTkZWq0WO3bsQHx8PGJjY0xR8HsAACAASURBVCGXy+mk0UY4jkPr229jZWIivB54gHUc3ul0OigUClRXV1OhKEDJyclQKBRDF5HsyZ5zw8PjSaxbtxe/+IUBUqnUpmOxZvalp+LiYiQnJyMnJ8es7S1kMhlycnKQkJCA4uJic4cl19H65VM4d64EEREfYvLk21nHEYy+Pj26unbhlltGb7NE7CMmJga5ubloamrChg0bhv7N2L17N+RyOVxcXLBy5Ups27YN3d3drOM6jJqaGmirq/GMgz3EMmjBggUwGo1YsGAB6yhkDD/5yU/wXtbLaP5un93HtufciIqKAgAcOXLE5mOxZvYVRWuvBo7cfJdYzvhBFm597B24vr8W0+5dzTqOoHR0/BUcdxXTptF9cULw0EMPITo6emhvRWBgv9SqqipUVFQgOTkZ2dnZdD8zD5RKJXx9fR12uzBXV1d4e3uzjkGuw8vLCxFz5mKKi/0forLn3Jg3bx5cXFxw+PBhLFmyxC5jssLrzWyVlZU4ePAgn4ck13Fh78eY/GQejCuDcMsv/8w6juCcO1cKH58fYdKkGayjEADR0dGjXpNKpZDL5cjNzUVhYSGam5sZJHMsHMdBqVRi1apVmDhxIus4xEn1+05B1KxgtJ1qYR3FZtzd3REWFobDhw+zjmJzvBaKSqUSO3bsGPpap9OhvLyczyEIgMv132LiqrW4HOKJyaXV9PDKCH19XdDrK3DLLbQ9i1ikpKSgurqadQzRq6mpQWNj45idrQixl4i77kR/fz8a9zn2wx5RUVFUKJorNjZ2qJcqAISEhCApKYnuSeRR7+l6cCvlMLm7YOLu/bSp9hg6Oj4Dx/XD35+WncWiqqpqqD0nsdxv9+6F589/7rDLzgDQ0NCAxYsXo6GhgXUUch1+029B3akTcDt/ya7j2ntu3H23B5Yu/d4uY7HEa6EYFxeH1NRU7NmzZ9jrfn5+fA7jtPq729G3Mh6uPVeBXbvgFhTFOpIgtbeXQiq9B5MmBbCOQojdmEwm7PT3x4yf/tShl53d3d0RFRUFd3d31lHIDehdTLgtaBYuXbhgtzHtPTdCQqbi7rsvob3dsW+b4bVQLCwshFQqRWZmJlxcXBAfH4+MjAxUVFTwOYxTMpn60LPqdrhrL6Dvs/8H9yi66X8sfX2d0OtVmDaNlt6Icxns7fzLWY7dhWj27NnYtm0bZs+ezToKuYGZC+fDy90DdXvt9/SzvefG7NkDOwscPfoPu4zHCq+FYmJiIgoLC1FVVQWTyYTNmzejq6sLWVlZfA7jdEymq6ivX4OTiR248OFr8Fq6lnUkwTp37hMAHKZNo6fAiXNx1N7ORJxkURE40X4Wl1paWUexmfDwRPT3A2fO/MA6ik3Z9CkIuVyO0tJSaLVaWw7j0DiuH0eP/hIdHZ8iMK0c3kmO3RbJWufOlUIqvRdubtNZRyHEbkwmE/Z7eiKsrQ2e1NuZCIDExQVfNNTiNwV/BMdxrOPYhIeHN9rb3dDTU8c6ik3xWigmJSWhvLx8WLuu7OxsKJVKPodxGgNF4mNoby9FZOQO+Pv/nHUkQevtPQe9fg9tsk2czuCy8yMOvuwMAD09Pdi3bx96enpYRyE3Eb54Eb6r2o9Dhw7ZZTwWc+PChemYMOGk3cZjgfcriklJScM6tigUCqSkpPA9jMPj+q/imPoxtLX9BRER22nj6HHo6PgEgAT+/rTsTJyLMy07NzY2YsmSJWhsbGQdhdzE3XffjcmTJ2Pnzp12GY/F3Jg4MRzTphlhMpnsNqa9mV0oXnu1cDxiYmJGbdVg7jGcDWcywbjmdgSs+RDhYe9h+vSHWEcShfb2Uvj6Loeb2zTWUQixm2uXnb2cYNk5IiICdXV1iIiIYB2F3ISbmxuWLVuG3bt322U8FnNj+vTF8PICjh//l93GtDezC0WtVov8/HyLBywuLoZarbb4846OM5lg/I+FkJbUw5T+GAKC/oN1JFHo7W2DwfA1Pe1MnM7Bmhr0/fnPeGrmTNZR7MLDwwNRUVHw8PBgHYWMQ2JiIr7//ntcsMM2OSzmxrx5P8XnnwP19fV2G9PezC4UExISkJSUhIyMDLz++uvo7u6+6WeMRiOKi4uhUCgQFxeHpCRaRh0LZzLBuC4e0u21MOSugfS591hHEo1z58oBSDBt2oOsoxBiV5+UlcH3n//Ef1KfbCJAKxITkbx0OTTfOebG1MHBcXj/fSkOHTrLOorNTLDkQzKZDAUFBVCpVMjMzIRKpYJMJoNMJht6T1dXFwwGA7q6uiCTyZCamorS0lLegjsazmSC4ckl8H1fDcOrKZBmbmcdSVQGlp3lmDhxKusohNgN9XYmQjd37lzkZfwXms60s45iExKJBLfffjtqampYR7EZiwrFQXK5HHK5HMDAkrTBYIBWq4VEIoFUKoVMJhv2YAu5PsMz98C36F/Qv7wKvr+mgtocV660wmj8FvPmbWMdhRC7Guzt/NZbb7GOYjdarRZZWVnIzc0ddnGCCJPExQVaQwdu9Zxi87FYzY3bb78dKpXKbuPZm1WF4rUG/1JiYmL4OqTT6Hz1AUz9417oN/4Evv/9Kes4onPuXDkkElf4+69iHYUQu1IqlfD19XXo3s4j9ff3o7u7G/39/ayjkHFy9ffFHGkAzp48hYBZtruXltXcWLBgAf70pz/h0qVLDnnvrE033CY3d+JEDo5GfoHOzavg+9rfWccRpXPnSuHruwITJ1JPceI8/n979x4XVZ3/D/w1M9yHyzDcQS5y0QQvCF67r6LWVmZeULesrVTstu1WBn5rN8otFTdtuyrQ1mal3Lbv1rcSgdw1/XURBkXIBGRAB7nDzHAfZub8/jDIC8plLp8zM+/n47GPjbmcecF8nPOe8znn89br9ci8cAFL1qyxqWnnqKgo5OfnIyoqinUUMkqT586GXq9H9Y8lJn0dVmNj+vTp0Ov1qKiwzulngwrFxMRErF692lhZbM7587sgl29B4MyX4JVCRxLHo7+/HirVUVpkm9ic3NJSND34IGKW0ZF0wm9e/n74uf48BMpO1lFMYsqUSHz+OSCX72UdxSQMKhRXr16N7du3D/2cl5dncCBboVC8jbNnn0VIyP8gLOwl1nEsVktLLgQCO3h5UdcaYltsaZFtYvmaNb0I9/IFZ4ULU7u5SdHTYw+1upR1FJMw6BzFs2fPIisrC3PmzEFCQgItpD1KTaf3oLrpKUyY8CwmTvwrBAIB60gWq7k5G1LpEtjbS1hHIcRs9Ho9fnR2tsnezhqNBs3NzfD19YWDgwPrOGSUxIF+CHD2RF1VNUInTzLJa7AcG52dvhCJas36muZi0BHF559/HikpKWhpacHKlSvx/PPPY9asWXjssceQmZmJ2tpaI8W0HuoDL8Nr1mMIbVuKiIidVCQaoK/vPNTq/0eLbBObk1taigF/fzxoA72dr1ReXo7g4GCUl5ezjkLGYNLseBQU/4DS48Umew2WY8PObjK8vKyzlZ/BF7PExcVhx44dqK6uxubNm7F9+3ZMnDgRhw4dQkJCAoRCIZYsWYLMzMxRLc5tzboK0iH+fSp65vgj9J4sKhINdHHa2QHe3ktZRyHErGx52jkyMhIHDx5EZGQk6yhkDDy8pEj+5H18VpBvstdgOTZ8fObC3Z2DQnHC7K9takZbHgcA1qxZg5kzZw6trQgASqUSxcXFKCgowMqVK5GSkoIFNthBoKf4cziu2ITeaHeIv6iA0MGJdSSL19KSDan0DtjZebCOQojZ2PK0MwC4u7tjyZIlrGOQcbjtttvw2Wemu3CT5diIiroDFy5sw+nT/4eQEOtaJtCoy+PMnDnzqtskEgkSEhKwY8cO7N27F2fPnjXmS1oEjaICwnuWY8DPEY75ZRC50jIuhurrq4Na/T18femqe2JbbHnamVi22267DXV1dairq2MdxegiI29GdzfQ2Gh9rQrNuo7iqlWrUFJi2nWU+EbXrYTm7vkQajgIv/wG9j6hrCNZhYvTzo7w8rqHdRRCzOpQQQHsjxyxyWlnYtluueUWAMCRI0cYJzE+oVCI5mYJBgYqWEcxOrMWisXFxdizZ485X5IpTq9H59qZcPmpEwM56XCaNJ91JKvR3JwFL6/fws7O9G2hCOELjuPw7Qcf4IHaWpucdgYAhUKBZ555BgqFgnUUMkZeXl6YOnUqjh751iTbZz02zp+/C++/b319TKzvN+KRc3WvQeVeC/VbT0G84FHWcaxGb68cnZ3H6WpnYnMGezsnJtru2Fer1cjPz7f5iyMt1daNT+D5hXeZZNusx0ZExJ34/vvz6OjoYPL6pmLUi1nIr9ravoK87s8I3foSJBNTWcexKi0tORAKneDldTfrKISYlS32dr5SdHQ0Kiqsb3rPVviGTECExB8t9RfgExRo1G2zHhtxcRcvYiktLbWqi3bpiKIJ9PbW4vTpB+DldTfCwv7COo7VubjI9l2ws3NlHYUQs+E4Djk5OVi2bJlN9XYm1iV0WgwAoObEKcZJjG/SpElwcXGBTCZjHcWoqFA0Mp2uDxUVK2FnJ8ENN3wEgYD+xMbU01ONrq4S6u1MbE7RiROoVKlsetqZWL7AsFA0tLeht7mFdRSjE4lEiI2NpUKRXF/j20vRozqFmJhc2Nt7so5jdZqbD0AoFNO0M7E5qSdOQJCRgdusaEqL2B6BUIi69hZIhNZ5VPymm6IA/Jd1DKOiQtGIVHueQtAfCzBV/gjc3KxrwU2+aG4+AG/veyESubCOQojZ6PV6/OjigsjGRjjbeH9jmUwGgUBgdUdtbEmfoz2i/AOhHRgw6nb5MDZmzxZi/foLUCovMMtgbFQoGknfmWMQb34bqt+GwvORd1jHsUpdXeXo6amAr+8a1lEIMavc0lIM+PnhwVBahzUkJAQZGRkIoQXHLZY0dALETs44W2bcnsx8GBvh4XdAKAROnfpfZhmMjQpFI+C0GmjX/hY6sQguH/4XAiH9WU2hufkA7OwkkEqpfRexLbbc2/lK3t7eWL9+Pby9vVlHIeMUFReLAa0WTVXG7dTGh7Exderd0GiAc+eKmGUwNqpojED5P/dAfEINzfuvU+cVE+E4Ds3N++HtvQJCoW1PvRHbYuu9nYn1cRaL8dieN7C/KJ91FKNzdHRBU5MLentPso5iNLSOooG6/vMRPHYdgjJpHjzvepp1HKvV2VmMvr4a+PruZR2FELMa6u2s0bCOQojROPv7ID/f+gpFAOjvD4Gzcy3rGEZDRxQNoOtWQvTwBvRGOcNjdwHrOFatufkA7O394On5G9ZRCDErmna+XFNTE3bt2oWmpibWUYgB5s+fj6qqKrS2thptm3wZG25u8fD374Na3cw0h7FQoWiAetmLGHAcgOCj/RA60eLPpsJxejQ3Z8HXdxUEAhHrOISYDcdx+KmqCjfU19O08y8aGhqQmpqKhoYG1lGIAebMmQMAKCkpMdo2+TI2IiLugUgEnDiRzTSHsVChOE6dnaWo0e1B+9cvwWX2vazjWDWV6ig0mnq62pnYnLKyMnRs24ZdYWGso/BGbGws1Go1YmNjWUchBoiIiICHh4dRC0W+jI0ZM+5Fc7MAVVU/Ms1hLFQojoNeP4AzZx6BWByNkNAtrONYvebmA3B0DIG7+3zWUQgxK+rtTKyVQCDA6t/eA1GHmnUUo7O3d8Jbb92E/Pw+1lGMgi5mGYfz53eiq6sMcXE/0BW4JqbXa9HSkgN//4epHSKxKdTbmVi7tQsXI9LDi3UMk5g7dy5yc3NZxzAK2vOOUXfXadTWvozg4Ofg7j6LdRyrp1QWYWCglaadic0pKytDZWUl9XYmVsvBS4IJPr5ob7KOiz4uNWfOHNTV1TG/sMYYqFAcA06vh/bOmxHypTvCwlJZx7EJzc0H4Ow8Ca6uM1lHIcSs9v3rXzTtPIxTp05hwoQJOHXqFOsoxEABkyIBAHIjdWjh09iYO3cuAODHHy3/PEUqFMdAlfE0PI62w2vW0xCJnFnHsXp6fT9aWv4FX981EAgErOMQYjZ6vR5vRkcjJDWVpp2vwIfuG8Q4QidPgrqnG50NxjnqxqexERISAl9fX6soFOkcxVHStivg8sK7UCUEwiPxRdZxbEJb21fQ6dQ07UxszmBv55Wenqyj8E5AQABSU1NZxyBGIBSJUNPUCEedzijb49PYEAgESEryhUTyIYCtrOMYhI4ojlLXc/dC1K2H47t5rKPYjKamfXB1jYdYPIV1FELMihbZJrZCqRtAkLt1fiGKiPDDpEn10Om0rKMYhArFUej5IQ8e/5RB/fQdcIqaxzqOTRgYaEdb25fw83uAdRRCzEqv1+NHFxfq7Uxsgr2nO0J8/dDR3MI6itEFBSXA1ZXDzz9bduc2KhRHwOn10G96BH0hDvBIzWEdx2a0tOSA43Tw81vLOgohZjU47fxgSAjrKLzU0dGBnJwcdHR0sI5CjCBgUiR+PleLn8sMvwCFb2MjNvbi/uvnn//NOIlhqFAcgTr9abieUEO7+6/Ups+Mmpo+hlS6CA4OfqyjEGJWNO18fXK5HImJiZDL5ayjECMIi74Bsx9/GN/Kig3eFt/Ghrd3KBoaHNDRcZR1FIPQxSzXodP14pwoG36PRsF32WbWcWxGb68cKtVRTJnyCesohJjV0LRzYyNNO1/DjBkzoFKpIBaLWUchRiAUCjFt2jSUlZUZvC0+jo3u7jA4O59lHcMgdETxOhSKXWif1AHXN79kHcWmNDV9AqFQDG9v6qFNbEvhyZMYEIvxYGgo6yi8JRKJ4O7uDpFIxDoKMZJp06YZZe1DPo4ND4+bEBDQh9bWOtZRxo0KxWvo729EXd02BAU9CReXKNZxbAbHcWhq2gcfnxUQifjzrZAQcziSlwfJI4/g2dtvZx2FELOZPn06Tp8+DY1GwzqK0U2duhZCISCT7WMdZdyoULwGufxFCIWOCA39M+soNqWzsxi9vZV0tTOxOYO9ne+7+244O1APeWI7pk+fjoGBAZw5c4Z1FKObPHkhPvlEjOPHL7COMm5UKA6jU12KxsZ/ICwsFfb21rm+E181Ne2Dg0MAPD0XsI5CiFlRb+fROXPmDObPn2+VRYWtmjZ1Kv796utoqzTsXD4+jg2hUIjW1kUoLDzNOsq4UaF4BU6vh/7uRQj70heBgZtYx7Epev0AmpsPwNf3dxAI+HOOCSHmkJOTQ72dR8HJyQkxMTFwcnJiHYUYicTTE/GTpwCqLoO2w9excfPNN+OHH37AwMAA6yjjQoXiFTr3vwSPb9sgjdsEoZB6rJpTR8chDAy00LQzsTl6vR7ZOTlYtmwZ9XYeQWhoKDIzMxFKF/xYlXpVB8QGliR8HRs33XQTent7UVpayjrKuFCheAlOq4HdX3aic7YEbqv/wjqOzWls/Ahi8VS4us5gHYUQs8otLUXVCy/g5tWrWUchhIkeAYcgiZR1DJOIi4uDk5MTjh61zPUUqVC8hOrdJ+FS0w/Bjl0QCOlPY04DA+1obf1f+Ps/DIFAwDoOIWb197IyCDw9sZqudiY2ysHTA4Fe3lbZys/BwQG33BKHM2csc6k9qoZ+oe9Vw2nbP6BKCITrbx5mHcfmNDV9CkBP087E5uj1ehz/pbezmBbZHlFXVxe+++47dHUZdj4b4RffiReni+tO/zzubfB5bKxZw+HOOw9Dr9ezjjJmVCj+Qr3zYTg262C/fS/rKDapsfEDeHndDQcHX9ZRCDGrwd7O66i386hUVlbixhtvRGVlJesoxIhCp0xGv0YDVX3juLfB57ERFHQHJBIOp0/ns44yZlQoAtB2XIDL7s+gWhYFl/i7WcexOZ2dJ9DVJYO/Px3JJbaHejuPzZQpU1BeXo4pU6awjkKMyN7BAfLmRgh6+sa9DT6Pjblz10OnA06dsryFt6lQBNBYloaeUMBpu+W9gdagsfED2Nv7QSq9k3UUQsxqqLczTTuPmrOzM2JiYuDs7Mw6CjGyb2vO4Mvvvh338/k8NiSSQNTXu6Kry/IuaLH5QlGjaYFc+D5ac5+BU9Rc1nFsjl7fj6amT+Dvv46WIyI2h6adCfmVytkebx/4xCLP4xsNrXYavL0VFvf72XyheO7cawCECA3dwjqKTWpt/QJabRtNOxOb9PaJEzTtTMgvpk+fjp6eHpw9a1iHFr4KCVkKiYTDqVNfsI4yJhZbKBYWFiIyMhJSqRRSqXTovyMjIxEVFTWqbfT1KVBf/y6Cg5+Dvb2XiROT4TQ2fgA3t7kQi6NZRyHErDiOQ+Pf/oZ7v/mGpp3HoKamBqtWrUJNTQ3rKMTIpk6dCgCoqKgY1/P5Pjbmzl2PgQHgp58+YR1lTCyyUJTL5ZDL5aiurkZOTg5kMhmqq6uxZcsWVFdXo6qqalTbOXduG0QiV0yY8LSJE5Ph9PfXo739IAICHmEdhRCzKysrQ9XPPyNpyRLWUSyKTqeDWq2GTqdjHYUYWUBAACQSybgLRb6PDTc3bygU7mhsPME6ypjYsQ4wHlKpFBs2bAAAyGQyLFy4EDKZDOHh4aN6/p/+9Ce42enRf+YoEDUJzm4PYO3atVi7dq0pY5MrNDbug1DoCF9fy+9GsX//fuzfv/+y21QqFaM0xBJQb+fxiYqKQn6+5S0xQkYmEAgQExOD2urxTT1bwtiorX0S77yzF08/rYfQQhp7WGSh6OHhAQBQKpVoa2sDAJSUlGDWrFmjev7u3bsRvnMdxCUCCP51GHaegSbLSobHcXo0Nr4Pb+/lsLPzYB3HYMN90ZDJZIiPj2eUiPAZx3HIod7OhFxl60MbECh2Zx3DZG6/PQGvvPIaysvLMX36dNZxRsUyytlrSE9Px5w5cwBcLBrb29tH9bz+2hNwz/0JXY8toSKREaXyMHp7qxEYmMQ6CiFmV1ZWhsrKSiQmJrKOQgivCMTOCPPxg3ZggHUUk5g/fz4cHR1x+PBh1lFGzeILxeXLlwMA2traUFBQMKrnafZshc5VALfkD0wZj1zHhQt74eIyBR4eN7OOQojZPf/993Bav56mncdBo9FAoVBAo9GwjkJMwMPfD44ODjhXWT3m51rC2HBycsJNN9006nqFDyy2ULxyWm/RokWQy+Wjeq64qBZdj90JO4m/qeKR69BomtDa+hkCA5MgEAhYxyHErPR6PQ5LJAieO5emncehvLwcwcHBKC8vZx2FmMCEyRdXLWmqGd3+/FKWMjYWL16Mw4cPo7+/n3WUUbHIcxQBIC4uDllZWUM/L1y4cNTfznUugHsKHU1kpaHhHxAI7ODn9yDrKISY3eAi2w96erKOYpEiIyNx8OBBREZGso5CTMA7wB9tstPoa1OO+bmWMjYWLZoPgaAHx469hwUL/sg6zogs9oiiIfoSb4HI3Zd1DJvEcXo0NGTAx2c17O1pR0lsz9+pt7NB3N3dsWTJEri7W+8FD7ZMIBTifHsrHLVjX+LGUsbGjBk3YdIkIWpr94/8YB6wyULR5aGXWEewWR0dBejrk9vERSyaVuvsLkDGT6/X4/gvvZ1daJFtQoal1mrg7eLKOobJiEQitLaGwdGxjHWUUbHJQlHkSkeyWLlwYQ/E4mlwd5/HOorJ9b/9Z9YRCM9Qb2dCRsa5OCHM1x8D/fy9KMVQUukSBAX1ob7+FOsoI7LJQpGw0d9/Aa2tXyAwcJPVX8SiUVTA5eAZ1jEIz9C0s+EUCgWeeeYZKBQK1lGIidgF+CJ2/f2oqh5dl7VBljQ25s17AgDw/ffvME4yMioUidk0NLwPodARfn73s45ict1bHwVH/7rIJS6ddqbezuOnVquRn58PtVrNOgoxkUkx0ThdJ0fFTz+N6XmWNDYCA2Nw/rwzOjr43UkGoEKRmAnH6dDQkAFf37VW0Ynlegaa5XDb9wN67prKOgrhkbKyMgxs24Y/BQezjmLRoqOjUVFRgejoaNZRiIn4+PjA19d3zD2fLW1sDAzEwsenDjqdlnWU66JCkZhFa+vn6O8/j6Cgx1hHMbmuHRsg0AHOj9I5iuRXubm58Dx3DusXLGAdhRDei4mJGXOhaGkiItbCw4PD8eOfsI5yXVQoErOor38L7u7z4eZm3b2PddpuOOX8B50rp8Len99reRHzod7OhIxNTEwM7xfONtSNN27A22+74NAhfv+eVCgSk+vqKodSeRhBQX9gHcXkGho/QPEeDo7bP2QdhfAI9XYmZGxmTZ+BeROj0N/byzqKydjbO8HRcRk++6yQdZTrokKRmFx9/dtwcAiAj88K1lFMSq8fwPnzf4NX2Bo4B1v3kVMyNjk5OfD09KTezkYgk8kgEAggk8lYRyEmFDt5Cj5I/gvqfq4c9XMscWwsXboUJ06cwPnz51lHuSYqFIlJDQx0oKlpHwIDN0EotO4pt+bmLPT31yEkJJl1FMIjer0ee3p6cPuDD9K0sxGEhIQgIyMDIbQWpVULuWESAKC1bvQFlCWOjTvuuAN2dnb44osvWEe5JioUiUk1Nv4DHDdg9Z1YOE6Pc+e2Qyr9LVxdp7OOQ3gkt7QUbUuXIu63v2UdxSp4e3tj/fr18Pb2Zh2FmJCnrw+aOtqh6VCN+jmWODY8PDxw6623UqFIbBPH6VBf/w58fVfDwcGPdRyTaq/cj57uCoSEpLCOQnjmTVpkm5BxqVe2w0nPOoXp3XffQojFBVAqL7COMiwqFInJtLV9ib4+uU1cxOK45nFM2+0DD4+bWUchPKLX6/Ej9XYmZFw6dQPwc3VjHcPkFi++EU8+qcO3377BOsqwqFAkJlNf/xbc3ObC3X026ygm1fn1u3A9oYZ94garb01Ixmawt/ODFnTOFN81NTVh165daGpqYh2FmJjATYwQHz/09fSM6vGWOjYmTbodDQ2OaGr6F+sow6JCkZhEd/dP6OgoxIQJT7GOYnLc9pfRM9ERbmtfZh2F8AxNOxtfQ0MDUlNT0dDQwDoKMTHPwACIRCLUnR7dlc+WPDZ6e+Phtp3fNQAAIABJREFU51eD/v7RFcXmRIUiMQmFYvcvS+KsYh3FpHpkX8H9SDM0T/0OApEd6ziER2ja2TRiY2OhVqsRGxvLOgoxseApk9DU3ob62tpRPZ7l2CgtLUVSUhKEQiFSUi4/V10ulyMxMRFSqRSPPfYYVKqrL9CZPv1JuLlxOHLk7+aKPGpUKBKj02ia0Ni4D0FBf4BQ6MA6jklp0p6DRiqE+yZ+nltC2GEx7Wzozorwm629vxIvL8Q/9SgKS35kHWVEM2fORGJiIlauXIm0tLTL7ps4cSIyMjKQlpaG9957Dx4eHlc9Py5uNZqb7VBX95G5Io8aFYrE6Orr34FAYGf1S+JoLpyB2/+eRvdDt0Po7M46DuGZI19/DcfPPjPrtLOhOyvCb7b4/lpSz+eamhpkZGQAwND/DyosLMSqVdeeYRMKhejqioev7xkMDPSZNOdYUaFIjEqn60F9/bsICHgU9vaerOOYVPfuJwEOED/7DusohGc4jkPBvn34XWen2aedDdlZEf6ztfd36tSpFtPzWalUwsPDAxs3bsSOHTsuu6+9vX3E4j0m5nG4u3M4cuQtU8YcMyoUiVE1Nv4TWm0HJkz4I+soJqXX90Op+QHKh2bAIegG1nEIz7Ds7WzozorvTp06hQkTJuDUqVOsozBh7e/vlaZPn46amhp0dXWN+FjWY0MikQAAkpOTUVNTg9LS0jE9f/bsB3DkiCsOH/7OFPHGjQpFYjQcp4NCsRs+Pivh7DyRdRyTam7OQt19nXDavZ91FMJDLHs7G7qz4jtL7L5hTNb+/l5p+vSLna5Gc1SR5dgoKipCQkICgIunAcTFxWHbtm0AAJVKhfDw8BG3IRQK0dm5CRkZx6DT6UyadyyoUCRG09r6BXp7qxAc/CzrKCbFcRzOn98FqfROiMVTWMchPMNxHHJycrBs2TKz93Y2xs6K7wICApCamoqAgADWUczOFt7fK0254QZkbH4R6pq6ER/LcmzU1NRg4sRfD5Bs2bIFubm5UKlUKCwsxKxZs0a1nZUrV6K5uRlHjhwxVdQxo0KRGI1C8To8PG6Bu/sc1lFMSqn8D7q7T2LChGdYRyE89HVpKSrFYqxgMO1srJ0V4SdbfH+dnJ1x+8xZcOzVsI4yJitWrIBEIkF6evqYTgmYM2cOQkNDceDAARMnHD0qFIlRqFTfQ6U6avVHEwFAodgFsXgaPD3NP61I+O+1kychePll3P6b37COMu6dFbEMtvL+Nnd3QmLH36XWVCoVpFLpVbdv2bIF27Ztu6xjV2lpKXbu3ImUlBRkZGRcdR6zQCDA/fffj+zsbPT395s8+2hQoUiMQqF4Hc7OUfDyuod1FJPqrSgCvvg/TAj8I7XrI1e5dJFtsZmvdh7vziovLw8pKSkoKioyZ9xx6+joQE5ODjo6OlhHMauxvL/AxaOPO3fuRF5eHpKTky36XEaNgwhh3n7g9PrrPo7V2MjKyho6JeBSGzZsgFKpvOyUgPb2dsTFxaGmpgYbNmzA6tWrr3re/fffD0dHJfLzM02ae7SoUCQG6+mpREtLHoKDn4NAYN1Dqm/nc7hhpwC+kuWsoxAeGlxkex2D3s5j3VklJCSgpqYGK1asQFJS0lVX0PLV4MLScrmcdRSzGsv7q1QqkZiYiM2bN2PFihXIy8vDzJkzzRnXqMS+3vBwdcWF2uufp2jusaFSqZCUlISUlBRs3LjxqkXOJRIJkpKSsGDBgqHbFi5ciJKSEqxZswbAxaPCV4qOjsbOnc5obt5m2l9glKx7r07M4ty5HXBw8Ie//0Oso5iUVtkIt9wT6Fo7DyKxhHUcwkMsejuPd2dVUFAwtLMqKChARESE2TIbYsaMGVCpVJgxYwbrKGYxnvc3Ozsbs2fPBnDxyKKlX+QSNDkKAFB/pvq6jzP32PDw8MDevXvR3t6OrKysYaf+33vvvatuKywsHLbov5RAsAghIfVobR35Ih5To0KRGKSv7zyamj5CcPBzEAqtu59t195nIeoFnP/4OusohIdYTTsbY2eVm5uLpCTL6KQkEong7u4OkUjEOopZjOf9ValUiIuLA3DxfV68eLFZsppKQGgIlF2d6Glpve7jLGVsCAQCuLtfv5vXrbe+BDs74JtvXjJTqmuzYx2AWLbz51+HSOSOgICNrKOYFKfXwyEjD523B8B90nzWcQgPDU07e1pGR6KamhpkZWUBADZt2oTY2FjGiYixbNy4EcnJyZBKpUhLS0Nubi7rSAYRCIWobW2Go5Y/awsaIj8/f8THhITEobBQCoHg32ZIdH1UKJJx02ha0NCQjpCQZNjZubKOY1JdX78Dt7P96Nxp3R1nyPi9WVYGgbc3nrGAozeDRxM3bNjAOgoxAQ8PD+zZswcAsG3bNqv4ElDR2oiqM5WY/+gDrKOYjbv7ckilmaip+Q7h4ewOUNDUMxk3heLvAIQICnqKdRST07+Vht5QB7je+xzrKISHOI5D5Q8/YLpcbvarncdKpVIhLS3NYq8aPnPmDObPn48zZ86wjsJ7aWlpUKlUqK2tZR3FYD3uLtj6/h709fVd8zHWNjYSEl5Gfz9w5MiLTHNQoUjGRatVob7+bQQFPQZ7+6uXbLAm/TXFcC9QoO/RpRAI6Z8MuVpZWRla9u7F9kmTWEcZkYeHBw4dOjQ07WxpnJycEBMTAycnJ9ZReO/5559HVVUVwsLCWEcx2PTp06HX61FRUXHNx1jb2JBIAlFfHwWx+Ah0Oi2zHLTXI+NSX/8e9PpeTJjwJ9ZRTK5RnY26Rx3g9vgu1lEIT7Hs7WxrQkNDkZmZidDQUNZRiBlNmzYNQqHwuutBWuPYmDJlMyoqtDh8+AtmGahQJGOm0/VCodgNf/+H4egYyDqOSen1Gii6P4LmufWw8wpmHYfwEMvezoTYChcXF0yZMgUlJSWso5jVjTeuR3b2FGRmspsBoEKRjFlDw/sYGGhFSMjzrKOYXEvLvzAw0ISgoCdYRyE8VVZWhsrKyqtacRFCjCs+Ph4VZadYxzArgUCA9evX47PPPkNbWxuTDFQokjHR6fpw7tx2+Pn9Ds7Olr2I62g0NOyFh8etEIujWUchPKPT6fDpp5/iruXL4SaR0LSzAXbv3o0HHnjguuefDerq6sJ3332Hrq6u6z6uuLgYq1atwj/+8Q9jxSQMVFVVISEhAR9//DF+t2Ax8l/agYF+zbCPHe3YUCqVSE1NxX333Qf9CG0B+WDdunXgOA4ff/zxZbf39fXhjjvuwM6dO9Hd3W2y16dCkYxJY+P70GgaEBr6Z9ZRTK6npxJK5X8QGGjda0SSsRksEGNiYnD//ffjgocH/F56iaadDTB16lQcPXoU06ZNw+rVq69bMFZWVuLGG29EZWXlsPcXFxfjnnvuwezZs3Hq1ClER9OXPEvm5+cHsViMdevWIenPW5D33yJUniwb9rEjjY3BAjEsLAxpaWmYMWMGhBZwgaKPjw/uvfdeZGZmguO4odsdHR0xefJkvPDCC5g4caLpCkbOhpSUlHAAuJKSEtZRLJJW28sdOxbI/fTTOtZRzKLptSVcxWtiTqvtHdfzabxZruHeO61Wy33yySfc5MmTOQDcXXfdxb36z39yOHyY25qfzzCtdejv7+fS09O50NBQTiAQcImJiVx5eflVj+vp6eHKy8u5np6ey24/fvw4d/fdd3MAuMmTJ3OffPIJp9VqzRWfmFhxcTF35x13cgC44IBAbt++fdzAwMBlj7nW2Ojo6OBeeuklzsPDg3NycuKeeeYZrqGhwZzxDXbw4EEuOBjc0aMHrrqvtraW27hxI2dnZ8f5+PhwaWlpXFdX11WPG+8+ScBxl5SnVk4mkyE+Ph4lJSVD7Y3I6CkUb6O6+mnMmXMaLi78XwbEEPq+LmgD3NF97wx4fnjtq+yuh8ab5bryvcvMzERKSgra2toQGRmJW2+9FYGBgfjwxAkoXFyQHB4OezvqX2AMOp0OJ0+exLFjx6BSqTBt2jQcOnQI/v7+wz6+srIS99xzDyorK+Hl5YVbbrkF0dHRFnGkiIzdmaPf47vTp6BoaoJUKsWrr76KTZs2XfPx69atQ05ODnQ6HeLj4zF//ny4ulpegwi9Xo/Tp7dDo3HDzJnDr12sVCpx7NgxnDx5Ek5OTnj00Ufx5ptvDt0/3n0SfbKRUbl4buI2+Pk9YPVFIgB0fvwXeCg5aJ9IZR2F8MDnn3+OtrY2iEQiKJVKFBYWQiAQQNHdDTuOw4EffmAd0arodLqhc8cqKipQUVFxzUKxuLgYVVVVAACtVouSkpLrLqFCLFtfZxc0AwMQiURob2/Hv//972sWihzH4auvvkJ/fz8cHR1RV1eHxsZGMyc2nu5uR4hEKpw8+Q+IRMOf6tLX1wc7Ozv09PTg888/v6xQHLfxHQS1TDQVOH7nz7/FHT4s5Lq7K1lHMQv1PCnXOcPNoG3QeLNcw7133333HXfHHXdwALjo6Gju6dde41BYyL1C085G09zczCUnJ3NisZhzdXXltmzZwrW0tIz4vPr6eu7pp5/mHB0dOYlEwr3yyiucUqk0Q2JiLjqdjsvOzubCJkzgAHCLFi3ijh07NuLzBgYGuI8++oiLioriAHBLly612M/klpZa7uuvwX3wwYKr7vv222+5hQsXcgC46dOnc3l5eZxOp7vsMePdJ1GhSEb067mJD7KOYha9FYc5DuA6/r7eoO3QeLNc13vvLi0YERzMfbhvH6fX6xmktB6tra2jLhDPnj3LrVy5kjt79uxV911ZML788sucWq02dXxiQnq9nsvOzuZiYmI4ANz82bO5Y29ncpWlJ6967PXGxnAFY2lpqTl+BaPKyJjC5eUJub6+bo7jOO7YsWMjFoiDxrtPopM4yIgaGjKh0TQiNJRtv0lz6X37BWhdAbeHt7GOQnho3rx5+PLLLyHauhUuHh74/bp1KC4uZh3Lor344ot455138Ic//AFyuRyvvfYavL29h32sTqeDWq2GTqe76r7AwEC88cYbqKmpwUMPPYTXXnsNO3fuNHV8YkInTpxAYmIigoKCcOzYMRzMz8e86Gloqq656rHXGxt2dnZYt24dfvrpJ3z00Uc4ffo07rzzTotYHudS8fFbIZXqcfDgi+jt7UVCQgJaWlqQl5eH0tJSLF++3Ojn59LFLOS6dLo+/PBDBDw9EzBlyj9ZxzE5fX8PtEFu6LkjBpKPh1+CYbRovFmukd67/5SW4jcnT+KVwECsnzYNfn5+dPGEAbq6uqDX6+Hu7m7U7XZ0dMDR0REuLi5G3S4xH71ej6amJgQEBAzdtvaupfCdGIq/v/3WuLer1WrR1tYGPz8/Y8Q0qw8/lAAAfv97JRoaGkb9+UMXsxCTuHDhPWg0TTZzNLHzwFZ4tOmhfcI2fl8yPoV5eZC8+y6SGxvh4ODAOo7FM9VVqJ6enibZLjEfoVB4WZEIAC7+Pjhy7KhB27Wzs7PIIhEApNJH4e6+C8XF+zFr1lqTvx59BSbXpNV24ty51xAQ8AhcXKJYxzELRXgJ5FvD4TKf2rGR4XG/9Ha+b9kyKhIJYWDevHkoKyszaTcSPrvzzldRUOCGzMxPzfJ6VCiSa1IodkGr7URo6F9YRzGL/v4GtOi+gcPDm1lHITxGvZ3Z0mg0UCgU0GiGb+NGrN+8efOg1+uvOjfYVsaGvb0T/P1fRWbm16irqzP561GhSIal0bTi/PnXERT0BJycJrCOYxZNTZ9AILCDr+9q1lEIj+Xk5MDT05N6OzNSXl6O4OBglJeXs45CGImOjoarqyu+//77y263pbHxyCOPwMPDA7t37zb5a1GhSIZ17tzFK35DQrYwTmIeHMehsfFDeHsvg709nddEhqfX65H12WdYtmwZ9XZmJDIyEgcPHkRkZCTrKIQRkUiEdcuWw65DfdnttjQ2xGIxHn/8cWRmZqKjo8Okr0WFIrlKX9951Ne/g+DgZ+HgMPwSFdams7MEPT0V8Pf/PesohMdyS0tRnZaGWavpqDMr7u7uWLJkidGvkCaWJXHBYjww7zZwlyxvY2tj48knn4RWq8WePXtM+jpUKJKr1NW9Ajs7N0yY8AzrKGbTl/YnBHzrCal0EesohMfeLCuDQK/H72+/nXUUQmyai78P/DylqJfXso7CjJ+fHx5/fDnU6r+ip0dpstehQpFcpqenEg0NHyAk5H9gZ+fGOo5Z6HvV8HzzGHwVkyAQiFjHITyl1+vxo7MzIpua4OLoyDoOITZt4oxpAIBz5T8xTsLW+vUPYdGiHnz++eMmew0qFMll5PIX4OgYiMDAx1hHMZvOT1+GfScHx420diK5ttzSUgz4++PBkBDWUWyaQqHAM888A4VCwToKYcgnMAB1zY0YaP31/DxbHBvR0UtQUxMKO7ts9PV1meQ1qFAkQ1SqY2hpycXEiX+FSOTEOo7ZCP75MbqmiuESfzfrKITH3iwrg6CzE8/cdhvrKDZNrVYjPz8farV65AcTq3Ze3QFfJ/HQz7Y6NmbP/jukUh0+//wJk2yfCkUC4OJVv9XVz8LVNQ5+fg+wjmM2/bUn4HasGQP3L2UdhfAYTTvzR3R0NCoqKhAdHc06CmHNww2TAydA1d4OwHbHxowZ96KmZgIEgk/R399j9O1ToUgAAC0t2ejs/AEREX+DQGA7w6In40VwIsD1kVdZRyE8RtPOhPBP8LRoCIVCVB6XsY7CXFzcbvj4aPHFF38w+rZtpyIg16TT9aGmJgVeXvfA0/M3rOOYDafXw/FAIToXBsPedyLrOITHMouLadqZEJ4JiYrEt+Un8VN5BesozMXFrUR1dQB0uo8wMNBn1G1ToUhQX/8W+vrOIzw8jXUUs+r5fwfgUtMPwUOPso5CeIzjONTt2oU1X31F086E8IhAKMS7RwuxJ/cA6yi8EBv7Onx8BpCXl2rU7VKhaOM0mlbU1b2KwMBNEItvYB3HrBpdv0flC25wve951lEIjw32dn7w3ntZRyEAZDIZBAIBZDKabiTArbfeiuLiYnR3d9v82Jg1ay327VuMLVuy0N/fb7TtUqFo42prUwFwCAt7iXUUs+I4HZp68iB46CEIHZ1ZxyE8Rr2d+SUkJAQZGRkIofNFCS4WilqtFt9//z2NDQDPP/8Gzp07h/T0dKNtkwpFG9bVVYYLF95DaOif4eDgwzqOWSmV/4VGcwG+vvezjkJ4jOM45OTkUG9nHvH29sb69evh7W0b7UXJ9U2ZMgVeXl44cuQIjQ1c/Hs89NBD2Lp1Kzo7O42yTSoUbRTHcaiqehIuLpMxYcLTrOOYXVPTp3ByCoe7+1zWUQiPVVVVobKyEomJiayjEEKGIRQKccstt+A///kP6yi8kZqaCpVKhTfeeMMo26NC0UY1N38KlepbREa+CaHQto6U6HR9aGnJhZ/f7yAQCFjHITy2s6ICDlu20LQzITz2yLIVyHv2z+hS2dZC29cSEhKCJ554Ah99tAONjVUGb48KRRuk1apx9uxz8PFZCak0gXUcs+v8Ig0BWSr4eq9lHYWYUWFh4ZiPDJaJxQgND6dpZx5pamrCrl270NTUxDoK4YmYWfHw9pDgeOE3NDZ+kZz8J7z+eg++/HKNwduy6EKxsLAQ8fHxEAqFmDVrFvLy8lhHsgh1dVuh1aoQEfE66yhMCN7Zi4AiZ4jdbGv1fltVVFSElJQU5ObmoqamZkzP1UqlWGfDJ8bzUUNDA1JTU9HQ0MA6itHs37+fdQSLNnHKZNS3tqCvodnqxsZ4+fkFo6NjAUJCZPj55yKDtmWxhaJMJsPixYvh7e2N9PR0hIeHY9WqVVQsjqC7+zQUijcQGvoCnJxsbwc40FIHt/9egGaV7R1JtVULFy7E9u3bsWjRorE/uaeHFtnmmdjYWKjVasTGxrKOYjRUKBpGIBSipqMVEVIfqxsbhli5MhtqtQjHjhnWltdiC8Xk5GREREQgPz8f69evR3Z2NhISErBt2zbW0XiL4/SorEyCk1MYJkx4dkzPtZYPsu59qRBoAZff/4V1FGJmHMeN+TnBbW0Q0yLbhPCe0EuCSUHBaDqvYB2FN8RiKUSixxER0Yiiop3j3o7FFopFRUVISkq67LakpCTIZDLU1tayCcVzDQ2ZUKm+xaRJ6RCJnMb0XGspFEVZ/0bXbE84hs9iHYVYgLv9/VlHIISMwqS5Fz/Tq34sYZyEX5YufQN1da5obPwLtNqBcW3DIgvFwfOM4uLiLrt94sSJl91PftXffwFnzz4Pf/9HbKqf86X6a4rherwDutXUYYOMzv3x8awjEEJGwScwAD8rzgEddOXzpYRCISZNehNBQX345puXx7UNOyNnMgulUgkAkEqll90eHh5+2f3kV1VVT0EodERExPgPP1u63g9egb0dIH4wlXUUwnO9vb0AgNqzZ+Hs4MA4DblUVVUVnnrqKbz11luIiopiHccoVCqVzbadM6ajZTJM9vZD1oEDiJo0iXUc3nB0nIGvvgpCV9fXAH79fBstiywUydi0tPwvWlv/hejoA7C3l478BCtln1OIztsD4eEdyjoKGaeMjAwUFBSM+LgdO3YMzTCMx+DpKw88YNhJ4MR01qwxfNkPPomno9fETGpra3HTTTeN+vEWWShKJBIAQHt7+2W3D045D95/pcEq+vTp0yZMxy96vQbl5Ulwdr4Zbm6RUCjG963V0r/x9vc1QnFLL3ymPgx3M/0eg+NsrN/eyLVt2LABGzZsMPnrLFmyBB9//DHCwsLg7Ey9wAkhlq+3txe1tbVYsmTJmJ5nkYXi4BRzSUkJFixYMHT7YKE4eP+VbPsoQTMAwy7gsI5vvO/+8j/zGeu3N8Ket7c37r+f+oATQqzLePZFFlkoAkBCQgKysrKwefPmoduysrIQHx+PsLCwYZ9DRwmIOY332xsxjStnIAghhIxMwI1ncTEeKC0tRXx8PFauXImNGzciJycHGRkZyM3NxfLly1nHI4TwRGlpKbKyspCbmwu5XI4NGzYgPj7eLFPYhBBi6Sy2UAQurqWYnJwMmUyG+Ph4bNmyhYpEQgghhJBfFBYWIj09HdnZ2eN6vkUXioQQYi6GftgScqX09HQIBAIAF5d1u/RUKkIMVVRUhIKCAiiVShQXF6O4uHhc26FCkRAj2Lnz4vqUx48fR3h4OLZv3844ETEWY33YEnKp9PR0qFSqoeIwLy8Px48fp88OYnR5eXnYtm3buD+7LLIzy1gVFhYiPj4eQqEQs2bNQl5eHutIxIrs3LkTmzdvxubNm5GdnY2amhokJiayjkWMZOHChdi+fTsWLVrEOgqxImlpaVi1atXQzytWrEB6ejrDRMRaGXo80OoLRZlMhsWLF8Pb2xvp6ekIDw/HqlWrqFgkRqFUKpGVlQWVSjV025YtW5Cbm0s9x60MTb4QY1EqlaipqblqhQ6lUokTJ06wCUXINVh9oZicnIyIiAjk5+dj/fr1yM7ORkJCArZt28Y6GrESNTU1kMvlQz9Tz3FCyPVc67NBIpHQ5wbhHasvFIuKipCUlHTZbUlJSZDJZHTEhxhMIpGgvb0dsbGxQ7eNtPA7IcS2XWtNT6lUSut9Et6x6kJxcIcdFxd32e10xGd0CgsLERkZCalUCqlUOvTfkZGRiIqKYh2Pt/bu3YtFixYNTSvR35EQQoilstjOLKOhVCoBXPyWdqnBIz2D95OryeVyyOVyVFdXo6ioCBEREQgLCxu6cIMMTyaT4ZtvvkFJSQkA+jvyTUZGBgoKCkZ83I4dO4a+UBJibFfukwa1t7df8z5CWLHqQpGMn1QqHepcIZPJsHDhQshkMppOHUFKSgpKSkrg7u4OgP6OfLNhwwbqyEKYG/z3r1arhz4rgIsHL+izgfCNVU89SyQSAFefDzI45Tx4P7mah4cHgIsfXG1tbQCAkpIS+hC7jk2bNiE9Pf2yD376OxJCriSRSBAeHj70mXCpS893JsQYDD3v1aoLxcGd8eA04CC62GD00tPTMWfOHAAXix060Xp4GRkZSElJGTovsbS0FKWlpUP309/R8tF7RowpOTkZe/fuHfo5PT0daWlpDBMRa1NaWoqUlBSkpaWhtLQUmzZtQkZGxpi3Y/WdWRYvXoz29vbLViRftWoVamtrcfz4cYbJLENkZCSqq6sBXJxWBUCdA66Qm5sLuVyOmTNnArhYCBYWFiItLW3o6CL9HS1XaWkpsrKyht7nDRs2ID4+nqawicF27tyJ8PBwtLe3o6amhpZtI7xk9eco7tixA/Hx8UhMTMTGjRuRk5ODvLw85Obmso7GezKZDPHx8UM/L1q0iDoHXEGpVA7bhUUgEGDPnj0A6O9o6WbOnImZM2dSYU+Mji5oI5bA6o8oAhfXUkxOTh7aYW/ZsgXLly9nHYsQQgghhNdsolAkhBBCCCFjZ9UXsxBCCCGEkPGjQpEQQgghhAyLCkVCCCGEEDIsKhQJIYQQQsiwqFAkhBBCCCHDokKREEIIIYQMiwpFQgghhBAyLCoUCSGEEELIsKhQJIQQQgghw6JCkRBCCCGEDIsKRUIIIYQQMiwqFAkhhBBCyLDsWAcghBBCbE1eXh4AoKCgAElJSSguLkZJSQlWrVqFhQsXMk5HyK+oUCSEEELMKC8vDytWrAAAHDp0CNu3b0dWVhbOnj0LLy8vxukIuZyA4ziOdQjCX/StlxBCjEsul2PixIkAgFmzZiEtLQ0LFixgnIqQ4VGhSK7p0m+9SUlJUCqVyMrKQkpKCtasWYPY2FjGCQkhxLIJhULo9XrWMQi5JrqYhVxTXFzc0H+XlJQgKSkJALB9+3YqEgkhxECFhYWIj48f+lkulzNMQ8jwqFAk1zQ4NQIAMpmMpkYIIcRAMpkMKSkpAID09PTLCkWZTMYqFiHXRIUiGRF96yWEEOPo6OiAUqlEUVERduzYAeDiaT4ZGRlDp/oQwid0jiIZlkwmQ3Z2NrZv347ExERIpVJZ6SCLAAAAmUlEQVTs2bMHwOXnLhJCCCHEetERRTIs+tZLCCGEEDqiSAghhBBChkVHFAkhhBBCyLCoUCSEEEIIIcOiQpEQQgghhAyLCkVCCCGEEDIsKhQJIYQQQsiwqFAkhBBCCCHDokKREEIIIYQMiwpFQgghhBAyLCoUCSGEEELIsKhQJIQQQgghw6JCkRBCCCGEDIsKRUIIIYQQMqz/D44fgdIazr/3AAAAAElFTkSuQmCC",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31461ec90>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(7,4))\n",
    "\n",
    "# setup-2\n",
    "subplot(1,2,1)\n",
    "\n",
    "fh(x) = 2x + sin(sin(x+3/2))+2\n",
    "\n",
    "gca()[:set_aspect](\"equal\")\n",
    "pts = linspace(0,2pi,1000)\n",
    "xlim(0,2pi); ylim(0,4pi)\n",
    "for i = 1:2\n",
    "    plot(pts,fill(i*2pi,size(pts)),\"k:\")\n",
    "    ptsrn = pts[findfirst(fh(pts) .> (i-1)*2pi):(findfirst(fh(pts) .> i*2pi)-1)]\n",
    "    plot(ptsrn,fh(ptsrn)-(i-1)*2pi,\"y\",linewidth=1)\n",
    "end\n",
    "\n",
    "ptsrn = pts[findfirst(fh(pts) .> 2*2pi):end]\n",
    "plot(ptsrn,fh(ptsrn)-2*2pi,\"y\",linewidth=1)\n",
    "plot(ptsrn,fh(ptsrn)-2*2pi,\"r\",dashes=(6,4))\n",
    "\n",
    "ptsrn = pts[1:findfirst(fh(pts) .> 2*2pi)-1]\n",
    "plot(ptsrn,fh(ptsrn),\"r\",dashes=(6,4))\n",
    "\n",
    "xticks(0:pi:2pi,[\"0\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "yticks(0:pi:4pi,[\"0\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\",\"\\$3\\\\pi\\$\",\"\\$4\\\\pi\\$\"])\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x),\\\\ \\\\hat f(x)\\$\")\n",
    "\n",
    "gca()[:text](-0.3, 1.0, \"(a)\",\n",
    "horizontalalignment=\"left\",\n",
    "verticalalignment=\"center\",\n",
    "transform=gca()[:transAxes])\n",
    "\n",
    "\n",
    "# setup-2\n",
    "\n",
    "subplot(1,2,2)\n",
    "gca()[:set_aspect](\"equal\")\n",
    "pts = linspace(-1,1,1000)\n",
    "v1(x) = (x-2)/3\n",
    "v2(x) = -1/3 + (1-x)/2 + sin(4*(1-x)/2)/6\n",
    "v3(x) = 1-(1/3-sin(4)/6)*(1+x)/2-(1-x.^2).*exp(-x)/15\n",
    "plot(v1(pts),pts,\"k\")\n",
    "plot(v2(pts),pts,\"k\")\n",
    "plot(v3(pts),pts,\"k\")\n",
    "plot(v1(pts),pts,\"c\",dashes=(6,4))\n",
    "plot(v2(pts),pts,\"pink\",dashes=(6,4))\n",
    "plot(v3(pts),pts,\"y\",dashes=(6,4))\n",
    "\n",
    "xticks([0])\n",
    "yticks([-1,0,1],[\"-1\",\"0\",\"1\"])\n",
    "vlines(-1/3,-1,1,linestyle=\":\")\n",
    "vlines(2/3+sin(4)/6,-1,1,linestyle=\":\")\n",
    "\n",
    "\n",
    "text(-2/3,-0.73,\"\\$N\\_p\\$\",horizontalalignment=\"center\")\n",
    " annotate(\"\", (-1., -0.8), (-1/3, -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(1/6+sin(4)/12,-0.73,\"\\$N\\_q\\$\",horizontalalignment=\"center\")\n",
    "annotate(\"\", (-1/3, -0.8), (2/3+sin(4)/6, -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(5/6+sin(4)/12,-0.73,\"\\$N\\_r\\$\",horizontalalignment=\"center\")\n",
    "annotate(\"\", (2/3+sin(4)/6, -0.8), (1., -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(-2/3-0.03,0.4,\"\\$\\\\hat f\\_p\\$\",horizontalalignment=\"center\")\n",
    "text(1/6+sin(4)/12-0.0,0.6,\"\\$\\\\hat f\\_q\\$\",horizontalalignment=\"center\")\n",
    "text(5/6+sin(4)/12-0.0,0.2,\"\\$\\\\hat f\\_r\\$\",horizontalalignment=\"center\")\n",
    "\n",
    "xticks([-1,0,1],[\"\\$-1\\$\",\"\\$0\\$\",\"\\$1\\$\"])\n",
    "yticks([-1,0,1],[\"\\$-1\\$\",\"\\$0\\$\",\"\\$1\\$\"])\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x)\\$\")\n",
    "gca()[:text](-0.3, 1.0, \"(b)\",\n",
    "    horizontalalignment=\"left\",\n",
    "    verticalalignment=\"center\",\n",
    "    transform=gca()[:transAxes])\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/setup.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.4.1",
   "language": "julia",
   "name": "julia-0.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/.ipynb_checkpoints/theorems-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition pycall_mod(Union{Ptr{PyCall.PyObject_struct}, PyCall.PyObject}, Any...) in module Main at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4 overwritten at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4.\n",
      "WARNING: Method definition #pycall_mod(Array{Any, 1}, Main.#pycall_mod, Union{Ptr{PyCall.PyObject_struct}, PyCall.PyObject}, Any...) in module Main overwritten.\n"
     ]
    }
   ],
   "source": [
    "include(\"figures-preamble.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition discretisey(Any, Any, Any) in module Main at In[2]:1 overwritten at In[4]:1.\n",
      "WARNING: Method definition discretisex(Any) in module Main at In[2]:2 overwritten at In[4]:2.\n",
      "WARNING: Method definition heaviside(Any) in module Main at In[2]:3 overwritten at In[4]:3.\n",
      "WARNING: Method definition maxv(Any) in module Main at In[2]:7 overwritten at In[4]:7.\n",
      "WARNING: Method definition K(Any) in module Main at In[2]:12 overwritten at In[4]:12.\n",
      "WARNING: Method definition coefbd(Any, Any) in module Main at In[2]:13 overwritten at In[4]:13.\n",
      "WARNING: Method definition coefbd2(Any, Any) in module Main at In[2]:14 overwritten at In[4]:14.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "coefbd2 (generic function with 1 method)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "discretisey(pts,fun,sym) = vec([1,1]*(round(Int,fun.(pts)+0.5,RoundNearestTiesUp)-0.5-(sym==:Down ?isinteger.(fun.(pts)):0))') \n",
    "discretisex(pts) = vec([pts'-0.5; pts'+0.5])\n",
    "heaviside(x) = x < 0 ? -1 : 1\n",
    "\n",
    "p1 = 2/3; p2 = 1/5\n",
    "l1i = 2/3.5; l2i = 1/3.5\n",
    "maxv(x) = max(x*p1,x*p2)\n",
    "\n",
    "p = 2/4\n",
    "cli = 2/5\n",
    "\n",
    "K(x) = 1/(1+x/20)\n",
    "coefbd(j,k) = k == 0 ? K(abs(j)) : j/k > p1 ? K(abs(j-p1*k)) : j/k < p2 ? K(abs(p2*k-j)) : one(j)\n",
    "coefbd2(j,k) = k == 0 ? K(abs(j)) : j/k > p ? K(abs(j-p*k)) : one(j)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## theorems-1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31174a090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "xlim(-N-1/2,N+1/2)\n",
    "ylim(-N-1/2,N+1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "kpts = -N:N; jpts = -N:N\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),discretisey(kpts,x->maxv(-x),:Up),linewidth=0,facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),\"k\",linewidth=0.75)\n",
    "plot(discretisex(kpts),discretisey(kpts,x->maxv(-x),:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->-maxv(x)-n,:Down),\"k\",linewidth=0.5)\n",
    " plot(discretisex(kpts),discretisey(kpts,x->maxv(-x)+n,:Up),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,-kpts*l1i,\"k:\",linewidth=1); plot(kpts,-kpts*l2i,\"k:\",linewidth=1)\n",
    "prop = 0.76; text(prop*N,N/13-l1i*prop*N,\"\\$j=\\\\lambda\\_1\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l1i))\n",
    "prop = -0.78; text(prop*N,N/14-l2i*prop*N,\"\\$j=\\\\lambda\\_2\\^\\{-1\\} k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l2i))\n",
    "\n",
    "prop= 0.53\n",
    "text(prop*N,N/30-p1*prop*N,\"\\$j=p_1 k\\$\",\n",
    "verticalalignment=\"top\",horizontalalignment=\"center\",rotation=-atand(p1))\n",
    "prop= 0.8 # -0.73, N/50, verticalalignment=\"top\"\n",
    "text(prop*N,N/20-p2*prop*N,\"\\$j=p\\_2 k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p2))\n",
    "\n",
    "plot((N+1/2)*[-1,1],[0,0],\"k:\")\n",
    "plot([0,0],(N+1/2)*[-1,1],\"k:\")\n",
    "\n",
    "\n",
    "\n",
    "imshow([coefbd(j,k) for j in jpts, k in kpts],\n",
    "extent=(-N-1/2,N+1/2,-N-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2)\n",
    "# plot(kpts,kpts,\"k--\")\n",
    "# plot(kpts,-kpts,\"k--\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## theorems-2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31c10a290>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75,4*0.75))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "kpts = 0:N; jpts = 0:N\n",
    "imshow([coefbd2(j,k) for j in jpts, k in kpts],\n",
    "extent=(-1/2,N+1/2,-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2,origin=\"lower\")\n",
    "\n",
    "\n",
    "xlim(-1/2,N+1/2)\n",
    "ylim(N+1/2,-1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->0.,:Down),discretisey(kpts,x->p*x,:Up),facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->p*x,:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->p*x+n,:Down),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,kpts*cli,\"k:\")\n",
    "prop=0.81; text(prop*N,-0.06N+cli*prop*N,\"\\$j=\\\\check\\\\lambda\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(cli))\n",
    "prop = 0.7; text(prop*N,0.06N+p*prop*N,\"\\$j=p k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "prop = 0.7; text(prop*N,30+0.06N+p*prop*N,\"\\$j=p k+C\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems-2.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## theorems ~together~"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAEACAYAAAB8sjXeAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAIABJREFUeJzsnXmc1PT9/59J5toLFgREQMDFA0EREVCBKnIoXniBVitVUaBYa4vtF0TKoWi9qq3tryp4lHqL1KNeWA4VrVTlUKoItKwghygIyy57zGSS/P7IJJvMZGaSYXfZIy8e+9iZTz6fTzKzzLzyep+CpmkaPnz48OHDh49GCfFQX4APHz58+PDhIz18ovbhw4cPHz4aMXyi9uHDhw8fPhoxfKL24cOHDx8+GjF8ovbhw4cPHz4aMXyi9uHDhw8fPhoxfKL24cOHDx8+GjF8ovbhw4cPHz4aMXyi9uGjEaOsrIxTTjkFgKVLl9KmTZu0c5cuXcqkSZMa6tJ8+PDRQPCJ2oePRoxp06a5Jt8RI0awdOlSSktL6/mqfPjw0ZDwidqHj0aKsrIyFi5cyMSJE12vmTRpEvfee289XpUPHz4aGj5R+/DRSLFw4UIuv/zylPFFixbRo0cP2rRpk6K2J06cyMKFCxvqEn348NEACBzqC/Dhw4czlixZwsiRI21jZWVlTJs2jXnz5lFWVsaECRPYu3cvL730EgDFxcW0bduWNWvW0K9fv3q/xtLSUhYtWkRJSQmlpaVMnDiR4uLiej+vDx8tCT5R+/DRSLFmzRqmT5+eMv7SSy+ZJFxcXJxC5iUlJaxatapBiHrs2LGsXr0a0G8ixo4dy5IlS+r9vD58tCQ0OaJWVZWdO3dSVFSEIAiH+nJ8+Kg3lJaWIkkS+/fvp6KiAlVVAWwEPGLECHNuSUkJoBP15s2b6/361qxZY3teXFzMqlWrbNeSCf5n2UdLg6ZpVFRU0KlTJ0TRvee5yRH1zp07OfLIIw/1Zfjw0SDo27ev+fi55547hFeSilWrVtG2bVvbWNu2bdMSdTQaJRqNms937NhBr1696v06ffhobNi2bRtdunRxPb/JEXVRUREAb3/+GoWtChEAwfIPQUBERBASI4LlGIDluXEXXztPhygYdzq166xzsRw19tSfw6RxP2fe0w/XrjMnp65P2ccyz3o0eZ5tRtJ8J12Sck5BYPL1PwfgkSf+Yjuaen3683g8znvL3wfgrGFnEgjk8F/nIFST0/vWkKir83tRjgP7ncbjf53PUUcdxdHdjyU/Px/A5n9eunQpgI0YS0tLGTt2bJ1cbyaUlZWljBUXFzuOA9x9993cfvvtjseuvfZabrjhBiRJqtNr9OGjMaGyspIRI0aYPOYWTY6ojS+6vKI88gvzbGQsCmLiuYgzEdvJO/mYsb+YCIbX19sJ1jrXvCYLYRe2KuDn428mkhfhsacfTRy3vQD7muR9BCsxOz1yGs28r9PaZ196mmuvGs/EayYRycvjb8896TjPeqZLx1ySYe8c4ZN3WvLud0o/Nm7YRJ+T+tjGx44dawsmmzp1qu14aWkp/fv3r5Nry4Ti4mL27t1rGysrK0sbTDZ9+nRuueUW83l5eblpHVuwYAGLFi3iww8/ZOPGjSxYsIDLL7+8QV6HDx8NDa+uniabnqVqKqqmoqGhaRoamj6Gipb4rWqqecz8nXhsrnU4Zn0M+o+GBmA7bsB8rGnMe/oRnlr0JKAxYdzPzJnmbE2zr7FAQ9OPm3NqjxjPrOe27aClHnfc3zJ/wbNP8MIrzwNwzVXjzaOpe9heQZq97T+uoWn2Hy9Lk/41NOrq/Jqm2X4MDB8xjLVr1trm9uvXzyyCMmHCBC6//HJb3nRZWRmlpaUNEkjmRKJ79+5N658Oh8O0atXK9gPQZeYQOv52MAcOHCAWi/HCCy/w9ttv8+KLL9br9fvw0VQgaJrHb8dDjPLyclq3bs1pwwZSWFTI3Y/dkaKWJUEy1Wl6M3dmdZ1sMvekrhNm9InjJlNTHfWsrpNN6vZ1WdS14Hw8Gcnm9muvGk9NdTV5eXkscFDXiqLw/rsrADjzrDOQJO/GGF91e0NZWRm9jjmBDZvX0/GwTuzfv98kt3S477772Lx5M/Pmzcv5vF7Qo0cPM3CtrKyM4cOHm1Hg2WB8lo+772wUQaN05ruoNXHzeF5eHitXrkSSJPbt28c999zDZZddxoABA/zgMx9NEgcOHOD000939Vm2oskS9ZL/vsE9v34AQYDfPXaHzfQtCqKdaB2I2YmI082BWhKn9pm5zhix/rb6rSeOmwwIzH/6Ecs8kualIeukvawzkuc6kbXT3mnHBYEfX3IlL7zyfMqKqsoqOrbpDMCufTsoKChw3NErfPLOjJsm/4Ljex3P/90y1dWHu0ePHixZssRV1HVdYM2aNSxdupSSkhI+/fRTJk2a5PrcVqJWJdBUjVhMBiBWLbPrzn/xySefEAgEePrpp/nDH/5A7969eeGFF+rzJfnwUW/IlaibnI/agKqpzJ0/i5kT7+CWq6cRyYuY6hqtNsBMFEQEDTTju1EDBN3caCPjxLh1Dppu3jQJOnFLkziFbQxBP6dhAhUMa7igE/TEcZP56ZjrTHVtns4wWRv8nrgIcx/9YkEQrKfCesEaWuLc9j0NMjOOJ8N2jsS6SF4eP77kylS/tShwYp8TADKkFSTf82UnJO8rjIUO95cuydvJTN2Q5O3l/HfePZdRI851te/SpUsZMWJEg5E06KZ4w8w+ZsyYnPbIywuhBfX/UyE5BEAsFEMISwwcONCcFwgEuOqqq8zn8Xic3/3ud4waNcpX2T6aNZqson5r46sUtSo0VfTMiXeY6towfTuqZxfqWswQjGZ9Tu0z/VGSKTwXde30he1VXTuZ1x33ynCOa68aD8CC555MS2G5kZuvur2ev7y83LXpuynB+Cyf+thlENKJOi7rpu94XCEWjYOmIcdkNEVj8/RlpsIWRZEVK1Zw880306ZNG5YuXUooFDqUL8eHj6zIVVE32WCymCojmz9x5sybgapp3HL1NKbdMIO4FieuxlE0BUVV9N+agmr5McZsxxNBaLXzVfPHfE7tmKapaOg/tgA36z9NhUSg0LynHwE0fjrmWiaMm6QHwRkBZ5qW2C81WM0cSwRd6UFttSFm1qA3cz9ICdRKF/xkG0sEmoHGjy+50gw0S76jS3mdDv9SkRx25vTjfYXj3WZyoFq6H8erdPevvnCoA+UaAwRRQJBE/Scgmgq7X79+DBkyhE6dOnHZZZdxxRVX2NK6HnnkET799FOamAbx4SMtmqyifnn9CxS1KkKk1idtKOlbr5nJ75++26aMk1W0ccwp4Mxcl0ZJO/m1jeeZFLaxR+Igk8ZNBmC+GWjmrIYzquyUgLMswWYpa7Ir7Gt/cj2ALcjMPtcbfCXuDeXl5RxxWOdmq6iHPX0lalgnWtmiqK3qGjAVdqwmxtdz3rcFnhUWFvLhhx+yZcsWLr74YiRJYsmSJbRv376BX5UPH+nR8nzUqoKixtEECRUNych9RiQUCfGbcXqN5Ehe2BZsZjhyVU3ViVTTyVVLPDb9zBZ/dYqfOtmXTe1zw38tIOh39A6+Z8PvPO/pR5g0bjI/HXNt4lrz7NHhpm861cds3UdfYPioaz3ZVh+07VIT+xr7WK8vZX9gwbNPMO7H13BUR9332X9gf5uCiaREimdGbj5ip/vJzGu8rzAWNl3/d3OGIOqfVTEoUTL3rJTAs1gshiRJXHbZZUSjURtJv/TSS3Tr1s33ZftokmiyivrF/zxNUatCvUCJICIKkqmuA2LAJOaZE+8gWhO1BZtlU9dGZbJ0ajz5GJAyD8s863ErrKrY6r/OqVCKbU7tkZQ5afZNt7cxXllZSae2enGKnXu36VHfibVGapeBZOJOOacLNJTqzn0VDaa8m7uivuDFa9DC+mdOVvR65jFFsalrIEVhy3JCadfEUlK7DIUtSRIVFRUMGzaMmpoann32Wfr0sReQ8eGjodDi0rOeW/dXClsV2ghaFCQEQSAoBhAQEQXBMdjMSs5OAWVChmPgRMrOpE7tEXOdMYLlaOIgQMIc7i2Vy2mfTMFmKcddkLUSV3j9tTcAuPCiC5xLiKYhbmha5N3YiNsn6sxELcfkjKlde/bsYf78+WzatIlnnnnG/By+++67FBQU+CrbR4OhxRH1U589TmGrQqQEQUsJP7UoiASEQIrf2pO6TvJRg3t1fVCFUhLHci2UYo7lUigly75O1+oKHsg7Nxpu/uTd3In68r/fgJin3/hFlYRKVuI20gY8KezNv12OFlXMcxUWFvLBBx+YN5iqqnL++eezfft27rvvPs49110KnA8fB4MWR9RPrp1npmfpZF1r/g6IwQRJiwnl7E1dpws0c6Ou05E4tc/MdcYIlqOHtFCKZY3T3plQF+R96FR3LmdqOPIuLy+n02FdfKL2oLCjUVkPPIvFQdFsClsURWpqanjggQdYsWIFr7/+Onl5eQCsW7eOaDRK//79fZXto87R4oj6sTUPU1hUYCrqWsKWCIhSit/ai7oWTYJPJWvIrK7NdeBI6tnUtdWEbZB1YyhDqigKn368CoABp/bP2uXIM2EKQss1mUNG8m7uRD3+9ckIETtRx1XVRtqAJ+JONotbFbbVfx2Px21unEmTJvHRRx8xZcoUxo8fX38v3keLRIuL+o6rMoqmoKEhoiEhoaEhoSFoesS1JmiOUeEaGnfMn2mq6+kTZtrUtYaWMSocgZTobyMy3BrpnS4qvPZQamS4NZpbEwTmPf2ISdgTxv2M+U8/Ym4qQNrI8PRR4cbZ9R0cI8MdosJramoYddZ5AOzY+02aEqLWl+ox+tnM3TYm16ruH19ypW2qV/Ju9FHmkBpp7qu5OoMgChw5+wxdYVsixA2CVhQFSZJQVZUjjzySwsJCzj77bHP9tm3b2LVrl6+yfRwyNFlF/edPHqSwVYHNJ20o6qAYSPFbe1HXbk3hkKqunSLGoeHUtRMBeVXXToq9qqqKH/UfCsCHq943eyMfLOrCZA7N299dXl5Op3ZHNltFfePbv0DMCwK6kgaQFcWmrgFPCjvXCHGAaDRKOBw2j99111288MILXHnlldx22211+h74aFlocYo6psrEFJmAGEATNP13Ql0LmpDQ1yIikmd1ffdjc13nXCera2MukKK63aprgzByUdeakEo4XtS1TVkn9kQQyM/PZ/X6T1L3PEgkq91sqhtwpbxzMZl7uhbLKjuyrzko5e3joCCIQtocbENhJ2c05OXlkZ+fz9ChQ82x/fv3s2nTJl9l+2gQNFlFfc+/7qKgqICgKBEQA0iiaKprQ1FbVbYXdS0Iguuc62R1nazGjXEv6tptznVade0hjcu2jtR1Tuo6HeqCuA9632aYItbcFfWvl/wGKS9RmUxNKGBVtalrwJPCrqscbAOVlZXk5eWZDWmeffZZ7rnnHoYPH84f//jHOnpHfDR3tDhFHVVihNQQGqqukjXRVNeCIKT4rb2o61kT56b4rd2q69p62d4rmpG4kmwVzTKp60x+6+R99BMkq+ssFc2sEFL3TkZ9qO6M+3pQ3dA0qqo1qTvpJgY3ClsUxZSYjOrqavLz8znttNPMMUVRWLt2Laeccoqvsn3UKZqsov7tuzMobFVAQAwQECUkQTLVdVAKpPitvahrSZByqmhm81e7yLkGJ3Vd6+O2Hrcim7p2UsHe1HWq37qmpoZrfnwdAE+98FcikUjqH8fll1NjVt6NUXWXl5fTuRkr6unLpxPITwR2JdRyXI3b1LU+5l5h13UOdrLCBl1li6JopnZ9+OGHTJ48mT59+tgKq/jwYaDFKeqYKhNVZBRNRdH0ADJDXQuCkOK39qKugYxR4ZnUtaiJKX5rL+raqNXttl64k7o+mHrhtRdlXI3+WFEUlixeCkBcUVKMAhjnSobDl1VDKe9c/N1NKcq8uSAsBQlIejCZIuoEK6kigQQBB9WEaTtB3IGE+TmYIE6DuI3xsCSZpB00zOKJuSZxB/TnBlEHAvq8YFCi533nkNxe01DYoiiahJ2ssr/99lvy8/Pp06ePjaS/+uorevbs6RO3j5zRZBX1L9/5FQVFBYSkgKmqjd8RKZTit/airqWEQrf6rd2qa2v5UbAraDfqWjRM8S6iwq3HatX1jQB1Xi9clmUWPf93AMZeOYZgMOiwh0u4+MJqzKobGjbKXFfUXZutop7z/iwC+Qmi1moVtVVdA54Udn3mYL/33numr9pK3KBnR0SjUdq0aQPA1q1bueCCCygpKWHhwoW2aHIfLQ8truDJuFcnUdgqj3AgQChB0gZpRwLhFHO4F9IOiEHHYLPZk+YCAnc9NidtC01jrtdCKenM5uCRtAXn9pngjrTTm8NTdkiBW+JxNesQmtHd7HntT8ZTU11jPndS3c57e7+W5k7Ud394p4WoDbJVbKQNeCLuukztctNeM10BoKVLlzJjxgxOOeUUHn74YXN869atdO3a1VfZLQwtjqjHLLqewlZ5hCSJkCQRlvSKZCEpaBJ10KK0pURXLeO3UX1MspF1orKZIJkNPpLLkM6edCexmhjhSJjfPX67SagGcRvkbhJtFv814EjeB1uGdNK4ydRU1xDJi6Qn7GxkbZuTDo2LvA+VEk8mbqg78i4vL6dLu24+UR8ionbb/ANSFTbovuyysjI6d+4M6Kp72LBhtG/fnieeeIIOHTrk9P75aHpocT7qSjkGMYlIIICiqiiqSjigoWkakiDq/mdNQ038SELCJ234rRPqWhMS8wUJUdCQBA1RFExPNoCmaYiC7tG9fd5vTXX966tvBbCZxNEMKk2QtgZakj9a0zQ7GTv5rJ382uhcZd5Z1bqSTSLR0BA0mPfUwyZh6/2uBTPYzFaBjNrrs+5hPk/4uOOKwvovvkIAep1wvOXLKHMesVt/ratsZBc+8EMVeb7g2VRCvvYnqf5uJ9SFGb0pIygFCQUSRK3q/68kQTFJW0oEWFr910BGH3Ym/zWQ0YedyX8NEJJD+txQDDESYODAgeZrcVLYBQUFNn/2hg0bzO8na8/s77//nvbt2/sq20cKmqyi/tHfrqCwVT6RQIBIIEA4oaxDkkRBMERIClp8197UtZmHjb19ppsmH4bp21E9u1DXVpM6OPixXarrZBO2EWwGuTX5qKyspFu7HgBs/aHU9sXjRudmn1EXu9DoTeb2Bc4+8GTiLi8v58hmrKh/v/JeQgUGURvqWLGpa8CTwm6IHOxcFTbon6ft27dz3HHHAfrN++jRo9E0jQceeMAc99G80OIUdU1URozFTDUtS7XqOiDqiloRVTQp4FldCwhIiWhwIK26Bv3Lee78WcyceAe3XD2NSF6Eex6fa+ZWe1XXhnIzxr2qa2OOqYqNtG5BJ+iJ4ybz0zHXZVTXVsIx9xEEOh7R0XaOpFObyK6XU2e5idh2FRd9CCPPc6lvDpbI8zT53gZxNFcEJYmQmCBqIaGaRdGmrgFPCttLhDjYFbaXCHGwK2whLGVV2KCrbCsZb9u2je+//x6ALl26mOPGF7qvsls2mixRx2piiCEJJaQiq6pO0pqGomlIokhcUglLKoqmEJJUFC3gmMplLZRipHMJmug6lSu5DOm0a2boaVt4K5RiJe5cCqWY6VxWszU5lCG1rrEgLz+PL0o/s5w7ffETd4lGmWc1tMnc6ZwNYTK3T3ZOGTMUtY/GDVvzD0t7TafUrmR07dqV5cuXs2HDBpu1asaMGWzdupVZs2YxYMCAhnopPhoZmixRV1XXoAVFVFVFUVTUkGqqa0kQUvzWXtS1rqjtfmu36joUDpvK2kzl8qCuMRSthZQ9qes0fmtwqa7T+K2t+xiwEU7WqmWp8Eq7bkjPdTZyI/Z32ydrztfajBASgwQTedSioZpV0aauAU8K+1DlYAdD+uswzOJWhZ0tQrygoIBTTjnFfF5ZWcmaNWuoqKiw+bKrq6uJRCK+ym5BELNPaZyoLK+murKGqqoaojUxaqpjVEVjVMRiVMoyVfE41fE4VbJMVVwmqsSojkeJKjGiipz4HUNWZb3BR6LJh+Ebi2sKcS1uPla0eOK5iqIqKKr+OK4pqJqu3BVN5Y75M7nvqbvQNI3pE2aiaiqqpqKhmWpZ1VRdz2v6j0pijlY7x5hvriX1mO2fpkHiMWA7bqC2vKn+aN7Tj/DUoicBjQnjfmafbRC2I/XV7mf9Zz+opf6krLf/OJ0h26yM1+B6lzTX7LhX6r+6QH3s6ePQwlDYXe8aSsffDubAgQPEYjFkWUaWZRRFybi+oKCApUuX8tBDD9G9e3dz/M9//jOjR49m+fLl9fwKfDQWNFlFvfOufyGEJbrPPhOlQCUUCprqulIUU/zWXtS1ESiWLio8k7pWE+o52W/tVl0bpJsuKjybunYTFQ7Z1XWy37qmpoafj78ZgIef/LNjCdGsSjGLij2UJnPHczUSk3lzJ+6AGCQo6l9FkpZQx4JqU9fGGLhT2F4ixMGusL1EiINdYSf7rw2F7TZCPBn5+fkMGzbMfK6qKsuXL2fHjh22Ll+yLBMIBHyV3UzRZBX1e++9R0Ewjy23v8+BskqburYq65zUdUJZy6rsWV0bylrRlNzUtaGsHRS0K3Wt1erGXNR1TXWNOdOqrhVF5fVX3uD1V94gnkUJWJFVgXpU3e40s8drcLVLmut1vOb6Ud0+mi6M5h9d7xqas8IGPYr85Zdf5s4772Tw4MHm+CuvvMLo0aN5/fXX6/Nl+DhEaLKKOhwOs2LFCs444wy2z15hU9eSJKb4rb2oawHRdc51srpWVCFrVHgmdW1ShMVv7UVdmwFs5KauI3lhx6jwUDDA3Q/eBQKEQkHXytUJGde68h07TPE8ox793Q1Y37w5QK8gqCtPNZGCJWqKTV0bY+BOYTeXHGwn5Ofnc9FFF9nG3nzzTbZs2UJZWZk5ZmTe+iq76aPJ5lGvXLmSwsJCFEUhHo8zdOhQKuVqOt82mFZtConkhQkGAwRDAYLBgJlvnZxzba1oZuRd5yUqm3mtaCailx91m3Ntmr4tROy2IxeQUtEMavOwwX3Ote2xWTM8Q851MtJ8ERwMEWVdm+XLx92Zs+1RF7sYk7LPSne+8vJyurY/qtnmUT+5dh55hborxSBqJRH7oT+uHQPd/Os03lRzsK0R4m5ysJ1QVVXFW2+9xciRI2ndujUA//73v7nrrrsYN24cl19+uat9fNQvWlwetQFJkpAkya6uIxLH3j2ScCTkGBWeTV1LgphTRTNNkBC0uKec62R1DeRU0cw4Zphac6loBiTOmz4q3AqTVtIoynpT3U7ntJxXX+9w2OEsmWbk6u9ubFHmjR16MaJEm8sEwYqaaFPXgCeF3ZRysJ0ixMG9wgZdZY8ZM8Y29tprr7FlyxY2bdpkG9c0rdGqbOPaGvM1Hgo0eUVthaIoxGIxBg4cSOc5Z5BfGCEUCRIOhzyp6/xgXk4VzfTxYE4VzQRzTWqzDy/qWrT0s67LimaaBtPnTAXgqJKjzO5BVmT8WGX40NWb8nalYutiRl3sQtrrLS+voFszVtTPr1tAOKGojZsVI5MCak24arKyzqC4M6lt67iT4m7orl3JzT+s7TUNhe1FXRuorKzk7bff5uSTT6ZHD72q4I4dO5g8eTKXXXYZP/3pTxslGe7fv9+0CjQ35Kqom2wwmRMkSSIUClFYWMiOOSv434xlVJVXU1VVQ3V1VE/jqolRFYtRmfg5EItRJctUyzJVskxUiRONx5AVGVmJE1NkYpbfsiXQTFZlFFVJfLjjusktEVimf9HEUY3gMlVJPFbMoLK582ehaXDL1dOYPmGWOW790dASAV/2wDFzDqnBadZgtJQANEsal3XMDDwzgp8047ww/+lHUJQ4g/qcwaA+Z1BVXe0YLJUx8CtDENbBBF55ClRr7CliLq7XR/OFIAoIkqj/BERTYffr148hQ4YQjUY9BZ4VFBQwZswYk6QBXn31Vb7++ms+/PDDRknSe/bs4cEHH2T16tWH+lIaFZqVojZg9VsfkKspnnIKeXlh8vLChMJBQqEg4XCQQDBAKBQgnFDXoYRJvCgUcmyfae15na6FplknPEvP63QtNO9+/I4UxZzNfw21illEdFTSTn5t4zlp5hoQEKiqrOLkYwZSVVXFGWf9iECg9u5e79D1iDk7HTIpT6/+72z7ZUNTUuLl5RV061DSbBX1wi+eIVKo92k2vo4U4yaVVCXtRmF78Wdbxw9F1650/uyDaa+ZDoYvu0uXLpx22mmAnnp5/fXXM3LkSK666ipCoZCnPesCiqKYr8W4GcnPz2/w66hvtLg2l3PnzuWiiy7KeFcoyzJnnHEGBw4cgLBE+98MJBwJ6YSdwSTeOhzOGGyWySQekkIZg80ymcRnT7oTAcGxfabbJh+2YLIMhJ7JJJ4x2Ezf2PY+Gy01DdiJW1+dDunIKhcz+sH6cw+GvOszeK28vILuPlG3OKKui+YfbvCPf/yDGTNm0LlzZ9566y1Ht1Z9QVEU9uzZw+bNm8nPz6dDhw506tSpwc7f0GhxRH3qqafy2GOPZTXf2NT1gQMAZipXuCDsqK5bhcM2/7UXdR2UAgSEgE1Re1HXcybdSbQmBtjbZ7pV1+nUOLhX18nHrUhLZpa/QzJxp1ngQOg5qu6k87vdLxuyrm0g8m7uRP33L5+vjfo2yVmxkTbgibibUsR4Jv+19blB3LGaGKUz360ThQ21vuxQKMTo0aMB/T2dMmUKffv2ZezYsbb643WJ8vJy9uzZQ0lJCU8++STRaJTJkyc7zm0OAWYtjqjfffdd2rVrx+eff86iRYuYPn16RlOJoiioqoqqqrZUrryC1ICzoryI61SuZHUdlkKuU7mc1LUxVyB7KpeTunYMRsOruk4m72wE6nAso8lax8QUJZ6XQtzZz53uQPMxmZeXV3BUhx4+UftErf+u49QuJ3z22WeMGzeOSCTCsmXL6u3/naqqiKLI7t27+fnPf87NN9/MkCFDzHEn5JofHo1GCQaDDWoxSEaLS88ySlju2bOH7777jnBYN52l+wMbaVxA2kIpRhlSSRJzKpSiahoiQk6FUiDxHzC7e1v/AAAgAElEQVRx6QK5lSE1GnvUdRnSaCzKrb+YAcC9f/6d+X4br8EK/Xzp05GMI/MspGxEl/90zLW2nZxUt3kOy17WfRIvMsP5m1qxluYNSQwgifrnQTRIFwFVMFIG7YSsJN4xI8MhmbibWmpXLs0/oO5Su5xwzDHHMHv2bPbt22cjlPvvv58OHTpw8cUXH3RktvFdvXXrVt566y0GDRrEkCFDAFK+w1999VUikQiDBw+mqKjIHPeisnft2sWBAwfo3bs3NTU1jmWQGyuarKJ2CibbsmULN910E3/84x85+uijM+7jVCjFUNeFhfk5FUqpLZbivVCK8TggGoraW6GU2t9iitnbq7q2jhvquqqyimMP7w3Af79fT35BvnnUDdyYzO3zdSSrbjfknW4vb+dvPCZzXVEf3WwV9atfvUReko9az2ioVdfWY24UtpdUruRxL6lcYFfYXlK5jOdeUrmsz2VZQU74raNRWQ88c1DYB6uuDezevZuRI0eiKAovv/wyxxxzzEHtZwSQzZkzh06dOnH++efTuXNnR/L99ttv+fjjj9m6dSuHHXYYAwYMsPXzdkPYO3bs4JFHHqFPnz4MHjyYI444osHVdYszfTsR9fbt23nssceYPn06kUjEVT6eNeDMUNdFbQozRoVn8l1HElXN0kWFZ/NdW/OwrVHhoiAyc+IdRGuiGX3XkiBljApPnp9yLI3fOhaL8eTDCwC4/sbrCIVCjh8MLwRXVybzOvV3HwqTeZbzVjRzon59wyLyC/UbPyfTt0GyXoi7KeVgewk8A+cc7GSz+ObfLkeL6mMHq64NVFVV8eabb7J+/Xpmz55tjj/77LPIssxFF11EmzZtsu6za9cuiouLiUQibN26lauvvpp33nknretSlmWCQb3ErKZprFq1is8//5zq6mp69erFwIEDbSo7Gw5lnrZP1EnYu3cvF1xwAdOnT+fCCy/MuGeyuj567jBC+SHPhVJCUtAkaq+FUkxFLUg5FUoxSFa0KGovhVKc5kBqVLgVyeST7o62vlS39Yrs5O1ddVv38nb++vd3+0TtEzW4J2qwKOw6jhBPhizLjBgxgr179/LHP/6R4cOHZ10za9YsrrjiCqLRKO+88w7t2rVjwoQJxONxW0cwY/8FCxYQDoc5/fTTbSp+165dfPzxx2zevJl+/foxdOjQtOdUFIUNGzbQu3fvnF9rXcAn6iTE43FefvllRo4cSZs2bdi0aRNdu3bN6Jcw1HWlXJ0xKjyTus4PRlznXDup62CiVnimnOtM6togajc5107qOl16l/HcjuwR4Q1N3s3RZF5RXsFRhx/TbIn6rY2vmsFkZvEcTUtLzG6IuymlduVSUxzcpXbVdYR4MmKxGP/4xz9YtmwZf/rTn0zlu2zZMrZt25aisjVNY+XKlezevZv169dz5plncvLJJ5OXl5fWfB2Px1m7di1r165FlmV69erFqaeeaipwTdMoKyujTZs2afeorKzkF7/4BdOmTbOZzBsaPlFngKIonH/++QwePJiZM2dmnGsl63RR4ZnUdUEw5Drn2kldmwVTyK0MqZSYn6KeXapro2AK2AldVVV279oNQIeOHdJ8yN2Zwhs7eTc21e0TtU/U0DhzsNPhqquu4j//+Q9Tpkxh/PjxjnOqq6vJy8vztO/OnTtNX3WHDh3o378/xx57bMY1Bnk/+OCDdO/enUsvvTTtnPpGi4v69gJJknj00UfNSOV169YhSZKjGSQYDGaNCs/U5CMgihmjwrM1+dDJNn1UeLYmH/c8PjdjVHhi07SR4ZqgOUaFV1dXM/A4PSLzq12fk1+Q72D6Tn3vnUtlpg4JguAcPe64PE3kddrmIDqSo8whOdLce5S5uVc9Rpk3937Wxk0rgGpGfSsIidctJt6r5Chwa4R48nEvEeLW8UPRXjOX5h+gR4l7iRCHg2uv6RaqqnLppZciCIKtHecXX3zBqlWrGD16NG3btvVE0gaRdurUiUsuuYR4PM6aNWtYvnw5e/fuNausZVr72WefmUHGhpk9FovZ4m0aa2vQFkHUAN27dzcfP/XUU+zevZu//e1vjnODwSAffvih6bfecvv7prpWFIVwOISqqCghFVlVdZLWNBRNQxJF4pJKWNLvzEOSiqIFEnfqurrWEhW6JU3/gtIETf+NhqCJaGhIJkUniD1B3ioaEkbjDX3uHfNnmur61htmcvdjd9T2pRb0LyEjrQsENEuKl0HGBm8Yc8E+rmmaeQeeljxSeFJIHXQccV7rheCaeorYwahuHz7cQhAFSuaelZKDHYvF6kxhi6LImDFjUrp5PfPMM2bf7Dlz5ni77iQiDQT0m42BAwcSj8czLUUURWpqaigoKKBjx47metDzxTdu3Mjxxx/PiSeeaEs7teL777+nsLDwkJU1bRGm72TE43HKyspo164dmzZt4v333+eaa65xrHHrFBWeyXfdKhzOqaKZ4bsOiaGcKppZfdeCIHiuaAbYjmeqaGYg+a7T0cydZY11Zta9mqPJPOP59fGK8gpKDj+22Zq+l/z3DfKLav2NoN/ImOraMFtbzOKQ3vTd1FK7cunSZTw/2NSu5AhxqHuFbeC1117jueeeY+bMmZxwwgmAHhC2ePFi1xHjVnjNof7LX/5Cjx49uPbaa1OOffbZZ+zatYvDDz+cE044gSOPPBKozfVevHgx69atY8KECZ6v0wrfR50jFi1axLPPPsvChQvNQIhkZMq5TvZdF0ciOVU0M8x/4USt8FzrhUuClFNFM2PcFjVOalR4Mqzk5DZdyx155+7v9qJOHefmkCJWn1XVKsor6HH4cc2WqJdtfpv8Qt0MaiVq62PAE3E3pYjxXGqKQ91FjNd1e00veOSRR3j44Yc59dRTefzxx+t07/3797Nt2zaWL19Or169mDlzJvfff3/aymfxeJwvvviCTZs20bdvX5vve+HCheTl5TFy5MiDKpTi+6hzxJgxY7jooosIBoPs2rWL2bNnM2vWLDp37mzOMaqaufFdV4piThXNDN+1ESjmtaKZ4bt28lu7qWiW2BQV1a6gnSqaWWF5mu14OiSv803mSUea1r20jyYGQdRdYoIkgmCvclZYWMh7771nklpdE/dRRx1Fr169uOSSS8yxWCzGiy++yAUXXJCzen3mmWcoLS3liCOO4JJLLuHII49k8eLFpuk6maQN117fvn3p27cvsiybx/bu3cv27ds5//zzHUna2vmrvtDiiRowlXRZWRmKopjJ8Ml5fW5815IkpvitjR83vmtBEVL81iIaUsJrnc13rST6U1v91tMnzLSp60y+a1ETU/zWaHqd3Ltn3AfAbb+7lXBYdxOkkHMSH+ZC3k5rXJO3y0A1/TJSL8R1oJq+sXnK7IFq+pFM5J29vGjzhIhuPQI9mBGo7cVO7d/EDC5LvO/WwDPbcVLLj2YKPAN7eVIvgWdgL0/qJfDM2NtL4BnYy5N6CTwDe3nSdIFnPe87B2t7zf79+2Ogrs3io0aNYtSoUVgNu0uXLuW+++7j+eef580338wpsKt79+6MHTvW5nMWBIH//ve/9OvXL2W+1QcuCILNuvrVV19x+OGHc/jhh9vmGL/rm6ShGRB1PB5n9+7ddOzY8aAj9Xr27GmaXyoqKrj88su59dZbOfPMM805TuqasET7/xtIJD9Cq2g+4XCIqqypXDFHk3g8oORUKEVEQBFEJFG1mcPnzJvB7El3csvV0whHwrUtNDVDUSeZwhMMbcwxjsXiMZ59/AUAfnP7FAIhyZlME5+3lGM26Z3dZJ1yXMtuRk9HyJrmvC5FTae5prRR15YvF+t1mKr7qYdTzNiTUsg7cz9vjVqzrQ8fDQFDYYtByQw8g9rUrroMPDPPafmcFBYW0qtXL84880zb+CuvvMLQoUNdqewhQ4agKIrNj71t2zYuu+wyIH1PiOTvgNWrV7No0SIuuOACiouLbcc2bNjA73//e8aOHcuoUaPcv9gc0OSJurKyklWrVnHYYYcxaNCgOttXEARGjBjB8ccfD+h1btu1a2f+IZPV9e77P6F4yikERBFFcZfK5WQSlwTRdSqXk0ncqhAMc/jt836LgMDsSXO57YbZ3PXYHERBtClqW9CZQyqXGJD4+bSfASAFA2bkdzIB1z60B3okz60PM/pBKXGHwfpQ4unJ+zrzeTrV3Vxxxy9+x/1/+x1gT4+xqmuw+KRdKOymlNqVS/MPaJ6pXQBnnHEGZ5xxhi2a+8svv2TWrFkUFhayfPlyV6ldydc0Y8YM8zvJbY3vkpISTjrpJL799luz9Kixx759+8jPz6ddu3ZAevKvC7T4YDI3iMfjXHTRRQwbNoxf//rXKceTI8NzKZRiqOv8YF5OhVIMFW1UPEsXbDZ70p3EzH7X4ZSAMyOSPF2wGWQOBsuopEm9Y7Up4ixzve7nZV9jZta9GiDyPLmfd1yOs3zJe802mGzQ8NP40wsPAEnBZEmR2cnBZZmCzbxEiCcfb+j2mrk0/wCdqL1EiEPjb6+ZDqtXr+b++++nW7du3Hvvveb4e++9R58+fWjbtm2dnzMZqpoQNoLA2rVrWbRoEeeddx6DBw8GUl2lTmhxUd8LFy5ky5YtFBcXc9ppp9V7gvpHH31Ex44dKSkp4euvv6awsJD27dubx62R4W5TuZzKkOYHwq5TuZzKkAbFoKdUruQypEZlMit5W8nainQEnY0865Los53baQ+3+zaWyPOK8gqO7dir2RL1sPPOJK7UpgeFI2HufvyOVGL2QNxNKbUrl5rixvyWktplwNqecu/evQwfPhxBEHjzzTc54ogj6vx86QqgTJkyhcGDBzNmzBj27NljqupsaHFR35qmEQqFeP311zn99NNTcuoOpsKMkwnDalb//e9/T0VFBU899ZQ5Zviucy2UYhZMEYScCqUYAWeiJmQMNgNwKpRiBpwZfuakYDNNg4qKSgBatSqqDabACKiqff+TTdBezOCHwmTutK5RRZ43rXtpz7j9L7MoSDTl0NCYcvXUQ3xFPtxAEAWOnH0Gye01DR92fahra9T17t27OfbYYxFF0UbSa9eupXv37geV72wgOcisqqqKZcuWsX37dlRVNXOw582bxwMPPEBJSclBn9PxOpqaot6/fz/FxcWsXLmSp556ClVVuemmm7Imv9dlabj9+/fzww8/UFJSwrZt2/jyyy8555xzbHt7LZRiqOuiUCinQimGug6KwZwLpRjq+p7H59p91gjUVEU5resZAHz8zQdmtyMDBgl5UssHYQbPpLxzMZln2zPdGmNmpnWZ1rpR3hXlFRx3xAnNVlH/6+vlFBQVADpRT7t+BjU1UXNeOBLi7sfnelLYTSkHO5ea4sb8Q52D3RDtNbOhoqLCbHMZj8c555xz2LdvH08++SR9+/atk3MYZu3HH3+cPXv20LZtW7p06cJ5550H6BXO3JyrxShq4wtv8+bN/Pe//+WXv/yl7Xg0GuXNN99k9+7dnHjiifTs2ZO2bdu6Iuh4PM6jjz7KyJEj03ZY0TSN1q1bmylc77zzDi+++CJDhw613e3lWoY0IIquU7mc1LWgCa5TuSBVXU+7ZoaupLGncmmJLxEwvgjVxPpaJYxFSZrjSWrZ+jfMlNqVTUlnUt5uVHV9Bqu5Ud3GWr+UaCrufeIu/f9r4r351dX/d4ivyIcb2BR2PUaIJ8Pai9oI+o3H47ZeDps3b6Zt27Y5q+xAIEB1dTWvvfYaf/nLX+jatSu/+tWv6NatG717966zG4J0aFKKOhqNEo1Gad26NePHj6dHjx6MHj3aNscwW2/bto3169ezefNmVFWla9euHHfccWkJ2Fj397//nf/9739MmzbNVOmqqlJRUZG22fi+ffs4cOAAy5Yt4+uvv+aXv/ylLbjBi7puFQ47ts90q65DYsixfaZbdT170p2O7TPRQFF0Ag8EJDOowoCjos5BMdelkj6YwDan405zsl2DdVa2vdKtPVB+oFkr6o++fpeCVgW2Y1ainnr9DKIeFbaXwLPkeQ3dtctL4BnYFbaXwDP9d/Nor5kNyX7ja665hv/85z/cd999jBgxwvN+mqbx73//m5UrV3LLLbewfft2rr32WpYuXUplZSUFBQXZN6GFKOrnn3/eVpwkmaQBNm7cyOLFi+nZsye9e/fm7LPPpqqqik2bNvHJJ59QWVlJ3759U3zQxpfknj17zJrfqqoiSRJ79+7l7bffRhAEjjjiCEpKSujWrZu5R5s2bcjPz+ell17C6b7Hi7qWEoraa6EUQ10LCDkVSgFdXWcqlBII1FZFA4s7AcFUuDZFrSWp64Tqtu6RrIKzqW4vStqzv7sBVTdOIy5Vd0vDvY/fCdT+n/EVduOHtfkH1G8OthOsJF1VVUU0GkVVVfr06WOO79q1i3A47EplC4LA6aefbhZ/2bp1KyNGjOC7775j06ZN/OhHP6r7F2E9f1NS1MuWLePjjz9mxowZvP7663Tv3t0x8KusrIyNGzeyYcMG9u7dS7t27ejZsye9evXKeufz0Ucf8fnnn3PNNdekdErZt28fmzdvZuvWrZSVlTFo0CAzz3r16tX84x//YNasWQiCQDQa5Wc/+xk333wzp5xyirlHNnWdXxDJGBWeTV3nBcIZo8KzqeuAGDCJ2SkqHNIrY8fj6SLD0yhvt37q5pki5ryuoryC4zv1abaKeuWW9ym0+KitvyFVDVsVthEhnjyvKaV25dL8A5pWatehVtigFzwxmm0AzJo1izfeeINp06ZxxRVXeN6vtLSUdu3aUVBQ4Po1tAhFPXz4cAYMGMCMGTPMOyanBPPi4mJOPfVUTj31VEB/Qz///HN27tzJ0KFD05qwQS+gsmzZMiZPnmyOGTcDbdq0oX///vTv399MxzLw0UcfceKJJyJJEqqqUllZSZs2bejQoQOgm+3D4XBWdS2KYsao8GzqWlLFjFHh2dS1XvwkNSp82vUz6HSkHll5422TCIaCKQraSRUnq25zPI3ydqO6bccclLdXJW2LWM+muvULsiGbMneClyjz5q6o9ZRA43Oc+LtaTN/G22S8X/c/kSiOgsYvf/Kb2pr3Qmowmfl39VA8JVNpUshcPCVTaVJ9/9TiKW5Kk9rGLcVTMpUm1Z+nL56SqTQpZC6ekqk0KTgXTznhwXORY3Fb84/6jBBPhpWkNU1j27ZtyLJsa75RXl6OoiiuVHZ9RXg7oUkRtRdYP6glJSWOb6rhg47FYnzxxRf88MMPfPXVV+Yf1Ci2btwMGERq1He1/sf6+uuvufLKK81zFhcXM3r0aIqLi1EUhXHjxjFq1CjGjx+fscmHQfReK5oZTT6MIiheK5oZ1K2oglnRDPQvx7nzZ3Hb+Nk887BeQvSG/7sOKSQlaoRjznMibvOxS/LO1WRuHGuqKWKZTebNm6gPBpFI2GYKtypsH4cOxnerUiMjJshbEAUESTwkzT+SIQgCf/3rX9m4cWNKl6yHH36YiRMn8rOf/azezu8VTZaoZ82axYMPPpj2uJucakEQ2LNnD8899xx5eXmcc845nHjiify///f/2LhxI8cddxy7du0iEAjQrl07JElK8UHLsszChQv5/PPPqaqqsp3ntttu44knnqBnz55cdtll9OrVC9AjE4uKiohEIinq+ui5w1znXDupa0EQXOdcO6lrQRQdo8LnPDqD+XcfwYf//IjbJsy2WTIieWHueuz2FOI23gu35O1WdUN68vYSZZ5MyFZ4JfoULq1Df3cT8k7lBMMFAxaTtFB7gyIkmamtCvv+J++2mbGnXT+DW66eZu6dHHjmRmF7af4BdoXtpfmHfg4xp+YfxriX5h/681qF7aX5B9gVdtbmH0GdWg5s2M3+L7+jwznHECwMEwjED0nzj3RIDi5ev349sizTsWNHc0yWZQ4cOFAnedm5okn5qKHWrzVu3DimTp2Kqqpcf/31XHfddZxxxhme99u3bx//+te/uOCCC8yx4cOH8+KLL1JeXs7KlStp3bo1n332GZMmTbJVI7Pif//7H61atTJN3Z988gnz58/n8ccfR1EU/cso8R//xhtvJB6PM3/+fHO94buulKtzqmhm+K7zg5GcKpoZjwOilDEq3MkXbPiyDRjEbZ1jfZzNb+2m4pmjXzlH33NdRY579Y1nO7dxvKK8ghM692u2PupPtn5IYSu9HLCTn5kkok52BTj5n62BZ3945r5GnYPtJULcurax5mDLFVGiMZlQcZ7pw5blOIIgZMzBTg48a4jSpE5Yv349Rx11lFlPfMmSJaYfe9q0aVlWZ0aL8FFbceONNwK6T7lLly5mZ5PFixezePFiHnjgAVd/2DZt2thIurKyktGjRxOLxWjTpg1DhgyhW7dufPfdd2zcuDEtUR999NHm46+++opVq1aZUenJ1zF16lTKysoA+P7779m9eze9e/c2TeG5VDQz1LUeNe69opmhrvUqZOmjwtFqlYZBMnfMn2l7PnPiHfz66lttr9lG3hmUd64mc+u+uZjMredobCbzJnUnnQPMUrVgU8t2dQ1uFLYxbhyLRCKeFXYm/7U+J73CzqW9Zi7NP0BX2F6af0D9t9fcu7MMeVc5Yp7ED5/vot2pXQkWhEyFnam9ZkM3/0gHw/Jp4NNPP0WW5ZRGIOXl5Q1249xkidpAUVERc+fONZ8Hg0Hatm1r/kF/9atfce6553LOOec4rk+uaFZQUGArotKmTRvWrVvHzp070+ZgJ+ODDz4gFotxzDHHsG7dOj766COuvfZasyBK9+7dzbnPPfccr776Kv/85z8JhUKOfmulwH03LkkQU/zWXrpxCQgpfmvQA+o0Rf+SCQQDifzqhPk7Qd7JxA3eyTsXk7l1/GBSxEwB59FkXt8pYk3M6NWo4Kd2NRxURSXSNp+Cw4v44evdlL76BUcMOzr7wiQc6tSuZNx2221cfPHFtpSvjRs3cuWVV3Luuedy55131knFy0xo8kSdjOHDhzN8+HBANycXFRWZaVYrV67k+eef55577jHHkt9ga4cU0PPlNmzYwPDhw1210dy1axdvvPEGZ511FpWVlfTv359PP/3U1sDciptuuokLL7yQUCjEgQMHWLRoEcuWLUOSJIYOHcrXt79P8ZRTyMsLk5cXJhQOZjSJxxQlp0IpBmmrmuKQyqUQrY5ySc8fA/DaxkXkF9TeXYoWck02XxtkPuvR21KU+KxJc021IyAQjoS587HZ+nPNvo91nflYcziuuTCXO61L2h/BLmWdzp18jrSmbg3n407X6TDXUFbNFQIWH7XVrJyslD0o7GRriZPCdkrtEoSGb6/pJUJc36N23EuEONRze80ghIIBftj0PVtf+ZKjzzmeglAITVEJSvr85PaamqYRSBRUyaSwrYFn0PCpXckq+4MPPkCWZaqrq23fJdamIXWJZkfUVgSDQZva1jSNYDBomjBmz57NySefzMUXX2zOMfzI3333HTNmzOCEE05g4sSJlJeXu+o3+vbbbzNw4EBOPPFE1q1bR//+/bnqqqvS3nEFAgF69OgB6LnY8+fPZ9SoUXTs2NFU12X3fEJZWKL9bwYSjoTIywunNYkHJSmnQimGSVwQBMdgM8MHBqBqcRQ1bklpMkzjiS8YG4mqli9NO3nPfnSGjbxnTZrLb8ZNt+1lI28ntV3HkefmeXKIPK8vJd7c07MaElaF7Tf/qDuocQUxILFn43eULtlI26PbcdwlJ+k+bFGA2q8PKkp/QFM08roX2z4r6XAomn9kww033MCgQYPMAlyg94A499xzGTJkCHPmzEmpw3EwaNZEnYxBgwaZqljTNERRNE0pX331FY8++iizZs3isMMOo0OHDkyZMoUVK1Zwww03cMstt9giAZ2wZcsWFEVh/PjxrF+/HkmS2LNnj60WbSaceeaZ/POf/6SwsBBZlpkzZw4LFiyge/fuDB06lN13rQTIaBIPiqLrVC4nk7ggyI6pXIGwxPOf693CApEgcU1BNFVv4i7eyGdNIm79WHbyTiZuwJG8ndAYIs+z+b+Tj5nrsuVwN3PTt2D1UZtjte+9+SXuQWFn8l8bvyORcJL/2t5es6FysL1EiFuvozHkYFdV1RAIBZAiYQRBYM0jH3Ls2b04avixhIJBpIR10hp8VpMX5tuPtlC+/nvandSJvO56fJEsx9Mq7GBIJ0Qj8Cw5tash1bWBZJW9YsUKKioqKC0ttfmzZVm2EXouaFFEbYUgCMyePdt8Xl1dTU1NjVkM5Q9/+AOdO3dm8uTJTJ482ZWfsHv37lx//fWAHt23c+dONm/ezIABA1xfV2GhHv36/fffs3HjRgDC4TAffPCBTq6qmrEMqSiKORVKMdS1YfpLCTYTRPJahREQUDVF/01CHWtJKjXx5SBoQlrVDc7knU11G387A+l84G6D14yxxlysxVfU9QOj+Qf4CjtXfPzUvzl6yNHkd2zF/97biCCKnHDxSWawmZMlsahbG4q6teGHTbvZs3YHyppttO3biciRrV35eg9V849suPDCC+nRoweVlZXm61AUhUsuuYRevXoxderUnM3iTTY9a8WKFSapQd3/ce699166dOnCT37yE3bu3Mm9997L1KlT6dy5s6d9jPZoucAIdNM0jcmTJzNq1CguvvjijGVICwrzXKdyOfmuI1IoYypXsj/WGkRmDTAz5olJ5GqYp/XH2efan9e6HdKRt5W4rSlj4D5tzOmY9Xi68XTr3KaNpdv/QPkBBnQb3GzTs9Zu+4QiIz3LoqJT0rCSFHamNK1cUrsOVXvNXJp/GHsdytQuTdX4ZNEnBCMhdm7YSVH7Irqd1p12PdoTleOIkmhL7VJkhXWvfEZeh0K6DDqKWOLY7o272L12B4qq0e7kzkQsChv0KmeNuTRpJqxatYrrrruOVq1asWzZMuLxeMtKz0rOma7ryjbWfLmysjLbG/vEE08QCAS45ppr0q43SDZXkobaLyoFgPgAACAASURBVG5ZlunRo4fZHF2WZT744AMURUlR14GAlFOhFENdi4LgmMolx2Ree/QNBAQunTyaYDjRuMSimgVNQBQSZu2EUk5W3UCKydxQ3rmazBMDhzTy/GBM5tb9nVS3r6gbBn57TW8QRIH+YwYQj8Xp0LMD7Uvam6lcopQayyMFJbqdcTTbPt7Cur99Qutj29NxYFdaH92O1ke344f/7mb36u3k7z3AYf26uL6GxhQhnoz+/fvz4osvsm3bNiKRCAcOHMhpnyarqHvcOQwhJKKqGkpc4Zu5H5gNyyGVuKHu/mB/+tOfCAQC3HjjjVRUVDBz5kx+8YtfmEFh9Y0pU6YQDAa57777UtT1sb8bQTg/7LlQiqGuI4GwY1S4XC0z8eSbAHjy83nk5esmHD34zCA2MUkxO6tu/Viqmnajuo259r1SFb1x3uTjBtIp78ZYrKWyvJJTu/+o2Srqz7evSmnKYX2cVkFnOJ5OBbtR2MZYQ7XXdCqcYl2bSWF7af5hHa+v9prxRHGnbO01q36oZPO//kfl9wdoe1wHOp3azVTY1dU1SKEAsbi+V0xRHAunQNNT2C2u4El+YQQhHEBVVVRV49h7RqIpKqqqIsfifDP3A1tJOqg78r755pvNxz/88AP79u0zfQ8vvfQSP/zwQ73WiR07dqzZEKSqqoqXX36Ztm3bMnToUDbdtvSgypAKguAYFa6JGsOuGooAaKKKrMp6oQpNQCFBkpq+vlYxG4EudtUNOCtvTcyquiG9v1t/nl11W9cmK+/GWKxFtYbM+mgw+DnY3pHNx2x8DvIPK+DY80+g6odKvvmolP889QlFR7ej02ndERPpWY6V+rLs39gVdq5osoq6/7xLkEyiVtE0TNKOxxWUuGISdzrVDXWvvB9//HEztUuWZW677TauvfZaevfufVCvOx0eeOAB3nrrLRYvXgxw0GVI9RKk6XOuIaGik9SvgGCrMJWcU21V3dZ1xmOojTL14sO2znWruq17AymvxYBXf7db1Z1uTrp1leWVnH7U0GarqNdtX01hK3v72Zx81Jn82zko7OQ19dVe001pUtu4RWFn8l9b5za29ppaQigApsLe8snXdBrQjWBrXfQY5Ukry6uo3FvJ/v/uIa9bMQVHFtsUNoBitNl0UNibf7s8xdp6qBR2roq6yRL1kAWXI0aCZiS0quomJE3ViMfjNuK2knUu5J0rcX/33XdMnTqVqVOn0rt3b9555x02bNjAzTff7Cq60Q3279/Ppk2bGDBgADU1Nbz//vvMnj2bqniN6bcORYKEwyGCwQDBUIBgUCdr48cg65AkURAMEZKCFrLW1bVB3LbiJoJgpmQZ5G0lbsATeYuCXSm7NZlb987VZG5d09hM5gfKDzD4qGHNlqj/s2NNbTCZCzO2OZ7J9J2N1DMQt5vAs1/+5Df88Zn7U/bwEnhmPPcSeGY7rmmeAs+s16E41CX3QtxeAs/057XEbSVtTdOIJ64jXV/svd/sJdAun/+9+h8qvt3PURf0gkiASLsCW1/sfZ9/S/XuA7T/Uffa64orxKJx0DRbe02jjnhDq+uWZ/oOBZHCIRRVRU3cnemkrRFQJBtxO6luJ5O5lbyTO7nkoroPP/xw/va3v5nP9+zZw7Zt20xT6O23385FF13EySefnPP70Lp1azP969133+W2227j1Vdf5cc//nFOZUgDopgx5xoMAhX13xbCFUUxhbiVRCqXbhq3kHeSyRysitqjydwSrJaLydxYK5hfrg1rMrcedzKZq0mE4ePQw2+vWTcQBEG/OcqgF1t1KaYmHmfrko0cdVFvQsV5bHvvf+R3LKL1yZ0AUGrixA9E2fXOf2ndpyNSUaj2HKIACI2ivWauaLKK+pKXrkPKC5omFDURWKFqiVQAC3E7qe5M5B2PxVEVpV5N5hUVFdx0001MmDCBIUOGsHLlSj766CN++ctfHlSk+DfffEPXrl2JxWI8+uijPPvss1QrUdfquigU0k3hkq6mDXWtRhXmnqX77OauuIO8/LBNwYpCosOWTSk7q26wm8z19WLKmFuTuVXJ6+MNnyJ2MCbzTHsAVFZUcUbJiGarqL/YsYaiVnpRIFdKOhfTtweF3dCpXV4Cz6zzmnJql32uc+CZnAhM27VpF6X/KiVaXs3JkwYDsG31N+xet5OSy/sgBSW+enYNAEXHt6fNCR2JVscQA6JjapehsI32mg0ZeNbyFHUgSDAUIp7wd6hgquu4JNmI20l1ZyJvJRTwrLrB291ZUVGRTW3v2rWLr776yiTpBx98kNNPP53TTz/d0/vStWtXALZv386iRYt4+OGHuemmm1yra0kQHCuaoaio8cQHS5GJKRbyxWiFqdqI20l1pyNvRVNMpa2vd1bdmYLV3KpuqIcUMReqGzKniKVT3X4wWeOHn9pVt9BUPb01WlHD+tfWUdilmONG65bDnZ9s5et/bqCwc2ukoMT+zXvY9UEpg/54EdGYTrpiIH2pZ0Nhi0GpyQSeNVlFPeGNGwnkh9Cglqw1/WMiK4qNuJ1UdybyVhQ1q+p24+/OVXXLssyECRO47LLLuPDCC/nyyy9ZvHgxkydP9lQ/1igQH4/Huf3221m8eDFRTc6orosjkRS/dViSkBCJ7qtBQKBV+1ZIkt5py0rEVhJO9lmDO/J2o7rNNUnK243qNubrx+o2RSyb6k7ew62/+0BFJcN6jGq2inr9zs8oLLIXPEl+DN4UdlNK7fISeKb/bp6pXU4K+92HlrNvxz6OP/8EjujTmX3flvHhA8s5/OTOnHhVf34o3cOGV9YRq4rR98YhlO8qY/dnOyjscRgdBnS1pXYZivpQpna1OEUdCQYJBAJoGJGTtb5Uw89qELeT6s5E3nGL0vZiMj/2npEoctyT6oZU8g4GgyxYsMB8vmPHDlauXMmUKVMAmD9/Pj179kwp+pLyHiVSxmRZpqysjLvuuovZs2dnVNeVoujYPjMcCBBuG0EQBGJaHDGR42gQoCgIia5bduIGXJO3Neo7nerO5O8WLetzSRHTXKpuSPV3ey3MYl2brZ+3kYrno+nAT+06OJTtLOO7r7/nhy17GDXnAmpqZP7z8meEWkfofelJHHnWMfyw6Xu+fGENh/ftTCwqIwZE2vbuSM2+aqL7azyfszGndjVZRf2bpf9HKD+EioamGUSs6cSSRNxOqjsTecuqkpPJXNP0u7T6jDLXNL2c6Omnn84111zDN998w0svvcT1119PcXFx1vdPURRmzZrF22+/TVxUU9R1fkEkY1S4aJKt3jKvVkkbZUZridsogOKFvL2azMGuvA8mRcxrlLn93LlHmYOz4jfWVFZUMvKYC5qxov7cjPo2kMnPbJ2TbrwppXZ5iRC3z2ueqV2yIvPVu1/x9v2LGXjFQAZePTDFfx2T47x566t0G1zC8ReeyOd/X4MYDFBy7vFAbcR4TIkjJ5p8WCPEwZ3CruvUrhanqAuDeUTCEZOga0lYQ1GVhElJsxy3k7mTEjcI3DjuVYkrmqabzTOQeds/XWgGqqmqihJX2XTb0qxR5lb8+c9/BnTS3bZtG0uWLOHnP/85AM8//zzt27dnxIgRjmslSeKkk06if//+3HfffWyfvQJCIu3/71TCkRCtWhcQyQtTlRRsFtIEtr65HgHoefFJhMNBBDAJNSCKZqecTGRuPHYidOtccK/EnUzv5noPZnSvwWvGWv2YmJXMjXnWY8b8TGQuq76iburw22u6hyAI9BrWi+4DjiJ6QL+5URUVURJ137UoULW3ii79juT4C08EYMOr/2HI9JGA7t+uk+toRO01myxRhyU937eWjGvL9ymiZCNuTVPNx6qmoYmZydskZbwpcVXTkBNE70WJn/TQBSZ5y7F4CnGng0Ho//jHPxAEAVmW+eSTT+jWrRsjRoxg7969/PWvf+WnP/0p7du3N9ddfvnlAIwePZqHHnqIBQsW1LbQjEgce/dIwpGQLdgsGtf47Il/A9B1VE9kQdPN1aJOi4IgEBRFG3FbidwNeUuqmLMSB5CSTO/GfLdmdEmQPAWvAZa1Wk7Ba6Cb0Q2ChlQzuqF8miv01y7Yx4Tam5a0Rj/But4yL8Pa2vdcS3s85Via89Rde027/9q8RhftNY0b0ebYXjPQOgCti4ircbPYUlBMtL48opj2405HVlX2/G83nU7sTKeSDnzz6Td0G1RiKuqwJJmPg0rC950gV1NhB/TnhqJujO01myxRB6UgQTGIhmr+JzXMSIqq2ojbSXVnIm9FU7Oq7nTkLSuK5+C15GItVuK2+sE1y/NMPvC7774bWZYpLS3lzTffNJuHvP7660iSxHnnnQfo6vrSSy/luOOO4+yzz6ampoZBgwZxYH+VXnrUUoZUEgQ6nlmCIAhUKnGCsoAoYJq7JUEgJoo24k4m62zkLQliVtWdibxVUc2quo35TuStJkqg5hJ5bn555hh5nsn/Hdf8qO/mhOT2mr7/2jsMZQ3Q7uj2nHR5P2JVMTr28dbd0AsOZXvNJkzUEqFEQQ7ARsSiUHtnaDeBuyNvRVOzqu505K1IUk4mc4O866JYi7X/dUFBAUVFRciyzMcff4wgCJxzzjnE43H+8pe/cMUVV3D++ecDOpED7JiTGmwWDgc56oYBiKJAVFOJRWOIYkIJJ4guKIk24jYI0C15S4Yix5vJ3NjLuJv3ajI31khCbY3hxlSspdkraosrwYBmO5747UFhZ1PD1nPr50tV2GmPZVTYteraujazwo7krLCt6hrwpLCt6lqf615hJ/uvvShsq7oGXClsRUzMTaw1FXbCLdTluERnwYQPO5ggTFlRCCT2DyfGvChsq7oGTIUdC8UQIwFTXUP9KmxPRP3yyy9z6aWXHvRJS0tLWbRoESUlJZSWljJx4kRXgVBWBMWAzfQNmESsaVISCaeq7kzkrROyd5O5YTbPxWReV8VajvndiJRiLcmqe+nSpTzxxBO8/vrrnHfeeciyzIoVKwB47LHHOPnkkznzzDP5eta7dL51EPnFBaa6FoREBTJRREgQtSgKiKJITBJtxK0TL67JWxLFnEzmBhlLonPKGLgjb0lUczKZG19cuZjMDfIWSK+6VbVuibquPsc+6gZ+hHjTQ0NHiHsi6n/+85+MGDGCVq1aceuttzJ//nwGDBjAyJEjGTFiBH379nW1z9ixY1m9ejWg93oeO3YsS5Ys8XbhYhBJkJCE2nxCw2Ro5OPVEneq6s5E3opFkXsxmWuaHjGei8m8oYu1XHHFFebfAvSUsNNOO42HHnoIVVU5++yzeeWVV9hx579s6lonacH22yBvKSDZiNt47Ja8g4k1Xk3mtT5uKSeTeS0J19b69mIyr+9iLUodm77r6nNcV7DeNJnQHB/q890o7Az+60xrHX3UlmP69aRX2Jn819a1tjVJvmerwnZq/mFV2Jn815BZYWfyX+tz0yvsTP5rfY/0CjuT/xqcFXay/zpFYRtKOqnKWUAUberaGAN3CjuT/xogJOulSutbYeecnrVs2TKGDx/O2rVrWbp0KUuWLGH16tX079+fSZMmpb1jX7NmDRMmTDCJGqBNmzasXr2akpKSrOc1Ujoe/tdDFLdvDYL+HyceiyPH4wgSBEIBk3yjVVE9tzqsR+mpqPrcmIwoiUjhgEmeNVXV5lxBFHTijMWR4zIIEAwHTfKOVkdRVQ0pJCGIiSC0uEI0GkMTIRCSzLk1VVE0TUMISiDqH+Z4XCEeU1DQ9zDIuzpxvZok2ObKsTgqGkIoYJJ3rEYPcCAxV1VV4nIcJaqniAlB0VTd8WgcNa6gJV6XpqgocQUlpnca237vRylpY7fffjtnn302Z511FjU1NQhBESSB7jPPJBDR309NVRE1vcpPKBLUI9U1DRQNURQJ5AVNwkbRQAUpJCIFAzpJA8gqoqAX+ggkyFqLq4gaSJJIIBTQP1yahhrV87cj+SGTsNW4CopGICASjoRMMpZr4ogIhCIhJEknbDWuoikakiQRCgdNIpZrZARBIBQOISXS0FRZf49ESd/XIG+5RkbQ9P8Pxs2JKmuocYVAQCIYDprkE6uOgaZ/4RofWFVRiccURFEgnBc2i7VEa2KgaoQiYfN6lbhCxb4Kxp/6s3pJz8r1c1wXMD7LG7/9gkKH9CzzcQpVa45zrfOS12RK5Uq31k0qV8rapDHzWLpxpzWW51OunsqDz9ybdu+WUiwlly5d+m81bbMPY9yayqXPq03ncpvKZQSbJSvs/9/edcdJUWXdU1WdJjLkjDAgsiQVEEUUEUyYdxfMGBBY07q6a17z6oroqp/rKiCuohgWWJU1YUBQEARUFAEBGdIMOc1Md890qKr3/VFd1ZVDM6F75h1+/Gbq1UvdU1Wnzn333Ssn/wAkMVNbW9uw2bMWLlyI1q1bG96+V69ejenTp6NXr1644447DO1mzJiBuXPnahR0z549MX36dNMtRfF4HPF4OsJPdXU1unbtCgCYufIlFLeSbvD/vjgf/3lmHk6/5DRMfOxaANJFNOHYG5CoTeDphU+gTefWICD4bNYXePuJuTjxvBMw6akJivL+yyn3IHI4gr++dw869OwAAhHfzFuO/zw6F/1H9sOE565VVPLfz3sCh3dX4ubXb0KXvp0hgmD1xz9i3oPzUDq0FFc9f5WiuqdfMQ0Hth7A5f+8HF2P7wYRBBu/2ogP/jofHft3wu9fuEx5WZh7w1s4sGkfzvjb+ehyYnfwoohd3+/Al3/9ECU9WuOMf/5eMZkvue9DHFy7B8fdMRLthh0FkRAcXL8Hqx/8DKEOhRj8j/MV1b3h6a9RuWYPjrpuEFqffBREUUR0eyV+/ftX8LUIoufDp4MIInhewJ431qBm3X7Lv33+aV2Q17ctgh0KUfn+JtSs3otW5x2Ntmf0BMMyEKoT+PWBhQDL4LiXLlRUd/mbP2Hfoi3ofHFfdPv9ALAsA7GWx/KJ8wAAo965Cj4/B45lsXHWKmx5fy16/XYAjp1wkqQiBBHzLpoJALhk3vXIL84DA+DHN1Zi9Rsr0e+igRh522hF6b4w6lmIgog/vHcjWrQtBsMwWPnWSiz615cYeO5AXPTgRYranjL6ScQiMdz+7m1o160tGIbB8jnLMf/JDzDwjAG4+qnxilJ/+MxHUbW/GnfN+Qu69ukKlmGwYv5KvH7/m+g/oh9unXaTorrvO+dB7NuxH/e9dSd6DzoaDMNg1Sff44XbpqHP0GPwwGwpsAnLsLjnggewfcMO3P/aXRh4ygAwDIvvF63GlIlPA0C9EXUm93FdQE3UcqxvGWZEZnZOLtEcEWKo44W4vRCz/rzTOGbEbdfGGEO8ee7BziRLl3ys34Pthbjreg/2ggULcMoppzTcPurRo0dj69atqK6u1gx4/PHHY9q0aZg5c6Zpu8rKSkNZSUmJaTkAPPHEE3jkkUdMz3EMBy7lVCA/GFkw8LM+xWQtG9R8jC/lJU4g72VlGQY+loNsMpfhZ9OOaj6WS9VltV7mKZOSn/XBz/lTddNzCPoCCvnKZjY/60fQF4BICAKsX5lDvs+vrHfLpqogxyEvFXktIL+RMQwKVfHNZTOQnExDIARRv0+ZQ14woJjMWU6q6/f7EAxJc+ODktmGYRgUFOZJypsXwKXMOu1+2wfFw7pAFAki2yux7yXJClLzVQVqvqrQfGfxmjjC1VFJUUfT+35ra+JgUqZwXr4heAHxWAIMA024vtp4Aj7ik9SwfGMIAsKJhGQOE9Im4NpkEmJCUr7yDSiIBDXJpGKylhFL8vDzyVTd1I1MRMT5hLLeLT9gEnwScSEBhmGVG1ckIpJCUmX6lCDl1k2CQbpfkRAkBV5R6nJdXkyHTuRVD6+kmFRM3/IceCKCJwIYIkKo4/VpPTK9j+sS8ho9oDbdMuoKWhDbQzA5trXLziz+1L+f0JDsn668Q3nWEYYYxmuqW7u8OJ4BWtO4nVkcgK1p/Ei2dvWZejZAtOk1E4kEMkG9RCa75557sHr1anz66aeGczNmzMD06dM1pu9MFPVrK2egZdu0A1oikUQymQTHcfAF06bvWE0MhIgIhAJpU3KSRzLJg2EZBIJ+xYQUr4mDgIALcpKZnEj7moUkD6hM6gAQq41DFEVwAR8YLm36lk0fvqBPUeqJ2oRElgEubVLnefCJJAgAX8inKPVYLCZt7vdzIJJfkWT6jvMAA7ABTioTRSRjSQiCCDbAQUwtAcSTPPiElI+bCabXu5NxXrqYOBaEk74HgRckMzkRwfg5pYyPJyEKBGABwjBKYBa+NoHaSAwVjy+F3+fHkiVL8Prrr+PFF1/U/tF8DNrePhSMj1VM5D4fJ5l4CQHn94ENcIrSZnhpq4U/zy+ZnVMmdQiSmdwX8KcIFSAJARzDwBfyw8dxYFPtIRIlZrnsqCbEeXAMC3/QJ5mSGQaMQEB4ET4fC1/Qr5jP+dqElC0sFADLSXMVBRGx6lpsW7kN7Xu2Q6c+ncGAAR+XyDkQkEzfAAAeEAQRPo5FIBhQHph8LAkQBsFQAFzqOxB4AUJSMqnLYV45lkUilgBEpEz1Ur9EIAgfiuCWU25v8MhkdvdxXUBW1Jt2rzPNniXDSnFanVdTt5MKtquXkenbSX2bKWwbs7i+zZFk6dLPz84srm6TDXmwM8nSJR3zjlm67BS2nVkcsFfYerO4WmE3mOk7U9TVGvW8tW8iVJQHQH0Rpi9K2ewslRsvTqK60NQXcbqtaCgDYOFlnr6gJa9vb17mame1xoyqRogUWc3OyzweTyBRk8DmB6SLLhAIoH///pg+fToIIbjwwgtx6NAhw5sjE+TQ9o4TwfrSTmg+HyeRV+pY/bveUc3My1zvrOZPEXemW8Tk7WF6R7VETQJiUkRhy0JLZ7X6jKoWi8Rw45A/NdkQopv2rEdRUaHhvBlpm5XbE7dLk7cbgs7E9O2CuO3M4k7z8JL8A9ASt51ZXPppTdwNnV4zk+Qf8rGX9WypPE3cXtazAS1xm6XXFGoT2HTPF9kfQnTQoEEaM3dlZSVKS0tdkbQaLMvBx3DSRcTIf2wWqY1VUh1G9zbJqMg7ZSJhCVHMRISIACNdBFyqb0JS/acuMDMvczV5C4yguaDTROqOvBszqppARCQFcy9zPsFjz8LNEAQRLYZ1Qe8pZyJeE8e2h7/C2rVrJbLkOLz55psoLpaya82fPx/PPvus4mW87/Flmr+hnrxlhaoQsY60ncg7wXGevMz15M2piBuEIBlJIFAQgD/oAxviUMvHGyWqGl/P5m+K3AXd2pU7YFgGjEVYaCc0SsCTuXPnYurUqSgtLcWqVaswd+5cz32wqfXpNAnL6xoS8aqJO03k7sibUd46JeKWCdcNeXNgHVW3HXk3ZlQ1QRQhcKKp6k4KBFtfl5KzDxnRA/6gHz4/h6MfH43ND3yJIUOGIBiUPJs/+ugjtGnTBmPHjsX555+PUCiEJUuWYOzYsRg1ahRuvPFG7Nu3DxdddJGGvN2objvy9vl8jqrbjrz9HKcQd1XZAdQciGL7ks046cYRKGxZYNgixhBpPdTHcfUaVS0hJj3fH7kEBkjvuZJB0r4dSlGKjPTldmvYek0uD5NNW7vs1q8BurWLJYKr0KRA9m/tEgwXqzs0ClEPGjQIgwYNAgCMHTs2oz44RkqLqJhr0levRHpq4jZR3XbkLX+ZdqrbirwFIjiqbjvybsyoanKscjPVnSAMOp7cHSIhyMsPggcBx0kb+ntPORPxaBzb7l+Ehx9+GC1btgQArFq1Sgm24vP58O677yKRSMDv92PDhg0ghGDx4sUoLi7Gl19+iQceeMBRdduRt88nZGQyl8nbLwiS6RtAggNaD+mC1bNXIkFERBIJS5N5UhQVszlEkl6P16nuTKOqJQWalIPCHWjyj6aJnA0hyjE+6Y0sRbgstG+GeuIG4Jq8lbdOjyZzEQQsYTMymWdDVDXZDG6mukM+H0Y+MAYxnlf+Jzk2TZwcCybI4eGHH8bTTz+NadOmYcKECXj55Zdx0kknSd8Zm3aeGj16NJYsWYL8/HwAwJtvvonzzjsP9913H6LRKBYsWIDRo0fjwgsvdE3e/oAvI5O5TN4cx6aJu30BKn6uAFfgRyLAgE8kpLYMg0h5JbYv+hUF7YrQomMLtOhcghYdW8Dv4yTiTooK0VpFVWMIlP6kNW7rqGpxITNP0dyBQSODqBW2rAYzUdg6wdxQCtuNh7h83qk/W4Wtb6N6BhqTf2gVthcPcUCrsL14iANahe3FQ1zqg4UXD3F1OceynjzEAa3C9uIhDmgVtpmHOE9yyPRdF/Cz0nYrGWqHCFF1U6gdzOTz6mNRdeum64imzhai7tisb1HXLv27tfNauq2olCmWAo9m9EyVuNxGIKItmScEAYmUk4WatPMLQjju+QsQq4lh471f4IYbbsCrr76q7M99//33MXz4cE0WL5mkAeC1115DLBaD3+/Hr7/+iilTpmD48OFYunQpli9fjkAggOOPPx6iKGLkyJEG8kaQQ8ntg5UHF8tx8Ps4DVH7Ui8WVmZ0n49TyDyxvwaHvitH0aBO2B+OSEpaXgNvHUDb83ojfrAGB3aHUb5pF8SIFECnsGMxOp/UHfkt8jXr3/HqWohxAQVtChHw+wxmdC5FzlzqpYFhWAhxHj9//DN6nujNf4OCAjAm/6AKO3eRs0TNMqzyBgZo3wJZtYqW3+SgI28LJS7VZTJS4tK8VMToQYnLZnQxVeZdiafeThXizczzXCSCrRKXna7U//0sixjLStuT/Bz6PnUO1t+5ANdddx0KCwvx4Ycf4tlnn0U0GsWVV15p/vdkWYW4TzjhBCxZsgRFRdKWnXfeeQd+vx9Dhw4Fz/P485//jNNOO00xscvkXTllZbpDHXHLY/hY1kDOshmd83EQo0kEWoSw/5ut8OX7UTigHWK1ccVZjogiDn+/C/F9ERR2a4m8DkVo078dQvlBkyPKwgAAIABJREFUiLVJ8OEEakUeJJFQCDgZTeDQL3tR+et+MCyDkm6tIMZ5lI7sjUDIDxAg4JOcySCkvc/BEnw1YzE6Dexk+p01FUhqkNGVqe5Xk/XrdDtVsZnCtlm/NjlslD3YbkKTqsvd7sHW9GmqsHMnvWYmyT+A7NuDzYs5tEZdF7j/D4/A50vHUA0Eg3j85YcNF5X80wt5M7q2XszoepLPxPPci/OanrzZDOObW5veJZKO1ybwwrh/gRCCCW9PBOf3K0k04oIAjmWRFEXFHH7s/52vqOuRI0cCAP75z3/ikksuwZw5c9C+fXvTffMyZJIGgOeffx6RSAQAUFZWhscffxy9e/dGu3bt8NNPPyGRSGDp0qXK1g1T4raA2ozu83E4/O5GFB3bHtHySrQ7vzcSLAFfm9CY0QsHtkfgQCGSB2twcM0uJMNxMATwhfwoGdABTKsgkomEYkYHS8C2DgG7/CACQbthR2HTe2uwcfFGtOzeGoc27AWSIoo7l6D7yaWKCt+9ZifaHN0WvlYhx89BQeEEml4zd5GzRP3Ey39DQaGkwAgI7pv0EO68+j7I78h64pbrqX/akbcr1Q0YyDsT5zU9eXtxXtOTt7Kf0aPJXJ6PoJi9taqbcATh/WHpu2X9ErHp1LUgioixLOIcC5Zj4fNz6PePMUjEE4jXJrD90a9x6qmnYtiwYejevbstUavBsqyy5/CYY47B119/jYKCAgDAnDlzUFFRgVmzZoHjOHzwwQcYNmyYhritYGpGD7AIndwJ+aOPQsxHkKiuMXdeKw4gUBJE6OjWUjmA5KFaEIZBrDYBNlWfAQOWY7F7zS4wADqeVoqDB6pRWVGJRDyJQLsCtBzUGfF9EezbsA8t+3dAMD+A8K4qVPxUjqNO64VoLKHMtylC0tN6daw+r1WnbhS2q/Vr/UD6cd2sX6v6ZJBZek3X6tukTy8e4po+kVvpNTNJ/gFICtuLh7i6b9P0mh4Uttn6dTJDv9AGD3hypJCDJHy15XMUFkkPaw0Zp4jyvkkPpQIBpM+Zkrf+wlb1AaQvPKmOu/VuszVsr3UbI1iLRNSCqeoWeAG7Nu8CL4poU9oGIiMiISTBi9J6dSIV6lPjbJbkkUxIP/WBUgoKCrBkyRK8++67WLduHR5++GEp/KhHEEJQWVmJli1bYs+ePTjnnHPw3HPPYeTIkdi0aRMOHz6MoUOHakKKqiEIgkGJy+pdhpXzGstJxxzHWQZrYSCZ1Nc/sQjdxg1EyW/aoWzmKgTbFKDreX3gLwiCYxjsXrgZ8YNRHDW6N4o6tkD5wl9x6Je96DK8B4o6tMDHf3hH40XfFCDfy2V7NqDQJta3nk0NDyyTRxgx1jIt1z/+bMc1eVbojy3r2LR16teuT72AgP65YTMPfb+3XXUnnp091fh8U54fjRcsRT+HXA2WkqxJ4MNLZ2V/wJO6grxGLZmq02+L8l7GKTP/JpWpLiS96gaslXcmJnNW1zYTz/P0uA0frEWEqLw5GlQ3y6FH3+6pmNU8eFEAx7BICDw4hoePZSGIomHdWlbXmq1cNXFsf/RrjBgxAnfccQeKi4ulsKGEIJlMIhAIuL4OGIZR1qo7dOiAr776Cnl5UsS69957D0uXLsUHH3wAQMrDfeyxx2oc2jiO06Sh0ytxK+c1L8Fa+H1xiLyIyM4qRHYchq9NHtqM7AGeBYRYApGyg6jcfghdzjkGQssgIokEtnyxAYWdWuDg9oMo7N0GANCtWzfX30uuwfgapVbH+jPOCjuX9mB78RDX99lc9mDbrV8DubMHO+HLTBfnrKL+ZuuXKEgpasD5rdbqvJXyfuzlh+z7s3iTzNTLXD5Wv+m69TLXzkMVrAXOXubqcrk/O9Utk3Qy9VMm7oSQRDSZsPQKt1PXhYWF+Prrr7F48WI8/fTTePvtt9GqVSscKURRxMGDB9G2bVtEo1GceuqpuP/++/G73/0O5eXl2L17NwYPHuyYL1atuuV+9crbSnXze6I49GkZ8o5qgbbn9k6l/2TgC/ohVMcQ3XwYwTb5KDmmHYTaJPyFQSQP12LDs0vQ/95R2PLad+h17RAsm/zfJhtCtGzPBpPsWerf9Y+ohlHYjuM6PGes6ji1zURhW6lgO4Vt9YwiyL70mmp1re3fWWF7ydIF1G96zUQ0gTm/n9l8FDWjWrcgIJo3S1lVa8p0qlv+3Up533X1fcpYXta7M/Yylz5Uat2pcYK1yDegmepOJnis+nAVBCJg0JhBCPoC4BgBHCMlvuBS1g07r3AndT179mz87ne/U0i6oqICXbp0cXtJGMCyrKKeCwoKsGjRIvj90pa+jz76CG+++SYWL14MQFLSRx99NNq3b2/oR6+65fp6k7mZ6m5z2wkIDe8E1s8hUl0j5df2+5AUBNRsOoA97/wMNuRD4dFt0PaMnijoVoLqjXvRZkQPkAALhHw4+MvejL+DnADDpOWqrN60FTRHnhS20l8GCls3UH0pbNcK2uS8k2JvKnuwM8nSJfWRXXuwE8lmpqiXb/tKSjZv8gZs9tboutzkzdDLercb1S2VWb+RulHd6nNq5e1Gddutd1up7lhNDJOPvwUA8Pyqf8CX5zeo6xgfN6xbe1HXBf48fP311/D7/fj5559x5ZVX4tVXX8XgwYNR1xBFEXv37kXHjh3B8zxGjBiBCRMmYOLEidi/fz+2bNmCwYMHK0nfneBGdQPmyptJimCiPIIdisCpsoqxDIv4zmokD9Vi67SVTVZRb9m7yTx7lsWjyahzrZWvG7Vt3oe92nYc10EVq+u5VuEWqtXpnFk5AbFV2/o2f7ryDjw3+ynl2Go8o2XP+tnjJWuXl/Vs/Ty8rGdryusha1c8GseLY/7ZvBQ1A+lNXP92rH5rVL996lW3aXlq7caN6jZb79aYzHUXr5v1blnHOqluABbKO7P45ukY6eaq2+8L4LjTBoKAIBQIgmVTYTIh+QpwqWQk+nVr1+r672dg031fYMSIEVi8eDF69+6NKVOm4PjjjwcALF++HIMGDUIwGHS4MtyBZVl07NgRgBTe9JNPPlHOLVy4EFOnTsWSJUvg8/mwatUqdO3aFR06dLDsz0l1A/bKu/1dw8DX1IKN6UKkts2Dr4UfFBSNiVAoqNnOJXuIUzQMclZRr9y+VLNGDVi/GZqpbsPvZsrcQ7u08o4p57x4mctl2R5VTSQiRCJKb4y6n7V83LBu7UVdhw9HDOvWfr8fVVVVOPPMM3HrrbfiqquuQn2jsrIS1dXV6NatGwghOOecczB69GjcddddqK6uxi+//IJBgwYpZnQv8LrezTAAkyTY9fg3TVZRn3vhGMz6z78N5+3uY209u3Z6Vaqv7KykrcrtFbY3lWxbx6ZtJupbLjc8Lz0o7IZOr+llPVt9Pts8xuPROP5x5tPNS1Gr16jlMv16tHTCqLphs26t9GOjus3aTdFdqF68zOWf2R5VTYQAAYwUK5vwYFP7p1kwEDliWLf2oq75ojzDuvXixYtRWFiIOXPmKAr4k08+Qbdu3dCvXz/bayQTCIKANWvW4NChQ+jYsSP8fj/mzp2r5NdetmwZ7rzzTixcuBDt2rXD2rVr0aZNG1u1rUam691NGeoHPkVugKbXbFjkrKL+bscyaY06BTdr0YZzFm/sXlS3Vbm96rZf73bj1WmlvN2qbrv6dqpbSClq2ZtSra7jQsLWK9xJXddEY7Ze4X6/H4QQXH311ejbty/uvfde1BWi0ShYllW2dh04cABt2rQx1BNFEVu3bkXPnj0BAJdeeil69OiBKVOmIJFIYPXq1RmrbRl61R2JRDBixIgmragFIZ1zOxQKYebs6Yb6mShsu3Vk45F5n5kobMdxHZ41VnWc2ma0vm2lpG0Utr6NWmGbbe1S95GJx7jd+rWmPMs9xmORGJ4Y9YTnezlnifqHHd+ioNjc9A04ELRb8m5Qk3mavDMxmQN1s0VMfxPJdWtrYrh1zJ8BAM989CT8IT9EIijEzRMeSYEHn/J2FEiapNNkLZ1PiALiPK8h64QgoCoWQyLBg0/yiMeTiMcSirou8Odh8eLF8PmkHOSJRAL5+fn45JNPUFFRgYkTJ1oGNXHChg0bIAgCFi9ejBNOOAFDhw513baqqgo1NTXo2LEjVqxYgYkTJ2LevHk45phjsGnTJhQVFSmWgEwRiUQwbNiwJkvUW/f+qnnpvmrsNZg9b5ahPiVq57aNRdTq4/rY2tXciTpnTd9gGCXgiVKk2sSvTuKunCPpc0D6D6Y5p+qjIU3mcp1MTeZA3WwRY1JbsvQmcx/DYve2PQCkrQk+loNAGDApdc2Q9GdnGAYCYdNpHpX/LDiRBSMkJfM3y2rihSdFESzLatJn+vwcev1tFDY/8CWGDBmiqGs5gcfOnTuxefNmTWpSr4Tdq1cv+Hw+vPjiixg4cKCnti1atECLFi0ASMlE5s6di969ewMAnnnmGRBCMH36dBBC8N133+G44447IrXdVKHeJhUKhXDV2Gs0xzNnTzdusTIEK5HvVW3PmiqGcXWE1ghbuyy1UhZt7ZKeGwyi4Sj8oQB8fk7bRvU8qY+tXZkk/5DqZ9fWLsKlLUdekLNELXt92xIydOdckre+D7k8VdGevBmi6Uc67Z689cQtn2vsqGqhUB6eeXcKREKQF8oDGAaMvF4NBiIEENZvWLdWe4U7rV0n/X7Xe65ldT1x4kTlMy5btgzTp0/H888/r5CnGxBCMGfOHBBCcOqpp7pupwfLsujTp49y/OSTT6KqqgoAsGnTJkyYMAEzZszAsGHDsH37dgQCgSNW200Rr8yeobmm1aRN0ThgGAYgBGu+X4sVS1bh6puvQEmrEtO6NL1m3SNniVqf5hLQvnFamX7M6urPExDN27GjGZ0xntOMx0BjUkuTvr05Se3oNXXm44Y53jvxgRR5pxEMSeRt2aeLMtP1b9aH4088TlqXhpwOkwMh8rq1AJbh4Cc+6ZiVzOFBIkIQRXuTuE8yiQc4TmsOD0k/4zyvmMQLnx6D9Xcu0KhrWaGGQiH06NFDMSlFo1EleYce5eXl6Nq1K6qqqvDRRx9h27ZtuOsu6YEippQ9APA8r+yl9qrW1Wq7d+/emDt3LkpLpdzS06ZNQ1lZGebMmQMA+Omnn9C3b9/mqbZNA54cocI2VdfGEjuF3VDpNTNJ/qHUc2hbF+k1Dx+qBJ/k0bpdK5x8+jAMO/0kEFHUWR9187BV2N7Ta2aS/AOQVLSX5B/SGPWXXpNwad8TL8jZNeqfd/6gJOWQYbdmZHrepr6XuurzmTivadqbkKfr8hR5xzTbJoL4+8uPeCJqs2P1+rd0AaeybMlOZSDgxaSts5n6p5nDWU0y5morVyKeVFJo5vtCWLx4cSquNqt4VG/YsAHXXXcdZs6cafAO53ket912Gy6//HJ8+umn6NatG8aMGYPOnTtryDiZTOJ///sfQqEQzjvvPM13lel6uIzq6mrs3bsXRx99NPbt24fRo0fjySefxLnnnos9e/aAEKKo7Sa/Rr1vczqEqIs1Yldr2C7Wr836huZ+0p+y6tN5zvbPIvO6bp5Brte1Le5rp3M7d+zEjq0VKG5RhPVrNuDMC0ejqEU60JSpMDHpS33sJfmHXG63fm02TrYGS4lFYrj3lPubjzPZ2p0/aBxQZNg7dHgj77oi+kzI26qO0xhOxK0bTPnNyfOc5wV89fESAAQnnzMMHMfq1LUIXhQ0DmZ6ZzPRQV3XJGO2zmZ6dV0bjWP9nQsgxqR9imqFXV1djXfeeQfXXXcd/H4/ysrKUFpaqhDsnj17sGXLFsRiMYwaNcrwzYiiiGg0ilAohM8++wxlZWUYPny4JkpaXRC23M+GDRvQtWtXFBYWYurUqfjss8/w+eefg2EYbNiwAePGjWseRK2GxaPp+qsmI5aKV1CXHuLGdvr71nl+Zs8cs/IjdTzTH3txPJOPnfpNJpMQBRH+oB+//rIZt11zBz5a+b7mBUFp64G4M9mD7cXxTF8vm/Zg10ZiuGPY3c2HqNftXG1O1J7eZJ3rHIlKdzSZm5xzo7rt+jJT9k7tCJw9z2ujtRhVOgYA8FnZBwjmhaBX17yY1BC3V3Ud4xOeA6Uk4knEY3EkYkmUPbhIE4ZUxqFDh3DWWWfhzjvvxKWXXqoxbau/CzXpJpNJvPfee6itrcXFF18MURTx8ccfo6amBmeeeSa6d+8ON8iEzKuqqlBRUYF+/fqhpqYGL7/8MmbO9B7IP9uRKVHr16/rykPc2K55E7V8/ufVa/H6S2/imP69cf2t14LnebCcNoYFVMSl9wXSz0M/rhuFTYk6R4l6/a4fUVRc5Fn1Ai7IthFM5nb9eCXvTEzm6jpmxC0IAtav3ogexxyFZ96UtmcRSPmrJRN4WjWr1629qOuYEtnMeSuXXl3H40mED0ew7ZGvNFu5ZFP48uXLMXDgQBQUFGDFihUoLS3VpLu0wqpVq7B8+XL07t0bZ5xxBnbs2IEPP/wQvXr1wtlnn22ZeevAgQNgWfaIs4DJGcBGjRrVpIm62CZ7VrrQWKpW10Bu7sF2FhPO5OuaoF2avpPJJPx+P9Z8/zPee3s+uvXohmtukqICymQst1n343rwPI+BQwak+xK1hG33UuFmD7adWdzsOFu3dtVGavGnoXc0J6L+CUUmihpwelt1Ju/maDJXl9ur7hgCwSD+NuNBEMghRQkIRCRF3rBu7UVdx/h4RoFSZHUdidRYBkqRIYoiLr74YgwePBgPPfQQrKBWwoQQfPrpp9i4cSOGDx+OIUOGYOfOnWjbtq1l7uw1a9bgiy++wKRJk1BUZKIWPaA5rFFnStRS3XR5Lu7Bziairq2pRSAUULZUjht9BS667AJcdNkFKCjMl9rrHG1/Xb8ZC+Z/hmAoiGGnn4R+x/1G+S7MFLYdyVrtwaZEnaNE/cuuNaamb7Nb3JX524Y8Ldtkkcnc0Gc9mcwJIbh30oMghOCxlx9S1DSBlKtaT9Be1HUtH88oUIqsrmuiMdtAKbL6raqqgiiKaNmyJZYtW4bq6mqcffbZpiZqNWFXVlZi/vz5KCkpwZgxY0xJWq6/bt06PPLII4pXt12/Tmj6RF2mImqze9MC9aywjXTpgbhdvFRYlXkhbjdmcat6ZmVPP/Iszjh/FLp274qP312A/835AO98NtvQt1nbdT+ux5IvvgEADB89DP2O65s+b0K6ZvO4+/q/Gpxhn5j5qK1Z3OyzqI+9OJ5pylPPMrNzbojbzCxeG6nFjUP+1HyIesPun1FY5LxGbXWb14fJXF/niMzgXurWkclc3Zdd/yIRce+kBw3qmhcF2HmFO6nruJCw9Qp3Utfh2php+kwrdQ0Ajz/+OMrLyzFt2jTYQU2s1dXVKCgosDR7A8Ds2bMRi8UwceJEZYsXz/PYv3+/573TTZ2ot+3bohC19pq1IjsL1BVxu1Dbxrlqaxh6qDfidiZkqz71ZYIgYPbMt5GXH8LaH9ejQ6f2OP3s09C739EQBEHx65DbJRJJvDH9TXQ5qjPOOH+UopzX/bgeSxcuAyEEp4w+WUPYBERD2naf15y43Sf/kMu9rGcD9esxXhOpxaRBNzUvojZzQHFDpm7IOxOTuVmdxljvzsRkrmlvQtKx2hiuHjMRIMCrn8xAMC9gUNeCKJmZ1OvWXtR1Qkw477m2Ude7t+5HtDKK0FElEHjBlboGgFgshlAohB9//BHz5s3Dfffdp0Q+03/fblXwvHnzUFlZiYkTJyplBw8exMcff4ySkhKMGDFC2WPt1C8lai28ELX+eqdbu9L1rMaJxePYXrYdvfserWlr1vfunbux+LMl2LVjF44dMhAjx4xQruX1P/2CxZ9+jb7H/gYjzjol3dYDUevnmutbu5odUW/cvdZA1G6I1Kqe2e2fayZzff26NJlHozUY1u00AMCy7YsQyg/BqK4DeHTGg5p1ay/qWiJkd3uuZXVdG08izvMQWKAqHsfOH8vh71QEJs/nWV0vXLgQc+bMwYsvvgiO40y9w61QWVmJiooK7NmzB3l5eXj00Udx00034aKLLjIQ8cqVK7F+/XqUlpZi+PDhmpeG9evXIxKJaOKNNyeiVsO1dcy00Lwu3dplbGe3nq1fk5br6dvs27MfCz9ehF0Vu3DckIEYec5pisKOx+IIhoKm5EoIUbq3I265LNe3dtWEazHh+D80b6LWw/LCd3WTuGvbVEzm6nNmDypBELDi61UAgCGnDgLLscoNJN9wt191F5564++adWsv6jopJm29wvXq+tC+ShzYcQD7dxxAXrtCFPdrb+sV7kZdy9i2bRtuueUWPPfcc+jVq5fhvBp79uzBjBkz0LlzZ/Tt2xfFxcWYN28eJk+erDFzq6Oc1dbWYsmSJaisrMTFF1+spL/85JNP8P7772P69DSBUKJOl5jBC1Gr+6Rbuxzq2LRVE5b6JXTvnn348uNF2F2xBwMG98eoc0dqXlTVpKv060JhW5Fsrm3typSoczaEqBzrW4bZRW4Imp+qZ2pm1N+bpqMa29oG1U9Xcm7DWJ/3FLM8w/jm6nNm8c05H4OTRw0D1OSsImnCEITyQrjr6vs069aAdDEzjJTAQxqHTYf+YxgwRIBIGIXYGcJIDwDwtkk+Slq3QIu2xdj+/TZE9oXR4bguSoIPOeGH2yQfenXt8/kwePBgdOnSBYDkgGYVP7xDhw6YPHmyJif1M888g71796Jjx46KMleHIs3Ly8NZZ52FmpoaxSlNEAR8/PHH+POf/6wc262DNxUwgEpVqcvtw31CuW5NSl2E/6zb5B/aEv1csyH5hzSUybPKRfIPfVv52SH/FFPbsdp3aIfLJ1yKfXv2Y8kXS3Fo/2G0adda02ekKoKD+w9hzfc/4zcD+qDnb0rTn5gQMET33GLMQ5MC0t9MDk9qtrWLYRhPyT+kevJzS7ANTQrANjypQtqq0KR+Nmn8/l3AnV0vGyHHB5YvGN0/y2Ym/6TuGO1/03pm/7VtWYY1bWv4pxvP0M7hPAvdMcNmVFdf36ofNvWPYaT/bCrZhjJXMJgy82945o2pYBgGD0x+NJWMg0sl4uDAMix88jHrA8dKv/sYHzjGB47h4GN8qToc/KwfPpZDgPMjwEr//awfQS6AIBdAyB/Arp92oWxpGQZdMAj5fj9CHId8nw8Ffj8K/H4UBQLIDwYQygsgGAogPz+EvKI89J5yJro/fjqiyVqMGDEC8XhckxO5S5cueOSRRxAKhXDo0CGMGTMGH374oeV1pSbpVatW4fDhwzjuuOMAAFu3bsVLL72EeDxuMIPn5+crN/Q777yD7t2745hjjgEhpFmQdGPildkzMHveLOW/2umMwhvUihkA2nVoi99f9Vu0adfaUPfg/kPo1LUj9uzai9envYlf12/G7oo9Sj9yX0sXLsO8198Dz/OW4z458zE8N/spPDt7qsYk3tSQw4pafWB8e7ZS0+Z9Gd9k3ahu86IMVbdU0b6NgzJXq2k7Ja2vq69vprqTfBLfLFwGAuDkUSeB83FgiPSWKCtrEIAwBE+8/CjunfSgZ3VNWA4iYQzpM9Xqevu6Hejaryvi0ThWf7wa5RsqcPYtZ6Fdl7aIxmvABRhFUftYFrEk70ldL1261ECQxcXFuO2223DKKZJDzKZNm9CtWzeEQiHTP+PgwYPx8MMPI5FIIBAIYN++ffj2229x4403mtaPx+P49ttvsXjxYjz//POmdZo0VPeLjVg0uU/1MCpdpU6DK+zsS/4BaBW25TPJhcLWt7VS2PrzBAQ9enUHIQT/feN9XHfL1Wjbvg0+mvcJunTvgpFnjwBhCGqitaiuDOPNae/g1NHD0b5zO/O5qdSxVXpNgwWxEdNr+pjMXr5zlqgBM9OThdkL8ETeVvWy3WSun4AdGZv1Z0f0fILHjZfdCgD4rmI5/D5/6oInYFKmb5msWYbFlJSDx72THsQDkx/FYy8/lNLmImT3EelIVMzfEAEBIvTpMwUwYFgGYjKOhbMW4YQxQ7BywXdo36MdTrvsVLTt2Q68yIMEQkgIPMDHcXjHQRQf1RIcw8AnSKk0bVNoRuPYdv8ihVzVZO3z+XDJJZcAkMzRt956K4YPH44HHnjA8CcjhIBlWU1e67lz5+KPf/yj0l7/IsBxHH755Rfk5+cjFAopUaH27NmDtWvX4qSTTjKMQ1H3oOk16w5WMQnAABt+3ogvFyzGaWedgssmjAMA9OzTEyuXrMLJI0+CP+jHv59/DQBw75N3okPn9kgkk/D77emqKafXzFmi/sP4m+FT/eFCeSHMeONFa95qKPJ2pbql0nohbw+qGzASshXRcyyH/sf3S/3OpvLTppowMKhred3ai7qW33TV69ZqdR0KhPDHZ29EeVkFTr7gRPQ99TeKZzgDQOBEMIykniMVVdj85Ub0Ous3KOhULKlr3lpdcxwLJshh6NChluvWgESq06ZNQzAYBCBFIOM4TsnQpf+bfvDBBygpKcGQIUOU9nr4/X7ceOONOHz4MERRVMadM2cOVqxYoZjQmzRMrWK6In0TW9Vqs35tMZ6+z4ZKr2m7fm0xN6kPk+eXB4XdkOk15X3YlZWVeGvmf9Czdw9cOelysAyLRQu+wntvzcdRPbshGApi3Y/r8fF/F2D+N/PA8wIYhlX8OBi9g5snhd346TU5NjPKzVmv77I9G1Co8hSdNP4GxGpVgQ3yQpjxxksmPVjRpgVceI/aoal5nmv2J8qEnPopQtQ6mxHtz7sn3g8AUrIPlWe4vJ1LILznQCkJPgHCQAmYEq6KYP3yDSgdWoqqg9VY/dFqlHQtQe8z+jiGIY2Gaw3pM628wmXccccd2L9/P2bNmqUpTyaTWLFiBV599VVMnToVrVu3ttzupS+vra3Fxo0bMXXqVDz99NMoLi5u0l7f2/dvNXp9m94f9rDzunbsw8X9WH97sM1eMeznZjY/s7KG3oPt9Nw6fiDKAAAgAElEQVT4291PoHxbOS65ZiwGnzwIu8t34/5bH8ZJI4bihjsn49dfNmPWi28gGo7iwWf+it3lu7H0y2XoP6gfTh9zmvJd2HmI68f14iGu76Ou92DXhGtwSf+rmo/XN6B9eZz5hhRZSv6zTRp/A64ee52mvh15N7oS1wxqepieayN6nisKnKjaEOknS1iDOVwkolLnyZmP4Z6J9+OO8fciGArisRkPKapAMomzBnM4Q0SwYCxN4kFfEDzhwTLSfItbFKOoqBDfzPoGvYcfjbNuOBM/LvgRK1/7Fr1HHYOiriXgGEbzXzaJC4IIn59D36fOwfo7Fyjr1mb5rmVMmTIFlZWVAICNGzfi66+/xjXXXAO/34/y8nL4/X4UFBTY7snWl3/++ecoLy/HlVdeiU6dOiESidj/bXMcklumVhFp7jsLlWqnsK1o3tV9bqFg1QpbvQdbM66r9WttifFzeFfYrjzEdYMZxvWgsO3Wr83aVmzfic0by1C2oQzPz3oGsVgcs6e9hdbtWuPqG67ERZdegDWr12L60y/jpNNORCKeQMDvx5CTB2P/3gM4vP8wWLCK+lX+ni4UtpmHOOBOYXvxENech3GNmiUEXIZr1LmrqPdu1O6jdvEmq1fdVgjlBU0J3faLcqWQbZq7UMHWfWaooB3aWZ1XK2a5nqyM1eed1LWcnUs2iUtKmSDTMKRxIaEESqmurMay976FCIJBFw5C5YEqrHpvFUpPLkWHAZ1M1XVlLKZJnymra7N812b473//i9mzZ2POnDlKnXA4jFAoZNlGhkzkX331FWbNmoWhQ4dizJgx2LdvH2KxGG66yXs0o2yHfC/v2L9V+Vym17dLlao959I6ZVrorGBzMfmH1NTu/vausN3swSaEYMH8z/DwHY/hupvGY/LtEw1teJ7HpLE34qwLz8Cl143D69PehD/gV9awrVSwnKUrHpc8vv1B7X2WbXuwo+Ea/L7f5c0n4MmWvZukNJdWt6vNx3K6wSePv9HEjP6it75y0GRuVia3idXGcNWF1wIAXp//bwTzgkp9+WbQvIGaELZ8Xk/2chjSv6WimhFkFoY0ISakgCmCFCAlKQr45dtfsOHbTeh5Yk90O74bKvdXItgyzzQMaVUshrggaAKlxGoTSMQTiNcmXAVKUTuCPfTQQ3jwwQfRuXNn07+H/nveu3cvbrnlFowePRosy+Kyyy7D1q1bsWLFCrzwwgvNgqjV8HpvNyRx52LyD3258/PAmbhdm8AJQSQcRVVVFTp16SitWXOs4h2+Z9dezJ/zASbfdj0AYPSx5+CZf0/FwMEDIAgCGJYx9EcIgSBKzpnvvTUfbdq1wSmjh2nGt3upaIz0mtFwDS7+zbjmZfoGrE3LViZrqY3JKVV/L78xTVUuEffVYydo6meN85pmUNNDpfRITOaEEHy/YrXyO8uwWrMXUTmTyc4mqdOmzmYyYasczh6Y/GhGgVJkhzP5ZYABA0aU9mP2P7kfuvXtiuXvrUCoIIgOfTqCFwVwIgtGSIJjGIhxAVzAD4EQcMmkwdnMH/DBF/C5CpQiH1dWVkIQBCVIijoqmRnC4TCWLl2KSy+9FBdccAEefPBB5Ofno0+fPujWrRteeOEF+79TE4TV9iRrRzB1Xae+9LDpw2S8V2bP0BRdOfZqQ4+m45qYxr04nklnVeSTQ1u7iooLUVRcCEIIfJwPBAQcK73sdurcETfcPgkAsH7NLxh80iD0PLoUCz9ahDPOG6UhvdUrfkRpnx4oblEsOagdrsK2X7fjvN+NAcPIy0ipz6teT9fN7alX/q58N3+68g6wqbAisulbbTWsq61dnNnz2wVyXlG7ga2KzfDtXK+6AWvlbfsF54jJnOd5LPxkEQgIRp0zEj6fT6OOgfSajr7crbq+Z+IDIMSYPtOtuubFpCF9plpd19bGwAZYTRjSnb/uxoEd+xGujKLj8B4gQU4JP6pX117DkMoIh8MYN24c7r33Xpx22mnWf0sihWr9/vvvsXLlSlx22WUoLCyEIAhN2pnMSlHr4UVhO91BbhS2F2tZYylsQ2sPCtvOLO44rguzuFU9szJRFBXVTAjBhrUb0aJlMfIL8lFcUpx+xogiFrz/GdauXoej+/bCRZddgM/+9wU4jsWoc08HL/DgOC7dt/o5ZDO3hkqvGQ1HcUGfsc3H9L11768W+ajdoSHIO/dM5uYzM1vXMiNjEdo1HQ0Ru1i7Fohgmj7TbZKPZCoftj59Jp+KFa5O8hHnExBBcGjvYUQqI1j8ylfoMvQoFHUpQUnvtqZe4V6TfMiIRCKYPn06xo8fj3bt2mH//v1o06aNxsJBSNriUVNTgyVLlqB9+/Y49thjEY1GmzRRl+/f5vqlW436I26P939dEbfL547dXBuOuJ0J2apPN2SuPjZrE41GsWzRt1ixdBW2bd6Ox154GG3btzHMW3nmSCe0/Xoi7rpJrxkNR3HuMRc3L6I2TXPpktDM4OXGT7ex7suL6rbrK5vWu82IWD5Wm4P069Bu1LVaZavTZ7pV10mVolavYdsl+fhy1iIkE0n48/3of/FALJ31DToO6oqSXm0Uso4necRFZ3VtR9YyeJ7HRRddhNGjRysxva0gO5g19aQcTZGo9XOjW7vS9Y6UqJWlNQD/eXUuNm/cghYti9Gpa0eMPvd0FLUoMjynRFFUPLXlvmT1bTUP9bh1tbWr+RH1vs3pm9uWSOuBuG3G9Kq6gbozmctjuIFb8pbrCYKAld+sAkAwdPgJYFlWc7GaKWev6lrtNa5Nn+lOXfNEsPUK16fQXPHhSnz9n28wadr1IBxw+FAlFr28GO16t0PPM/tg/46DyOtQ5FpduyXrZcuWoUOHDigtLcXWrVtRWFiItm3bWtZvDkSt/1yZ3LembTK8T93UNi21GK++0ms6vli7mJ/ls8CGuL280Fv16cZjXN9OdiIDA1QersKr/5qF2++/FbzA49P5n2P9T7/gd1ddjO69jjLt7+P/LsD3y39Ah87twXEcBgzuj2OHDlCW8vTzkMvqKr1mNBzF2b0vbKZErYfDR8p28s5IdVuM7+Wzmr5lp/qsidagd3sp+tbGvWuRX5DnSMTKOZfqWkh5Slp5hTupa15MGtatzdT1rz+WYe0367GzbBfadGuDAaP6YccvFVi3ZB2CxSGMvOl0sEEW79z2Dnqe3hulZ/VJq+vU2nWkMgoS4BR1HT4cwbZHvnK9bi3j5ptvRiQSMQRMUYMStTtkM1Gr+6RbuxzqOBC1fPzeW/MRzAvi3N+eo5yPx+LwB/wAA2U5iRCC+e98gA/mfIxwdRj3P3UPSlqXoFOXDvh++Wps/XUrju57NAYM6WdYjjIbF8h8a1ezJGp1NCPHD9EY5N2ETOa1NbU4d8SFAAE++no+QvkhZWQ3ROxGXRO9g5lHdc2LaUVtt+e66mAVpt3zCk4dezIGnN4f65b9gn3l+9C2dzuUdGkJX74fZd+V4dt3vsX5j12IhCgizvNIiiLigoD92w9g8V/mY8iUc+FrnYdkgkckUuNp3VpGdXU1Dhw4gNLSUpSXl2PdunU4++yzNQ+MJk/UB7ajuMja9F1npA1kBXHTrV3mbeyIW18WT8Tx5sx3cPl1lyAYCkIQBU3mLfUzaM0PP2P8uRNw/a3X4pJrf492Hdtp64Bg8YKvEQwG0KlrR3Tr2dXy85opbC9bu6LhKM48+vzmS9R6uPpQWWQyl9pZ95dNJnPjDWVUweq6btW1OgSp055rM3UtiILrPdeCKECAoKxdxxNxJBlp3Toej2PWX97AKdcMR4f+nRBPxCGwQJzncXhvFb554Su06NUGpb8boKjsmmgsY69wGTNnzsScOXPwv//9T5OZixJ10yJqfZ9HorCbK1ETEGUPtnrNWn1e7u8v19+NneW78PZnrxvG4XkenI/D43c9iZ+/W4tnZ01Fhy7tLT+vmcK+/aq78MzsJw3llKhbtMDWfWUmRO2kml0gi8jb6eFhTt71H1XN7GJVk7Vc5lVdKwFTTMjcjboWVApaXrd2E9FMXrOOCwlEwhEsnLUIjI/FqdeeiqTApxzQeGxaugk7N+yGIIoYcOUJiAsCauMJxImIcG0sY69wNQ4fPoyWLVvi0KFD+Ne//oWbb74ZgUCg6RO1/nPV8X3ohbidendD3F6sXHRrl32fZoQpEm0aTfNnkoRTfzMa/zfrHzjuhIFKoBX9OP/32As4/5JzUdq7R7qt7nlmNTcvW7si4ShG9xzTfAKemAUEcdrBbxfoJF3JPICA1ZhuHxq2bV0EcEi3SfenDswi96cPzmIVmEXdl9d83kw6coC0DpTa5s+ogpwoH4AYf7eKFy4HUbGLF26XQjM9rLd44QzLgCE8+CSLFf9diZXvr8Ld794JH+cHIwI+H4cdK3fghzk/oFO/juh9eh/Ed4fB5PtRWBSEj+clVW6WPjOlrkeMGOFKXbds2RIAUFZWhm+//Ra33HKLZV2KpgE9KdP0ms4wDfykgyiKEAQB5/7uHCXTomaPtare+BuuQMs2LTOaS0Ok18xZRb1t3xZT07czcTp/XMca9aS6bds38np3bU0trh0nvQC8OvcV5OWFNPNNq2f9sXt1bWbu9qKuH53xgOs912bqOiEkIBARa5b+jE7HdEJeSR5i8Tj2bN+Ht+59G71O7gV/vh8DLhyIXRt24ddlZRj6h1OQFEVUxeN1sudaDTl3dVM3fVcc2I4iu89VD/4l9aewPVrHHBS2lbo2jOvSKmc314ZT2C5N3m5UuENbQggWffoV1q5eh8smjEObdm0056qrqlHUosiyT7W61vTrSWGnPcQj4ShO73l28zF9b9+3xdXeS3c3sdODwE0X9UPeDWcyt1/vronWoGfbYwAAZfs2IK8gz9Cvdi3J3MRtVlc+lgOmmBG627XrI4kXnhR5w57r6qoIvv/0B/jz/SgdWor//eNDXHDf+ag8UAXCAb7iIOI8j3AigVgqbri8bn2kEc1kUKJuXkSt7s9q/dowLiVq07byc2LVN9+hfFsF2ndqh4GDB2DND2tRG61FYXEBTjhliGWfmRC1elxA6yHe/Ih6/1YUFzlHJnP74RpbibubQwZtXSpxp3zePM9j/rz/AQAuGnsBOJ/PcPHKv1s5mynnLUjb6nfpYziTtpzvWk6fqXc2cyJtKbKZeaCUpJDEtx+tQuX+Kpw09kQQH0ltCeOREHjU8HFNgg8r0q6NxrH+zgUQY7xjCk0ZzYGojduzbNBQxJ3hi7Cb2qal9bx+rR/Xaa5uiNvqu7YjbsdxLZ4rTnWc2hJCsHljGQ4fPIyuPbqivd7722ZN3EDQLohbLlN7iPM8j2ULv21mRG2mqF18HHcau/kpcamdBLuUoLLDmtKLxUWrdzaTy/RKWj5WE69yXk3eDiZxkYim6TPlc04mcXWscMUxTRV+dF/FPqz9Zj3a92qPzv06g09FN+NFATXJWslj3CR9pt4kbpVCc+nSpaZkTYlah2ZE1Po+m+se7CMlarPxCSFpfxmrtnVA1Oo+IuEoTis9s/kQ9Y79W92FHXT58bKGvBtDdduMa1Y6afwNAKCYykmqveFi1ZGuUmqhrvWJ2r2qa31SEK9hSOV92E5hSBN8AkKqHzm5R4yPI5HyENenz7RS10oKzZoEtt2/CCtXrkQgEDCQdVMn6p0Hdtjey0dyz9QZaduMc6TEbdm+nhW2cWYeiNuDWVxf7sVDXK5v9mzR17Eqt2rr1mxuN44b4tYT9ak9Rjcfr2/ApRe2TbpLbV/6fjIc70g9zx3m21ie54IgYM3qn0EATHvtX7jh2ptx9dgJaXXNMGCItk8GTLoDkv7B6Mrkt1om9U+5kVOe3gwYEEZF6hYpNOWxZc9xOX3mXVffp1HXgHkKTcIQ0/SZAhHAEEbaEgIejD+Y2tLFgmUYsAwDgYhgGFaTPpNjWXAsCx/LIi4IyrE+hSbn48AEOQwdOtSTs1lTgmVKS7i4Nz3s1HBzrzR0ek3XqXJJ802vaUibqYdNek2rtmbBUfTnDecsxpHTX8qzt0qvyZoygDNyWlEfUWo8Q0XnelmjuoE6VxFObaPRGvRo0wsAsHX/r8gvyAegVdeysjbrx426NkvqoT+2U9dErap19d2oa1k1Wzmb2SX5iAsJTfpMr+q6uipq6WzWHBS1lxCi2aywnXpvKgrb0NqDwrZSqa7GdVDBdvXcKGhDG5tzZuVqhW2mriPVEQzvMap5mb4zfWi5ullzzWQO1Ct519TU4NTjRwIAlvywGPn5eUqP8np2KC+I6bIDmuuL3oxwrYhYRdxqMlZ+GvNhq9evncKQJkXesG7tNsmHRNQpz3FRUBF20tXatRTZzHwrVzweb+JEXe4QZfAI7o2GWs+2GMsbcVuRnVVje+KmW7sc6mRi+vZA3GrSlssi1RGc3ON0StSZoq7I2+2X6TxeHYxVnw8pjXOGhPFjr8Xr8/6dLstAXZuSskt1rY9s5lVd86l81m7DkKrVdZxPaNJnelXX4ZqY5VauDz/8ECNHjqREbXne7mTzImp1f3Rrl0MdStT1B7OMO0eiFq3gus9mSt7Gi1CrrO28wtW/69W1nVe4k7pWO5NBV9eNuuZFAZkEShFT4UfVCturuq6MxWwDpQBo4kSt/1zW12FOELdL8rPvx0Mf9WwW14/rNFc3xG31XdsRt+O4Ns8auzpObTMym5uYxSPVEQzrflrzJGo96oO4XffbjEzmZmQNWHuFm/VnVNfmJKyua6Wu1cHv9YTtRl0LopRm02ugFIGISIgJw7q1F3VdnYpsZhYoJVZZg+2PfE2JWjlDidr9eM4KmxK1c1tK1B7hNuOOHs2HvOtHdcdisRQBE8x4Y5omu5OasNVknYm6lslae+xOXasjm5mRtbO6DuDRVGQzr2FIk2LSsG7tRV3Lkc3MwpDWVEax4c7PmixR7zpQbh+ZzJGY7UjdARm+pHpuU0/Ebdm+nhW2cWYeiNuDWVxfnutbuyLVEZzY/dTmtT3L7dYr4Mi2NdlOwc32jwbdIuaceiSTLWKCIOCTDxekfhcNc5LnILeUE4ZMGn8DJo+/Ka2uGQYgRNcmvU1CTvChTEP/0Yjxd2V7F2HS5altGfJWLcA5ycftV90FlmGVlB3yBhY3ST4II2oSfLAMA0GU6jFgwTIsOEYAx/DgGBYcwyIh8OAYHj6WhSCK0pYuhoGfZRFjWSXJB/IFk78YBYU3vDJ7huZZQZN/5A5ylqivu+J6+P3p6Yfy8vDaW/+23VOpR32Qt+s+XZC3q2xfJmMax/NO3voeAsEgnvnX0wCAYCCgIVp5DspeTUIUvnz5jWmYNP4Gw55rAMZ91/J3QtI/rPZc68lYnoPbPddE/S9F4KG8kOs91yIEZT4MEVIvCiZ7rlPJ7NV7rhnlf3rfNe8XLfdcy2vUTRneog/oz9I92IY6LvY5h0IhDVnLCpvuwSZKeV3vwXaT9ct0irlq+taHHbzmigmI1dYqxwpxm8HDR24+JnPnnszMV5ZmJc26kgS3a9dqc3a6XFumr2PmCW5nLjdbu5ZN514jmhFCkFSFH3Xac222dl2TjFl6hUeqa/Dl+LebtOnbUwhRx7O5aQp36r2uTeH6/o5kDduLKdzQ2oMp3Mps7Wpcp2eWTb262oMdqY5g6FGnNJ81arP4wGroiRtoPuTtdnbO41ndQMa5OBG2mqyt1q6dLnKoypTzamI2Wbc2kLfN2rVMyG72XOvXrnkiuN5zbbZ2LYUgNfcKD1fX4MNLZzUrolbjSK54p2vc9mwWO54Z+/LYh8Madrbtwbb6rr0RtzMh64/remtXpDqCId1Obj5E7RQf2AyeyNvj11If5O26zwYgb1EUsWnDJgAEvfv0BsOyhvHrQl2b9eFWXRsUtAl526lrWTGr67tV17yYhNs912bqOsbHLb3Cw9W1mPP7mZSoM6hBidqqsT0ZZtsebErUOUzUdRFC9NorJqDWi/I2DNB0lLjUlzmi0Si6tu4OANhxcCsKCgqU2nqFbTYfM9KeqKhrOaUmUQjbrB8n0pZN1+q6nkhbpajVde6ZeD9isTiCoaBlCk1BFDIKlCKTdiwV2cxsK1c4XIOXxvyz6RL1wYr056qTl87mR9zGfjz04aCuAboH266OU1u96XtwN+9RBnOYqOW38Dq6OVTQk3d9EbebuWSC+lDi0WgUxx0zGACweuN3KaJW10irYrt56AmbwEJda+rYX/xyC8tY4S5N4iJERV2bqXQ53/XjLz9sMJULKrO301YuM5O4Ola4fitXuDqC5856lhJ1CpSo3fRzZESt75Puwbau49SWErXlB61b8jZT3WaoCzN6o6puwMXDyKpP3QhHpK4zCZQCEDVR60nZhbp2cjZTq2sACAQDiklcylntPVCKrK6TKfVs5mwWqY5iyugpzYOo1ThCK5C7s3ak7jRw5i8EntrUE3Fbtq9nhW2cmQfidvFSYVWeDXuww9URDOp6IiVqc9S96jZDc/I8J8pPYijVK2KrsazUdeZhSLWRyeQ6btW1TKp6sjYjc73D2aMzHsgoUIqsrhNCwtLZLFIdxd9GPtZkiXr3wZ3uwgFT4rYcx6n3uibuK8debbmGbTvuERK3G7Vt3oe92nYc18V6tlU9dVm4OoLjuw5tPkStdkDJ7APUP3k3Sc9zYn7TpNsRwzkv6lqukUkYUvUc3Gzl0h8rST0AU8J2CkP6t1RUMwLvYUiTIm/pbBapjuL+Ux9sskR94cUX4O25bwGgRO2qTRYQNU2vad8nJWoXnqKZf6AsI+8sWu+OxWL44x/+BAD45/T/QygYVNXRj29yY7lR1yZk7UVde9nKpT5nRr76Mmd1/QAIgautXGbqWg5BaraVK1wdwd0n39ekiZrneaU8Ly8Pr781y/l6puvZNkTlpS+PfTgQN93aZV0nXB3BsV2GUKK2QraqbiA3TObRaBSdW3UDAFQc2i45k5moa7OL25O6NumzIQKlAOk0mXaEbqWuZVO4m61cZuo6KfKWXuHh6jBuP+muJkvUatM3AIz77SWY+94cStRu2mQJUav7o1u7rOs0P6L26Clqhmwl72w0mSeTSbz80isAgIk3ToDf7zeMb0fWmt9s1LVynKG6VpNr+tidujZs71LVcVLXshr2GihFvQ/byis8Eo7ilhNubzZEffUV12icN5u6ws70nqwr4jb246GPejaL68d1mmt9EbfjuBbCQV8nXB3BwC6DmylR63EEH6lJkHcDmczN3o6tbyr36lpP1up29amuzbZ3uVXXejXuVV3zomDpFR4Oh3HD4FubDVHr0dQVdlMjan2fdGtXug4laidkueqWWmUHeXuZh5Upq7HUtdmN4kVdu91zbUbWeoXtRV3zYtLSKzxSHcXEQTc2W6LOSGG7vN6PgHptx3ccvY6J27JNPRG3Zft6VtjGmXkgbhcvFVbldbW1K1wdwYDOg5oPUcs3d6ZvowCynrwz+Wz1td4tiALKd1QAALp26wJWHUJUPVcTstacV53R30Rmn9eTurZR6G7VtUFBm5C3mbomalWtq+9GXctr0mZe4ZHqCK49fnKzJWo9XClsStS24zQkUev7bKjkH4YjStQNBzc3NyXvNOpqvTsajaJTq64AgJ2Hdqgik1nM7QjUtRvCNlPX0994ybIfN+ranogd1LWJI5oXdZ0UecO6tfx7uDqC8cdeT4k6BbXCltU14HBvZDNxO8ytvonbqfesUNguXzjs5mrowQNxG0jXA3Frt2eF0Z8StTlyh7gza1mv5J36/NFoFL26HAMA2FyxEfkF+c5zyURdeyBrdTtJXZO0KTwDdW1Kyi7VtbIH28IU7qSueZG39AqPVIdx+cBrKVGbQFbXACVqV22ygKj1/blS2JSomz5RmyF3yLv+iRvwYDJ3vEBNylyqaz1ZO/Zvoq41ZK2p46yuvey5VuqkjtXOZDAhcyd1zYsCrLzCI+EoLul/VZMl6j0Hd7mLTGaC5uYh7qZv120yMIsb+/LYh4PCrksPcae5uiFuq+/aG3Gnfw9Xh9G303GUqI8ElLzTcFTdDmRqKHeprjU9ZaCuM4lolj5nTsLqulbqWvEYV5V5UdeCKIDA3Cs8XB3B2H5XUKJ2gabuIe6mb9dtsoSo1f3VpYe4sR0l6gZDfRK1HrlD3Jm1zJS8FcKuc3VtQuYe1LVaWWcSL1wma+2xO3Ut78HWE7J7dR3Ao6kQpHqv8Eh1FL/te0mzIGo1Mrn/clFhO/ZrM7dMn1F1RdzGfjz0UVfr1xZ96cd1mmt9Ebf6nETUx3q+l32ua2YZmNQ/4Mjfwu3GcAPT8Rl3bfUXg8tWJiO6aakfy7mN/Nni8TiKi4tQXFyEysOVuPaKCVrTOCGmfw/1GARE870wqc/OgFFRpNwudcQov4FRC3Sk28r1kCLGmW9Mg6yuJ4+/Scl1LffFgDF+7wyjIV4wRJkDIQSE0SltaI9THUtHjE49K/WJ5jzLsJg683EQENx21Z3wsT6NGV0kIjhCEODidn8iChVkxzIZ4357SSPNhCITvDJ7hub5cdXYaxpxNtmDnFXUVm/hQP0Rt1s0hhKXxq2/VtFoFB1adgYA7D5cgZsn/RG1anUNOKpf03Ne169VbQxvsfKxqk9t+syXtP1ZKGyvgVLMHMzsVLiZSfzuiX9FLBZHMBTEYzMeUsqlNeoIzul9UbNT1Ho0mMLOZsczoM4VtmWbelLYlu3rWWEbZ+ZBYXtwPNOXqyk2XB3GbzoNbD6mb7c3t4zmSN512SqRSOD//vE8AODWv/wRgUAAgDZXdygvD6+9+YquN5cXuM4xzIysNb/ZvBToCVtW17HalMNKPYQhzTRQipqQCQjunng/4rE4AKI4m0XCEZx19AVNlqj3HtqdXqP2cK0fKXFny9Yup89he7ah1rMtxnLqPSuIO6P1bG0NQw8eiFtdFq4Oo0/HAZSovYCS95G10s//0t9ejnfee/WN49kAAAYBSURBVDt1MnN1TazOw3jei7qWf7NyODPro74Dpcjjyk5k6vqys9m9z9yBM3qdR4lahyO9f7NlaxclaqvG9qQH5N7WrmZH1OqbG/B2g9uBkre32ur5ZuJsZih3aQrX/GZB1poy3UuAqcOZg7NZ+tiorq1yWbtV12bOaLKzWTQSwfKFK5sFUavh9Z72eu/kouOZY98NRdwZmMWNfXnow2K8XNvaFa4O45iO/ZsvUetBiRt1StyEEBw4cBAA0KZNa4OvnJ6wAWS+dm1C1sa25uraDVmr26nVtRVZy8d26tqQecurulY5kOnrh6sjOL3n2ZSoHVBXCpsStYs2WULU6v5yYWsXJWoXoOSNjMk7Eo2iQ8tOAIA9h3elQojWrbq2u6FcqWuHFwI36jrTMKRmmbfkum7UtQhRedHQnwuHIzit9MxmR9R6NOT6NdCQCjtzcnUcuY4dzyzb1ZPjmWVpPTue6cd1mqtb4s6UqHNue5Z8s4arw3Xa3xH308TJuyZao/werg5DEATN6Pp5/HPacwCAG66/GVeOG4+XXvmXYSyrOetVslm57Zu5B1M4ADzzr6cAAJPH34hI6rryqq6JmqihJXO9urYiZPmffF4KeQLUhGtSY+TUO7UjvN7L9U3UL0z7p+b46iuuQXV1NSVqN2PWI1GbNzbWfe7Ff2j6nDT+BtNrqzGJOhKOpE57++5zTlFXVFSga9eujT0NCooGR3l5Obp06dLY06gzbNmyBT179mzsaVBQNDi83ss5R9SiKGLXrl0oKioC4zaoCEWdoLq6Gl27dkV5eXmTMsFmOyTzdxidOnUypBfNZVRWVqJly5bYsWMHWrRo0djToaCod2R6L+ccUVM0HuQ1xaa2VkrROKDXEwWFOzSd13MKCgoKCoomCErUFBQUFBQUWQxK1BSuEQwG8dBDDyEYDDb2VCiaAOj1REHhDnSNmoKCgoKCIotBFTUFBQUFBUUWgxI1BQUFBQVFFoMSNQUFBQUFRRaDEjUFBQUFBUUWI+difVM0PLZs2YJ58+ahtLQUW7ZsweTJk1FSUtLY06LIYdBrioLCPajXN4UjBg8ejO+//x6AFPZx3Lhx+Pzzzxt5VhS5DHpNUVC4BzV9U9jihx9+0ByXlJTgu+++w5YtWxppRhS5DnpNUVB4AyVqClt89913aNWqlaasVatW9KFKkTHoNUVB4Q2UqClsUVlZaSgrKSkxLaegcAN6TVFQeAMlagpblJSU4NChQ5qyyspK6vhDkTHoNUVB4Q2UqClsMWTIEEPZoUOHUFpa2gizoWgKoNcUBYU3UKKmsMWgQYM0JsnKykqUlpbShypFxqDXFAWFN9DtWRSO+OGHH/DFF1+gtLQUq1atwh/+8Af6UKU4ItBrioLCPShRU1BQUFBQZDGo6ZuCgoKCgiKLQYmagoKCgoIii0GJmoKCgoKCIotBiZqCgoKCgiKLQYmagoKCgoIii0GJmoKCgoKCIotBiZqCgoKCgiKLQYmagoKCgoIii0GJmsIV7r77bvTs2bOxp0FBQXEEoPdxbsLX2BOgyA2ccMIJNA0hBUWOg97HuQmqqClc4fPPP8e4ceMaexoUFBRHAHof5yZorG8KV+jZsyfKysqUZArTp09HWVlZY0+LgoLCA+h9nJugiprCEVu2bEFJSQlmzJiB0tJS3HXXXfj+++8be1oUFBQeQO/j3AUlagpHfPHFF2jVqhUqKyuxZcsWAEBJSUkjz4qCgsIL6H2cu6CmbwpHnHnmmZg+fTpatWqFwYMHo6ysDJWVlfQmp6DIIdD7OHdBFTWFI7Zs2YLS0lLNDf3FF1804owoKCi8gt7HuQtK1BS22LJlC8444wzleOzYsZg3b56mjIKCIrtB7+PcBjV9U1BQUFBQZDGooqagoKCgoMhiUKKmoKCgoKDIYlCipqCgoKCgyGJQoqagoKCgoMhiUKKmoKCgoKDIYlCipqCgoKCgyGJQoqagoKCgoMhiUKKmoKCgoKDIYlCipqCgoKCgyGJQoqagoKCgoMhiUKKmoKCgoKDIYlCipqCgoKCgyGL8Pz9fAsjfsDi0AAAAAElFTkSuQmCC",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x3223e0f10>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5,3.75))\n",
    "\n",
    "#figure 1\n",
    "\n",
    "subplot(1,2,1)\n",
    "\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "xlim(-N-1/2,N+1/2)\n",
    "ylim(-N-1/2,N+1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "kpts = -N:N; jpts = -N:N\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),discretisey(kpts,x->maxv(-x),:Up),linewidth=0,facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),\"k\",linewidth=0.75)\n",
    "plot(discretisex(kpts),discretisey(kpts,x->maxv(-x),:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->-maxv(x)-n,:Down),\"k\",linewidth=0.5)\n",
    " plot(discretisex(kpts),discretisey(kpts,x->maxv(-x)+n,:Up),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "fsz = 8\n",
    "\n",
    "plot(kpts,-kpts*l1i,\"k:\",linewidth=1); plot(kpts,-kpts*l2i,\"k:\",linewidth=1)\n",
    "prop = 0.76; text(prop*N,N/13-l1i*prop*N,\"\\$j=\\\\lambda\\_1\\^\\{-1\\} k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l1i))\n",
    "prop = -0.78; text(prop*N,N/14-l2i*prop*N,\"\\$j=\\\\lambda\\_2\\^\\{-1\\} k\\$\", fontsize=fsz,\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l2i))\n",
    "\n",
    "prop= 0.53\n",
    "text(prop*N,N/30-p1*prop*N,\"\\$j=p_1 k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"top\",horizontalalignment=\"center\",rotation=-atand(p1))\n",
    "prop= 0. # -0.73, N/50, verticalalignment=\"top\"\n",
    "text(prop*N,N/20-p2*prop*N,\"\\$j=p\\_2 k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p2))\n",
    "\n",
    "plot((N+1/2)*[-1,1],[0,0],\"k:\")\n",
    "plot([0,0],(N+1/2)*[-1,1],\"k:\")\n",
    "\n",
    "\n",
    "\n",
    "imshow([coefbd(j,k) for j in jpts, k in kpts],\n",
    "extent=(-N-1/2,N+1/2,-N-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2)\n",
    "# plot(kpts,kpts,\"k--\")\n",
    "# plot(kpts,-kpts,\"k--\")\n",
    "\n",
    "\n",
    "# figure 2\n",
    "\n",
    "subplot(1,2,2)\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "kpts = 0:N; jpts = 0:N\n",
    "imshow([coefbd2(j,k) for j in jpts, k in kpts],\n",
    "extent=(-1/2,N+1/2,-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2,origin=\"lower\")\n",
    "\n",
    "\n",
    "xlim(-1/2,N+1/2)\n",
    "ylim(N+1/2,-1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->0.,:Down),discretisey(kpts,x->p*x,:Up),facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->p*x,:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->p*x+n,:Down),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,kpts*cli,\"k:\")\n",
    "prop=0.81; text(prop*N,-0.06N+cli*prop*N,\"\\$j=\\\\check\\\\lambda\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(cli))\n",
    "prop = 0.7; text(prop*N,0.06N+p*prop*N,\"\\$j=p k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "prop = 0.7; text(prop*N,30+0.06N+p*prop*N,\"\\$j=p k+C\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "gca()[:text](-0.3, 1.0, \"(b)\",\n",
    "    horizontalalignment=\"left\",\n",
    "    verticalalignment=\"center\",\n",
    "    transform=gca()[:transAxes])\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems.eps\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "search: \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m \u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m3D \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m2D \u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mDisplay @\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m_str is\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m Py\u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mIO is\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mmime\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Add text to the axes.\n",
       "\n",
       "Add text in string `s` to axis at location `x`, `y`, data\n",
       "coordinates.\n",
       "\n",
       "Parameters\n",
       "----------\n",
       "x, y : scalars\n",
       "    data coordinates\n",
       "\n",
       "s : string\n",
       "    text\n",
       "\n",
       "fontdict : dictionary, optional, default: None\n",
       "    A dictionary to override the default text properties. If fontdict\n",
       "    is None, the defaults are determined by your rc parameters.\n",
       "\n",
       "withdash : boolean, optional, default: False\n",
       "    Creates a `~matplotlib.text.TextWithDash` instance instead of a\n",
       "    `~matplotlib.text.Text` instance.\n",
       "\n",
       "Other parameters\n",
       "----------------\n",
       "kwargs : `~matplotlib.text.Text` properties.\n",
       "    Other miscellaneous text parameters.\n",
       "\n",
       "Examples\n",
       "--------\n",
       "Individual keyword arguments can be used to override any given\n",
       "parameter::\n",
       "\n",
       "    >>> text(x, y, s, fontsize=12)\n",
       "\n",
       "The default transform specifies that text is in data coords,\n",
       "alternatively, you can specify text in axis coords (0,0 is\n",
       "lower-left and 1,1 is upper-right).  The example below places\n",
       "text in the center of the axes::\n",
       "\n",
       "    >>> text(0.5, 0.5,'matplotlib', horizontalalignment='center',\n",
       "    ...      verticalalignment='center',\n",
       "    ...      transform=ax.transAxes)\n",
       "\n",
       "You can put a rectangular box around the text instance (e.g., to\n",
       "set a background color) by using the keyword `bbox`.  `bbox` is\n",
       "a dictionary of `~matplotlib.patches.Rectangle`\n",
       "properties.  For example::\n",
       "\n",
       "    >>> text(x, y, s, bbox=dict(facecolor='red', alpha=0.5))"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "?text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/adaptive.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "include(\"figures-preamble.jl\")\n",
    "using Poltergeist, ApproxFun"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Lanford map"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6576617800065976"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "a = (5 - sqrt(17))/2; \n",
    "f1(x) = 5x/2 - x^2/2; f2(x) = f1(x)-1\n",
    "f = MarkovMap([f1,f2],[0..a,a..1],0..1);\n",
    "L = Transfer(f); # transfer operator represented as an ApproxFun Operator object\n",
    "rho = acim(L); # Fun object; obtained via solution operator equation\n",
    "lyap = sum(Fun(x->log(abs(f'(x))),0..1) * rho) # quadrature using ApproxFun"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.36010948619916205"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bvar = Poltergeist.birkhoffvar(L,Fun(x->x^2,0..1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.548591793174868"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = sum(rho*Fun(identity,0..1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Archive:  /Users/johnwormell/Documents/Spectral/Lanford-S2048.zip\n",
      "  inflating: tmp/tmppdy794/Lanford-S2048.jld  \n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "N = 2048;\n",
    "prec = 8round(Int,(N+512)*0.2/8)\n",
    "setprecision(prec)\n",
    " run(`unzip -o /Users/johnwormell/Documents/Spectral/Lanford-S$N.zip tmp/tmppdy794/Lanford-S2048.jld`)\n",
    "\n",
    "ld = load(\"tmp/tmppdy794/Lanford-S2048.jld\");\n",
    "run(`rm tmp/tmppdy794/Lanford-S2048.jld`);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BV error = 2.8797280635879655e-13\n",
      "maximum coefficient error = 7.899547595972759e-15\n"
     ]
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "rho_hi = ld[\"hi\"][:,1]; rho_lo = ld[\"lo\"][:,1];\n",
    "rho_coefs = (rho_hi + rho_lo)/2\n",
    "rhodiff_coefs = convert(Array{Float64},rho_coefs-pad(rho.coefficients,N))\n",
    "rhodiff = Fun(Chebyshev(0..1),rhodiff_coefs)\n",
    "lan_BVerr = sum(abs(rhodiff')); println(\"BV error = $lan_BVerr\")\n",
    "lInferr = maxabs(rhodiff_coefs); println(\"maximum coefficient error = $lInferr\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.258386529631961e-17\n",
      "1.381477364093174e-15\n"
     ]
    }
   ],
   "source": [
    "lyap_exact = big\"6.5766178000659767754158241382383206574324106958001220195395280269163266611155402375955645975291517482964215633179802630148859489e-1\"\n",
    "println(convert(Float64,abs(lyap_exact - lyap)))\n",
    "\n",
    "bvar_exact = big\"0.3601094861991606728988241868285767492416699977972288643589778658381744031036174779814027832110836467690394108480319999606647\"\n",
    "println(convert(Float64,abs(bvar_exact - bvar)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting convergence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[31mWARNING: Maximum length 1 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 2 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 3 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 4 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 5 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 6 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 7 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 8 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 9 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 10 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 11 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 12 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 13 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 14 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 15 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 16 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 17 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 18 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 19 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 20 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 21 reached.\u001b[0m\n",
      "\u001b[1m\u001b[31mWARNING: Maximum length 22 reached.\u001b[0m\n"
     ]
    }
   ],
   "source": [
    "Si = SolutionInv(L); u = Poltergeist.uniform(rangespace(L));\n",
    "NN = 40\n",
    "lan_BVerrs = Array(Float64,40)\n",
    "for n = 1:40\n",
    "    rn = (\\)(Si,u,maxlength=n)\n",
    "#     rn = Fun(Chebyshev(0..1),Si[1:n,1:n]\\pad(u.coefficients,n))\n",
    "    rndiff_coefs = convert(Array{Float64},rho_coefs-pad(rn.coefficients,N))\n",
    "    rndiff = Fun(Chebyshev(0..1),rndiff_coefs)\n",
    "    lan_BVerrs[n] = sum(abs(rndiff'))+sum(abs(rndiff))\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x314524090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "semilogy(1:40,lan_BVerrs,\"k\")\n",
    "plot([24],[lan_BVerr],\"kx\")\n",
    "xlim(0,40)\n",
    "xlabel(\"\\$N\\$\"); ylabel(\"\\$\\\\|\\\\rho\\_N - \\\\rho\\_\\\\infty\\\\|\\_\\{BV\\}\\$\")\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Circle Map"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "390.509334 seconds (2.66 G allocations: 82.639 GB, 7.99% gc time)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Fun(Fourier(【0.0,6.283185307179586❫),[0.159155,0.0184858,-0.00391516,-0.000504504,6.34477e-5,-6.69747e-5,1.36742e-6,3.96156e-6,-1.67745e-6,-3.88312e-6  …  -1.70984e-14,-1.40342e-15,1.08018e-14,-1.64542e-15,1.20333e-14,6.89211e-16,6.31882e-20,1.17312e-15,-2.98272e-19,3.91623e-20])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function Ws4(x::Float64)\n",
    "    y = zero(x)\n",
    "    pow = -oftype(x,33)/8\n",
    "    sx62 = 2sin(x/6)^2\n",
    "    twopow = 2^pow\n",
    "    for ki = (20:-1:0)\n",
    "        y += cos(2^ki*sx62)*twopow^ki\n",
    "    end\n",
    "    y\n",
    "end\n",
    "Ws4f(x) = x/3+Ws4(x)\n",
    "\n",
    "function Ws4d_times3(x::Float64)\n",
    "    y = zero(x)\n",
    "    pow = -oftype(x,33)/8\n",
    "    sx3 = sin(x/3)\n",
    "    sx62 = 2sin(x/6)^2\n",
    "    twopow1 = 2^(pow+1)\n",
    "    for ki = (20:-1:0)\n",
    "        y -= sx3*sin(2^ki*sx62)*twopow1^ki\n",
    "    end\n",
    "    y\n",
    "end\n",
    "Ws4df{T}(x::T) = (1+Ws4d_times3(x))/3\n",
    "g = CircleMap(Ws4f,0..2pi,0..2pi,dir=Reverse,diff=Ws4df)\n",
    "Lg = Transfer(g); Si = SolutionInv(Lg)\n",
    "@time rhog = acim(Si)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2747"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ncoefficients(rhog)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31eaf0bd0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## TODO : RUN IN BIGFLOAT\n",
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "plot(points(rhog),values(rhog),\"k\")\n",
    "xlim(0,2pi)\n",
    "ylim(0,0.2)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$\\\\rho\\_\\\\infty(x)\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-2.eps\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# Loading bigfloat mtrix\n",
    "Lg_bf = load(\"/Users/johnwormell/Documents/Spectral/Circle_data.jld\")[\"Lg\"];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "N_bf = 6144\n",
    "K = I - Lg_bf[1:N_bf,1:N_bf];\n",
    "K[1,:] += DefiniteIntegral(Fourier(0..2pi))[1:N_bf]/2pi\n",
    "rho_g_bf = K\\[1/2pi;zeros(N_bf-1)];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "u = Poltergeist.uniform(rangespace(Lg));\n",
    "NN = 8000\n",
    "Nplt = 100\n",
    "BVerrs = Array(Float64,Nplt)\n",
    "# H1errs = Array(Float64,Nplt)\n",
    "NBVsum = nextpow2(3NN)\n",
    "for (ind,n) = enumerate(round(Int,logspace(log10(4),log10(NN),Nplt)))\n",
    "#     rn = (\\)(Si,u,maxlength=n)\n",
    "    rn = Fun(Fourier(0..2pi),Si[1:n,1:n]\\pad(u.coefficients,n))\n",
    "    rndiff_coefs = convert(Array{Float64},rho_g_bf-pad(rn.coefficients,N_bf))\n",
    "    rndiff = Fun(Fourier(0..2pi),rndiff_coefs)\n",
    "    BVerrs[ind] = norm(values(pad(rndiff,NBVsum)),1)/NBVsum*2pi+norm(values(pad(rndiff',NBVsum)),1)/NBVsum*2pi\n",
    "#     H1errs[ind] = norm(rndiff',2)+norm(rndiff,2)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.777346437265215e-10"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rhogdiff_coefs = convert(Array{Float64},rho_g_bf-pad(rhog.coefficients,N_bf))\n",
    "rhogdiff = Fun(Fourier(0..2pi),rhogdiff_coefs)\n",
    "BVerr = norm(values(pad(rhogdiff,64NBVsum)),1)/64NBVsum*2pi+norm(values(pad(rhogdiff',64NBVsum)),1)/64NBVsum*2pi\n",
    "# H1err = norm(rhogdiff',2)+norm(rhogdiff,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.777346437265215e-10"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BVerr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "100-element Array{Float64,1}:\n",
       " 0.000663584\n",
       " 0.000663584\n",
       " 0.000527515\n",
       " 0.000527515\n",
       " 0.000527515\n",
       " 8.26112e-5 \n",
       " 8.26112e-5 \n",
       " 8.81221e-5 \n",
       " 8.81221e-5 \n",
       " 7.8313e-5  \n",
       " 7.67363e-5 \n",
       " 7.67363e-5 \n",
       " 6.32098e-5 \n",
       " ⋮          \n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10\n",
       " 2.35351e-10"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "H1errs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x309c63e50>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pltN = round(Int,logspace(log10(4),log10(NN),Nplt))\n",
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "# loglog(pltN,H1errs,\"k-.\")\n",
    "# plot([ncoefficients(rhog)],[H1err],\"kv\")\n",
    "\n",
    "loglog(pltN,BVerrs,\"k\")\n",
    "plot([ncoefficients(rhog)],[BVerr],\"kx\")\n",
    "\n",
    "\n",
    "xlim(0,NN)\n",
    "xlabel(\"\\$N\\$\"); ylabel(\"\\$\\\\|\\\\rho\\_N - \\\\rho\\\\|\\$\")\n",
    "\n",
    "plot(pltN[4:end-4],pltN[4:end-4].^(2-33/8)/ 15,\"k--\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/adaptive-3.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "UndefVarError: phi_av not defined",
     "output_type": "error",
     "traceback": [
      "UndefVarError: phi_av not defined",
      ""
     ]
    }
   ],
   "source": [
    "phi_av"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x321e142d0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x326e99ad0>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(linspace(0,2pi),Fun(Fourier(),[0.,1.]).(linspace(0,2pi)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 208,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32c7e9910>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "PyObject <matplotlib.image.AxesImage object at 0x32ca9d5d0>"
      ]
     },
     "execution_count": 208,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "imshow(log(abs(L[1:500,1:500])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 217,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32dae7c10>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x32db1e910>"
      ]
     },
     "execution_count": 217,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(abs(rhog.coefficients))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1024,664)"
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L.datasize"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "18 methods for generic function <b>wait</b>:<ul><li> wait(c::<b>Condition</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L22\" target=\"_blank\">event.jl:22</a></li> <li> wait(async::<b>Base.AsyncCondition</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L230\" target=\"_blank\">event.jl:230</a></li> <li> wait(t::<b>Timer</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L318\" target=\"_blank\">event.jl:318</a></li> <li> wait(t::<b>Task</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/task.jl#L126\" target=\"_blank\">task.jl:126</a></li> <li> wait(fdw::<b>Base.Filesystem.FDWatcher</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L318\" target=\"_blank\">poll.jl:318</a></li> <li> wait(fdw::<b>Base.Filesystem._FDWatcher</b>; <i>readable, writable</i>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L321\" target=\"_blank\">poll.jl:321</a></li> <li> wait(fd::<b>RawFD</b>; <i>readable, writable</i>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L335\" target=\"_blank\">poll.jl:335</a></li> <li> wait(pfw::<b>PollingFileWatcher</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L355\" target=\"_blank\">poll.jl:355</a></li> <li> wait(m::<b>FileMonitor</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/poll.jl#L362\" target=\"_blank\">poll.jl:362</a></li> <li> wait(x::<b>Base.Process</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/process.jl#L716\" target=\"_blank\">process.jl:716</a></li> <li> wait(x::<b>Base.ProcessChain</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/process.jl#L717\" target=\"_blank\">process.jl:717</a></li> <li> wait(rv::<b>Base.RemoteValue</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L977\" target=\"_blank\">multi.jl:977</a></li> <li> wait(r::<b>Future</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L1145\" target=\"_blank\">multi.jl:1145</a></li> <li> wait(state::<b>Base.AsyncCollectorState</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/asyncmap.jl#L55\" target=\"_blank\">asyncmap.jl:55</a></li> <li> wait(socket::<b>ZMQ.Socket</b>) at <a href=\"https://github.com/JuliaInterop/ZMQ.jl/tree/eacc2e1916b4be9fe8a7645d456ba77b5a4ec77a/src/ZMQ.jl#L273\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ZMQ/src/ZMQ.jl:273</a></li> <li> wait() at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/event.jl#L145\" target=\"_blank\">event.jl:145</a></li> <li> wait(c::<b>Channel</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/channels.jl#L90\" target=\"_blank\">channels.jl:90</a></li> <li> wait(r::<b>RemoteChannel</b>, args...) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/multi.jl#L1146\" target=\"_blank\">multi.jl:1146</a></li> </ul>"
      ],
      "text/plain": [
       "# 18 methods for generic function \"wait\":\n",
       "wait(c::Condition) at event.jl:22\n",
       "wait(async::Base.AsyncCondition) at event.jl:230\n",
       "wait(t::Timer) at event.jl:318\n",
       "wait(t::Task) at task.jl:126\n",
       "wait(fdw::Base.Filesystem.FDWatcher) at poll.jl:318\n",
       "wait(fdw::Base.Filesystem._FDWatcher; readable, writable) at poll.jl:321\n",
       "wait(fd::RawFD; readable, writable) at poll.jl:335\n",
       "wait(pfw::PollingFileWatcher) at poll.jl:355\n",
       "wait(m::FileMonitor) at poll.jl:362\n",
       "wait(x::Base.Process) at process.jl:716\n",
       "wait(x::Base.ProcessChain) at process.jl:717\n",
       "wait(rv::Base.RemoteValue) at multi.jl:977\n",
       "wait(r::Future) at multi.jl:1145\n",
       "wait(state::Base.AsyncCollectorState) at asyncmap.jl:55\n",
       "wait(socket::ZMQ.Socket) at /Users/johnwormell/.julia/v0.5/ZMQ/src/ZMQ.jl:273\n",
       "wait() at event.jl:145\n",
       "wait(c::Channel) at channels.jl:90\n",
       "wait(r::RemoteChannel, args...) at multi.jl:1146"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(wait)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "realpart(Dual(0.,1.))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition cotshiftv(Any, Any) in module Main at In[62]:2 overwritten at In[72]:2.\n",
      "WARNING: Method definition cotshiftv(DualNumbers.Dual, Any) in module Main at In[62]:3 overwritten at In[72]:3.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Fun(Fourier(【0.0,1.0❫),[1.0,-9.86598e-16,-1.57101e-15,0.0499688,0.00124922,-2.93209e-16,1.69465e-16,6.24219e-5,-0.00124766,-4.71766e-16  …  2.98238e-13,2.52284e-14,1.72063e-15,-2.55116e-16,1.69392e-15,1.99991e-16,8.14991e-18,-4.6666e-17,-1.82409e-17,-8.99474e-19])"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using DualNumbers\n",
    "cotshiftv(x,k) =rem(atan2(-sin(2pi*x),-cos(2pi*x)-k*sin(2pi*x))/2pi+0.5,1)+floor(x)\n",
    "cotshiftv(x::Dual,k) = Dual(cotshiftv(realpart(x),k),dualpart(atan(-sin(2pi*x)/(-cos(2pi*x)-k*sin(2pi*x)))/2pi+0.5))\n",
    "dconj_liftv_05(x) = cotshiftv(cotshiftv(x,-0.05)/2,0.05)\n",
    "dconj = CircleMap(dconj_liftv_05,0..1,0..1,dir=\"rev\")\n",
    "L = Transfer(dconj)\n",
    "acim(L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x326724110>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x31faf1750>"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zplt = linspace(0.001,1,10)\n",
    "plot(zplt,[det(I-z*Lg) for z = zplt])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Nv = round(Int,logspace(1,2.4,10))\n",
    "Ev = Array(Float64,10)\n",
    "for i = eachindex(Nv)\n",
    "    Ev[i] = sort(abs(eigvals(Lg[1:Nv[i],1:Nv[i]])))[end-1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "InterruptException:",
     "output_type": "error",
     "traceback": [
      "InterruptException:",
      "",
      " in geevx!(::Char, ::Char, ::Char, ::Char, ::Array{Float64,2}) at ./linalg/lapack.jl:2004",
      " in #eigvals!#26(::Bool, ::Bool, ::Function, ::Array{Float64,2}) at ./linalg/eigen.jl:135",
      " in (::Base.LinAlg.#kw##eigvals!)(::Array{Any,1}, ::Base.LinAlg.#eigvals!, ::Array{Float64,2}) at ./<missing>:0",
      " in #eigvals#28(::Bool, ::Bool, ::Function, ::Array{Float64,2}) at ./linalg/eigen.jl:144",
      " in eigvals(::Array{Float64,2}) at ./linalg/eigen.jl:143"
     ]
    }
   ],
   "source": [
    "eigvals(Lg_bf[1:6000,1:6000],3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x32b27bad0>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x3321acf10>"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "loglog(Nv,Ev)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "eigvals(Lg[1:4000,1:4000])[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "eigmax = abs([reim(eigvals(Lg[1:4000,1:4000])[1])...])\n",
    "ed = zeros(20)\n",
    "for (n,N) = enumerate([round(Int,x) for x in logspace(1,3,20)])\n",
    "    ed[n] = norm(abs([reim(eigvals(Lg[1:N,1:N])[1])...])-eigmax)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31eebf050>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x324dbfbd0>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lgsp = logspace(1,3.4,20)\n",
    "loglog([round(Int,x) for x in lgsp],ed)\n",
    "plot(lgsp,lgsp.^(2-33/8))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/expanding-conjugacy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "include(\"figures-preamble.jl\")\n",
    "using ApproxFun"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## expanding-conjugacy-1"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Problematic branch:\n",
    "$$ v(x) = 1 - \\sqrt{a^2(1-x^2)+c^2 x^2} + c x $$\n",
    "$$ f(x) = \\sqrt{1-\\left(\\frac{1-y}{a}\\right)^2\\left(1-\\frac{c^2}{a^2}\\right)} - \\frac{c(1-y)}{a^2}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::StepRangeLen{Float64,Base.TwicePrecision{Float64},Base.TwicePrecision{Float64}}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1mmacro expansion\u001b[22m\u001b[22m at \u001b[1m./In[2]:11\u001b[22m\u001b[22m [inlined]\n",
      " [4] \u001b[1manonymous\u001b[22m\u001b[22m at \u001b[1m./<missing>:?\u001b[22m\u001b[22m\n",
      " [5] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [6] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [7] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [9] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [10] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 6\n",
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::StepRangeLen{Float64,Base.TwicePrecision{Float64},Base.TwicePrecision{Float64}}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1mmacro expansion\u001b[22m\u001b[22m at \u001b[1m./In[2]:12\u001b[22m\u001b[22m [inlined]\n",
      " [4] \u001b[1manonymous\u001b[22m\u001b[22m at \u001b[1m./<missing>:?\u001b[22m\u001b[22m\n",
      " [5] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [6] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [7] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [9] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [10] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 6\n",
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::StepRangeLen{Float64,Base.TwicePrecision{Float64},Base.TwicePrecision{Float64}}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1mmacro expansion\u001b[22m\u001b[22m at \u001b[1m./In[2]:8\u001b[22m\u001b[22m [inlined]\n",
      " [4] \u001b[1manonymous\u001b[22m\u001b[22m at \u001b[1m./<missing>:?\u001b[22m\u001b[22m\n",
      " [5] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [6] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [7] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [9] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [10] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 6\n",
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::StepRangeLen{Float64,Base.TwicePrecision{Float64},Base.TwicePrecision{Float64}}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1mmacro expansion\u001b[22m\u001b[22m at \u001b[1m./In[2]:9\u001b[22m\u001b[22m [inlined]\n",
      " [4] \u001b[1manonymous\u001b[22m\u001b[22m at \u001b[1m./<missing>:?\u001b[22m\u001b[22m\n",
      " [5] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [6] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [7] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [9] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [10] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 6\n",
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::StepRangeLen{Float64,Base.TwicePrecision{Float64},Base.TwicePrecision{Float64}}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1mmacro expansion\u001b[22m\u001b[22m at \u001b[1m./In[2]:17\u001b[22m\u001b[22m [inlined]\n",
      " [4] \u001b[1manonymous\u001b[22m\u001b[22m at \u001b[1m./<missing>:?\u001b[22m\u001b[22m\n",
      " [5] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [6] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [7] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [9] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [10] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 15\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x11b72db50>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[33mWARNING: \u001b[39m\u001b[22m\u001b[33mcos{T <: Number}(x::AbstractArray{T}) is deprecated, use cos.(x) instead.\u001b[39m\n",
      "Stacktrace:\n",
      " [1] \u001b[1mdepwarn\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::Symbol\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:70\u001b[22m\u001b[22m\n",
      " [2] \u001b[1mcos\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Array{Float64,1}\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./deprecated.jl:57\u001b[22m\u001b[22m\n",
      " [3] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Applications/Julia-0.6.app/Contents/Resources/julia/lib/julia/sys.dylib:?\u001b[22m\u001b[22m\n",
      " [4] \u001b[1minclude_string\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::Module, ::String, ::String\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:174\u001b[22m\u001b[22m\n",
      " [5] \u001b[1mexecute_request\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket, ::IJulia.Msg\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/execute_request.jl:154\u001b[22m\u001b[22m\n",
      " [6] \u001b[1m(::Compat.#inner#16{Array{Any,1},IJulia.#execute_request,Tuple{ZMQ.Socket,IJulia.Msg}})\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/Compat/src/Compat.jl:496\u001b[22m\u001b[22m\n",
      " [7] \u001b[1meventloop\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m::ZMQ.Socket\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m/Users/caro/.julia/v0.6/IJulia/src/eventloop.jl:8\u001b[22m\u001b[22m\n",
      " [8] \u001b[1m(::IJulia.##14#17)\u001b[22m\u001b[22m\u001b[1m(\u001b[22m\u001b[22m\u001b[1m)\u001b[22m\u001b[22m at \u001b[1m./task.jl:335\u001b[22m\u001b[22m\n",
      "while loading In[2], in expression starting on line 33\n"
     ]
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "\n",
    "greycol = \"lightgrey\"\n",
    "\n",
    "for theta = linspace(0,pi,20)\n",
    "    thetapts = linspace(0,pi-theta,200)\n",
    "    theta != 0 && plot(cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "        theta != 0 && plot(-cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "    thetapts = linspace(pi-theta,pi,200)\n",
    "    plot(cos(thetapts),-cos(theta+thetapts),greycol,linewidth=1/3)\n",
    "        plot(-cos(thetapts),-cos(theta+thetapts),greycol,linewidth=1/3)\n",
    "end\n",
    "\n",
    "for theta = linspace(0,pi,20)\n",
    "    thetapts = linspace(0,pi-theta,200)\n",
    "    theta != 0 && plot(-cos(thetapts),cos(thetapts+theta),greycol,linewidth=1/3)\n",
    "    thetapts = linspace(pi-theta,pi,200)\n",
    "\n",
    "end\n",
    "\n",
    "\n",
    "fcol = \"k\"\n",
    "pts = linspace(-1.,1.,1000);\n",
    "plot((pts-1)/2,pts,c=fcol)\n",
    "# plot((pts+1)/4,(pts-(1-pts.^2).*exp(-cos(pts))/2),c=fcol)\n",
    "# kpts = 1.51((-pts+1)/2+(pts-0.2).^9/1.2^9/2.1+(pts+0.2).^9/1.2^9/2.1)#+exp((pts-0.2)-1)#(pts-0.2).*sqrt(1+15(pts+0.2).^2)/6\n",
    "# plot((pts+3)/4,pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2,c=fcol)#.*tanh(pts+1.6)/2)\n",
    "c=0.5;a=0.1;k(x) = acos(1-sqrt(a^2*(1-cos(x)^2)+c^2*cos(x)^2)+c*cos(x))\n",
    "kf = Fun(k,Chebyshev(0..pi))\n",
    "kpts = 1-sqrt.(a^2*(1-pts.^2)+c^2*pts.^2)+c*pts\n",
    "\n",
    "(r2,r1) = cos(roots(kf'-1))\n",
    "plot(kpts[r1.<pts.<r2],pts[r1.<pts.<r2],c=\"grey\"#\"salmon\"\n",
    "    )#c=[0.99,0.35,0.32])\n",
    "plot(kpts[pts.<=r1],pts[pts.<=r1],c=fcol)\n",
    "plot(kpts[pts.>=r2],pts[pts.>=r2],c=fcol)\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x)\\$\")\n",
    "xlim(-1,1); ylim(-1,1)\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/expanding-conjugacy-1.eps\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "λ = 1.0204081632653061\n",
      "λ̌ = 0.762700694684387\n"
     ]
    }
   ],
   "source": [
    "# println(\"λ = \",minimum(diff(pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2)./diff((3+pts)/4)))\n",
    "# println(\"λ̌ = \",diff(acos(pts+kpts-kpts[end]*(1+pts)/2-kpts[1]*(1-pts)/2))./diff(acos((3+pts)/4))|>minimum)\n",
    "println(\"λ = \",1/(2*c-a^2/c))\n",
    "println(\"λ̌ = \",1/kf'(roots(kf'')[2]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kf2 = Fun(x->k(k(x)),Chebyshev(0..pi))\n",
    "1./kf2'(roots(kf2''))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "plot(pts,kf2(pts))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.6.4",
   "language": "julia",
   "name": "julia-0.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/figures-preamble.jl <==
using PyPlot, PyCall
P=PyCall
function pycall_mod(o::Union{PyObject,PyPtr}, args...; kwargs=[])
    oargs = map(PyObject, args)
    nargs = length(args)
    Base.sigatomic_begin()
    try
        arg = PyObject(P.@pycheckn ccall((P.@pysym :PyTuple_New), PyPtr, (Int,),
                                       nargs))
        for i = 1:nargs
            P.@pycheckz ccall((P.@pysym :PyTuple_SetItem), Cint,
                             (PyPtr,Int,PyPtr), arg, i-1, oargs[i])
            pyincref(oargs[i]) # PyTuple_SetItem steals the reference
        end
        if isempty(kwargs)
            ret = PyObject(P.@pycheckn ccall((P.@pysym :PyObject_Call), PyPtr,
                                          (PyPtr,PyPtr,PyPtr), o, arg, C_NULL))
        else
            #kw = PyObject((AbstractString=>Any)[string(k) => v for (k, v) in kwargs])
            kw = PyObject(Dict{AbstractString, Any}([Pair(string(k), v) for (k, v) in kwargs]))
            ret = PyObject(P.@pycheckn ccall((P.@pysym :PyObject_Call), PyPtr,
                                            (PyPtr,PyPtr,PyPtr), o, arg, kw))
        end
        return convert(PyAny,ret::PyObject)
    finally
        Base.sigatomic_end()
    end
end

rc("text",usetex=true)
pycall_mod(plt[:rc],"font",kwargs=[("sans-serif","helvetica")])
rc("ps",useafm=false,usedistiller="xpdf")

==> workbooks/profiling-scratchpad.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: imported binding for ARGS overwritten in module Main\n",
      "\u001b[1m\u001b[31mWARNING: set_bigfloat_precision(prec) is deprecated, use setprecision(prec) instead.\u001b[0m\n",
      " in depwarn(::String, ::Symbol) at ./deprecated.jl:64\n",
      " in set_bigfloat_precision(::Int64) at ./deprecated.jl:50\n",
      " in eval(::Module, ::Any) at ./boot.jl:234\n",
      " in eval(::Module, ::Any) at /Applications/Julia-0.5.app/Contents/Resources/julia/lib/julia/sys.dylib:?\n",
      " in #5 at ./multi.jl:1957 [inlined]\n",
      " in run_work_thunk(::##5#7, ::Bool) at ./multi.jl:1001\n",
      " in #remotecall_fetch#605 at ./multi.jl:1055 [inlined]\n",
      " in remotecall_fetch(::Function, ::Base.LocalProcess) at ./multi.jl:1055\n",
      " in #remotecall_fetch#609(::Array{Any,1}, ::Function, ::Function, ::Int64) at ./multi.jl:1080\n",
      " in remotecall_fetch(::Function, ::Int64) at ./multi.jl:1080\n",
      " in (::##6#8)() at ./multi.jl:1959\n",
      "while loading /Users/johnwormell/Dropbox/Spectral/pomeau-paper/data/Gauss-VT.jl, in expression starting on line 9\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Imported packages\n",
      "How we doin lads\n",
      "Done defs: 4\n",
      "Done defs: 4\n",
      "(4,)\n",
      "Spawned\n",
      "Starting 1\n",
      "Starting 2\n",
      "Starting 3\n",
      "Starting 4\n",
      "Done 1\n",
      "Done 2\n",
      "Done 3\n"
     ]
    },
    {
     "ename": "LoadError",
     "evalue": "LoadError: MethodError: Cannot `convert` an object of type RemoteException to an object of type IntervalArithmetic.Interval{BigFloat}\nThis may have arisen from a call to the constructor IntervalArithmetic.Interval{BigFloat}(...),\nsince type constructors fall back to convert methods.\nwhile loading /Users/johnwormell/Dropbox/Spectral/pomeau-paper/data/Gauss-VT.jl, in expression starting on line 81",
     "output_type": "error",
     "traceback": [
      "LoadError: MethodError: Cannot `convert` an object of type RemoteException to an object of type IntervalArithmetic.Interval{BigFloat}\nThis may have arisen from a call to the constructor IntervalArithmetic.Interval{BigFloat}(...),\nsince type constructors fall back to convert methods.\nwhile loading /Users/johnwormell/Dropbox/Spectral/pomeau-paper/data/Gauss-VT.jl, in expression starting on line 81",
      "",
      " in macro expansion at ./multidimensional.jl:431 [inlined]",
      " in macro expansion at ./cartesian.jl:64 [inlined]",
      " in macro expansion at ./multidimensional.jl:429 [inlined]",
      " in _unsafe_batchsetindex!(::Array{IntervalArithmetic.Interval{BigFloat},2}, ::Base.Repeated{RemoteException}, ::Int64, ::Colon) at ./multidimensional.jl:421",
      " in setindex!(::Array{IntervalArithmetic.Interval{BigFloat},2}, ::RemoteException, ::Int64, ::Colon) at ./abstractarray.jl:832",
      " in macro expansion; at /Users/johnwormell/Dropbox/Spectral/pomeau-paper/data/Gauss-VT.jl:87 [inlined]",
      " in macro expansion; at ./util.jl:184 [inlined]",
      " in anonymous at ./<missing>:?",
      " in include_from_node1(::String) at ./loading.jl:488",
      " in include_from_node1(::String) at /Applications/Julia-0.5.app/Contents/Resources/julia/lib/julia/sys.dylib:?"
     ]
    }
   ],
   "source": [
    "using ValidatedNumerics, ProfileView\n",
    "ARGS = [\"4\"]\n",
    "include(\"../../pomeau-paper/data/Gauss-VT.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "reload(\"ValidatedTransfer\"); v = ValidatedTransfer; gkw = v.AbelPlanaPlan(gkwg,gkwdg,gkwγ,gkwh,gkwdh,1,-1,@biginterval(1),1,1,@biginterval(1.));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "x = @biginterval(0.1+0.1im)\n",
    "Profile.clear()\n",
    " v.chebyshev_shifted(x,1023)\n",
    "\n",
    "@profile for i = 1:1000; (v.chebyshev_shifted(x,1023)); end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\" \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg version=\"1.1\" width=\"1200\" height=\"280\" viewBox=\"0 0 1200 280\" xmlns=\"http://www.w3.org/2000/svg\" >\n",
       "<defs >\n",
       "    <linearGradient id=\"background\" y1=\"0\" y2=\"1\" x1=\"0\" x2=\"0\" >\n",
       "        <stop stop-color=\"#eeeeee\" offset=\"5%\" />\n",
       "        <stop stop-color=\"#eeeeb0\" offset=\"95%\" />\n",
       "    </linearGradient>\n",
       "    <clipPath id=\"fig-74cdf3c1522144bf9b7ba30698ae7351-image-frame\">\n",
       "      <rect id=\"fig-74cdf3c1522144bf9b7ba30698ae7351-clip-rect\" x=\"0\" y=\"0\" width=\"1200\" height=\"280\" />\n",
       "    </clipPath>\n",
       "</defs>\n",
       "<style type=\"text/css\">\n",
       "    rect[rx]:hover { stroke:black; stroke-width:1; }\n",
       "    text:hover { stroke:black; stroke-width:1; stroke-opacity:0.35; }\n",
       "</style>\n",
       "<g id=\"fig-74cdf3c1522144bf9b7ba30698ae7351-frame\" clip-path=\"url(#fig-74cdf3c1522144bf9b7ba30698ae7351-image-frame)\">\n",
       "<rect class=\"pvbackground\" x=\"0.0\" y=\"0\" width=\"1200.0\" height=\"280.0\" fill=\"url(#background)\"  />\n",
       "<text class=\"pvbackground\" text-anchor=\"middle\" x=\"600\" y=\"24\" font-size=\"17\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\"  >Profile results</text>\n",
       "<text text-anchor=\"left\" x=\"10\" y=\"263\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\"  >Function:</text>\n",
       "<text text-anchor=\"\" x=\"70\" y=\"263\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" id=\"fig-74cdf3c1522144bf9b7ba30698ae7351-details\" > </text>\n",
       "<g id=\"fig-74cdf3c1522144bf9b7ba30698ae7351-viewport\" transform=\"scale(1)\">\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"118.6509635974304\" y=\"225.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:0\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"122.6509635974304\" y=\"236.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"225.0\" width=\"980.3854389721628\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"#13 in task.jl:360\" data-info=\"#13 in ./task.jl:360\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"236.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1101.5631691648823\" y=\"225.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"#347 in event.jl:262\" data-info=\"#347 in ./event.jl:262\"/>\n",
       "<text text-anchor=\"\" x=\"1105.5631691648823\" y=\"236.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"210.0\" width=\"980.3854389721628\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"eventloop in eventloop.jl:8\" data-info=\"eventloop in /Users/johnwormell/.julia/v0.5/IJulia/src/eventloop.jl:8\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"221.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1101.5631691648823\" y=\"210.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"wait in event.jl:231\" data-info=\"wait in ./event.jl:231\"/>\n",
       "<text text-anchor=\"\" x=\"1105.5631691648823\" y=\"221.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"195.0\" width=\"980.3854389721628\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"execute_request in execute_request.jl:156\" data-info=\"execute_request in /Users/johnwormell/.julia/v0.5/IJulia/src/execute_request.jl:156\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"206.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1101.5631691648823\" y=\"195.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"wait in event.jl:27\" data-info=\"wait in ./event.jl:27\"/>\n",
       "<text text-anchor=\"\" x=\"1105.5631691648823\" y=\"206.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"180.0\" width=\"980.3854389721628\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"include_string in loading.jl:441\" data-info=\"include_string in ./loading.jl:441\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"191.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1101.5631691648823\" y=\"180.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"wait in event.jl:165\" data-info=\"wait in ./event.jl:165\"/>\n",
       "<text text-anchor=\"\" x=\"1105.5631691648823\" y=\"191.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"165.0\" width=\"980.3854389721628\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"macro expansion; in In[36]:5; macro expansion; in profile.jl:16; anonymous in &amp;lt;missing&amp;gt;:-1\" data-info=\"macro expansion; in ./In[36]:5; macro expansion; in ./profile.jl:16; anonymous in ./&amp;lt;missing&amp;gt;:-1\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"176.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"150.0\" width=\"272.8907922912206\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"chebyshev_shifted in transforms.jl:115\" data-info=\"chebyshev_shifted in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:115\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"161.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"150.0\" width=\"659.4860813704497\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"chebyshev_shifted in transforms.jl:115\" data-info=\"chebyshev_shifted in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:115\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"161.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"150.0\" width=\"25.26766595289064\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"chebyshev_shifted in transforms.jl:115\" data-info=\"chebyshev_shifted in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:115\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"161.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1078.8222698072805\" y=\"150.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"chebyshev_shifted in transforms.jl:115\" data-info=\"chebyshev_shifted in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:115\"/>\n",
       "<text text-anchor=\"\" x=\"1082.8222698072805\" y=\"161.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1086.4025695931477\" y=\"150.0\" width=\"15.160599571734565\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"chebyshev_shifted in transforms.jl:115\" data-info=\"chebyshev_shifted in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:115\"/>\n",
       "<text text-anchor=\"\" x=\"1090.4025695931477\" y=\"161.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"135.0\" width=\"2.5267665952890894\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:594\" data-info=\"cos in ./complex.jl:594\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"123.70449678800857\" y=\"135.0\" width=\"83.38329764453961\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"127.70449678800857\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"207.08779443254818\" y=\"135.0\" width=\"55.58886509635974\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"211.08779443254818\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"262.6766595289079\" y=\"135.0\" width=\"106.12419700214133\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"266.6766595289079\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"368.80085653104925\" y=\"135.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"372.80085653104925\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"376.3811563169165\" y=\"135.0\" width=\"12.633832976445433\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"380.3811563169165\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"389.0149892933619\" y=\"135.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in complex.jl:605\" data-info=\"cos in ./complex.jl:605\"/>\n",
       "<text text-anchor=\"\" x=\"393.0149892933619\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"135.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in complex.jl:162; asin in complex.jl:626\" data-info=\"+ in ./complex.jl:162; asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"396.59528907922913\" y=\"135.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in complex.jl:162; asin in complex.jl:623\" data-info=\"+ in ./complex.jl:162; asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"400.59528907922913\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"399.1220556745182\" y=\"135.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in complex.jl:166; asin in complex.jl:626\" data-info=\"- in ./complex.jl:166; asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"403.1220556745182\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"401.6488222698073\" y=\"135.0\" width=\"113.70449678800856\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:623\" data-info=\"asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"405.6488222698073\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"135.0\" width=\"50.53533190578162\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:623\" data-info=\"asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"135.0\" width=\"108.6509635974304\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:623\" data-info=\"asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"674.5396145610279\" y=\"135.0\" width=\"60.64239828693792\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:623\" data-info=\"asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"678.5396145610279\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"735.1820128479658\" y=\"135.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:623\" data-info=\"asin in ./complex.jl:623\"/>\n",
       "<text text-anchor=\"\" x=\"739.1820128479658\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"135.0\" width=\"151.60599571734474\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:626\" data-info=\"asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"135.0\" width=\"45.48179871520347\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:626\" data-info=\"asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"934.796573875803\" y=\"135.0\" width=\"22.740899357601734\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:626\" data-info=\"asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"938.796573875803\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"957.5374732334047\" y=\"135.0\" width=\"20.2141327623126\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:626\" data-info=\"asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"961.5374732334047\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"977.7516059957173\" y=\"135.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:626\" data-info=\"asin in ./complex.jl:626\"/>\n",
       "<text text-anchor=\"\" x=\"981.7516059957173\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"982.8051391862955\" y=\"135.0\" width=\"70.74946466809433\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asin in complex.jl:627\" data-info=\"asin in ./complex.jl:627\"/>\n",
       "<text text-anchor=\"\" x=\"986.8051391862955\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"135.0\" width=\"15.160599571734338\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:89\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:89\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1068.7152034261242\" y=\"135.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"1072.7152034261242\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1076.2955032119914\" y=\"135.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"1080.2955032119914\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1078.8222698072805\" y=\"135.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:170\" data-info=\"* in ./complex.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"1082.8222698072805\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1083.8758029978587\" y=\"135.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:170\" data-info=\"* in ./complex.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"1087.8758029978587\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1086.4025695931477\" y=\"135.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:170\" data-info=\"* in ./complex.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"1090.4025695931477\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1091.456102783726\" y=\"135.0\" width=\"7.580299785867055\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:170\" data-info=\"* in ./complex.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"1095.456102783726\" y=\"146.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"120.0\" width=\"2.5267665952890894\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"123.70449678800857\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; promote in promotion.jl:153; mod in promotion.jl:211; sin in trigonometric.jl:42\" data-info=\"convert in ./mpfr.jl:72; promote in ./promotion.jl:153; mod in ./promotion.jl:211; sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:42\"/>\n",
       "<text text-anchor=\"\" x=\"127.70449678800857\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"126.23126338329764\" y=\"120.0\" width=\"2.526766595289061\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:32\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:32\"/>\n",
       "<text text-anchor=\"\" x=\"130.23126338329763\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"128.7580299785867\" y=\"120.0\" width=\"2.5267665952891036\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:32\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:32\"/>\n",
       "<text text-anchor=\"\" x=\"132.7580299785867\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"131.2847965738758\" y=\"120.0\" width=\"20.21413276231263\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:34\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:34\"/>\n",
       "<text text-anchor=\"\" x=\"135.2847965738758\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"151.49892933618844\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:35\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:35\"/>\n",
       "<text text-anchor=\"\" x=\"155.49892933618844\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"154.02569593147751\" y=\"120.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:41\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:41\"/>\n",
       "<text text-anchor=\"\" x=\"158.02569593147751\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"161.60599571734474\" y=\"120.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:47\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:47\"/>\n",
       "<text text-anchor=\"\" x=\"165.60599571734474\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"179.2933618843683\" y=\"120.0\" width=\"7.580299785867254\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:47\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:47\"/>\n",
       "<text text-anchor=\"\" x=\"183.2933618843683\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"186.87366167023555\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:47\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:47\"/>\n",
       "<text text-anchor=\"\" x=\"190.87366167023555\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"189.40042826552462\" y=\"120.0\" width=\"10.10706638115633\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:48\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:48\"/>\n",
       "<text text-anchor=\"\" x=\"193.40042826552462\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"199.50749464668095\" y=\"120.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in trigonometric.jl:48\" data-info=\"sin in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:48\"/>\n",
       "<text text-anchor=\"\" x=\"203.50749464668095\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"207.08779443254818\" y=\"120.0\" width=\"32.847965738758035\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sinh in CRlibm.jl:67; sinh in rounding.jl:144; sinh in rounding.jl:187; sinh in hyperbolic.jl:7\" data-info=\"sinh in /Users/johnwormell/.julia/v0.5/CRlibm/src/CRlibm.jl:67; sinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:144; sinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:187; sinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:7\"/>\n",
       "<text text-anchor=\"\" x=\"211.08779443254818\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"239.9357601713062\" y=\"120.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sinh in hyperbolic.jl:7\" data-info=\"sinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:7\"/>\n",
       "<text text-anchor=\"\" x=\"243.9357601713062\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"257.62312633832977\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sinh in hyperbolic.jl:7\" data-info=\"sinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:7\"/>\n",
       "<text text-anchor=\"\" x=\"261.62312633832977\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"260.14989293361884\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"jl_get_ptls_states_fast in threading.c:84\" data-info=\"jl_get_ptls_states_fast in /Users/osx/buildbot/slave/package_osx10_9-x64/build/src/threading.c:84\"/>\n",
       "<text text-anchor=\"\" x=\"264.14989293361884\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"262.6766595289079\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; promote in promotion.jl:153; mod in promotion.jl:211; cos in trigonometric.jl:85\" data-info=\"convert in ./mpfr.jl:72; promote in ./promotion.jl:153; mod in ./promotion.jl:211; cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:85\"/>\n",
       "<text text-anchor=\"\" x=\"266.6766595289079\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"265.203426124197\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:73; one in number.jl:64; cos in trigonometric.jl:74\" data-info=\"convert in ./mpfr.jl:73; one in ./number.jl:64; cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:74\"/>\n",
       "<text text-anchor=\"\" x=\"269.203426124197\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"267.73019271948607\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:0\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"271.73019271948607\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"270.25695931477514\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:76\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:76\"/>\n",
       "<text text-anchor=\"\" x=\"274.25695931477514\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"275.3104925053533\" y=\"120.0\" width=\"5.053533190578207\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:76\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:76\"/>\n",
       "<text text-anchor=\"\" x=\"279.3104925053533\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"280.3640256959315\" y=\"120.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:78\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:78\"/>\n",
       "<text text-anchor=\"\" x=\"284.3640256959315\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"290.4710920770878\" y=\"120.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:79\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"294.4710920770878\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"300.5781584582441\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:79\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"304.5781584582441\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"303.1049250535332\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:85\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:85\"/>\n",
       "<text text-anchor=\"\" x=\"307.1049250535332\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"305.63169164882225\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:86\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:86\"/>\n",
       "<text text-anchor=\"\" x=\"309.63169164882225\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"308.15845824411133\" y=\"120.0\" width=\"17.687366167023583\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:91\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:91\"/>\n",
       "<text text-anchor=\"\" x=\"312.15845824411133\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"325.8458244111349\" y=\"120.0\" width=\"20.2141327623126\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:91\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:91\"/>\n",
       "<text text-anchor=\"\" x=\"329.8458244111349\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"346.0599571734475\" y=\"120.0\" width=\"12.633832976445433\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:92\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:92\"/>\n",
       "<text text-anchor=\"\" x=\"350.0599571734475\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"358.69379014989295\" y=\"120.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:92\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:92\"/>\n",
       "<text text-anchor=\"\" x=\"362.69379014989295\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"366.2740899357602\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in trigonometric.jl:92\" data-info=\"cos in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:92\"/>\n",
       "<text text-anchor=\"\" x=\"370.2740899357602\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"368.80085653104925\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:85\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:85\"/>\n",
       "<text text-anchor=\"\" x=\"372.80085653104925\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"371.3276231263383\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"375.3276231263383\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"373.8543897216274\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"377.8543897216274\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"376.3811563169165\" y=\"120.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cosh in hyperbolic.jl:13\" data-info=\"cosh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:13\"/>\n",
       "<text text-anchor=\"\" x=\"380.3811563169165\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"386.4882226980728\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cosh in hyperbolic.jl:13\" data-info=\"cosh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:13\"/>\n",
       "<text text-anchor=\"\" x=\"390.4882226980728\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"389.0149892933619\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"393.0149892933619\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"391.541755888651\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"395.541755888651\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"396.59528907922913\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"400.59528907922913\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"399.1220556745182\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; - in arithmetic.jl:71\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; - in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:71\"/>\n",
       "<text text-anchor=\"\" x=\"403.1220556745182\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"401.6488222698073\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; atan2 in trigonometric.jl:210\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; atan2 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:210\"/>\n",
       "<text text-anchor=\"\" x=\"405.6488222698073\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"404.17558886509636\" y=\"120.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in trigonometric.jl:194\" data-info=\"atan2 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:194\"/>\n",
       "<text text-anchor=\"\" x=\"408.17558886509636\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"406.70235546038543\" y=\"120.0\" width=\"58.115631691648844\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in trigonometric.jl:204\" data-info=\"atan2 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:204\"/>\n",
       "<text text-anchor=\"\" x=\"410.70235546038543\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"464.8179871520343\" y=\"120.0\" width=\"50.53533190578156\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in trigonometric.jl:204\" data-info=\"atan2 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:204\"/>\n",
       "<text text-anchor=\"\" x=\"468.8179871520343\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"120.0\" width=\"30.321199143468903\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:89\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:89\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"545.6745182012847\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"549.6745182012847\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"548.2012847965739\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"552.2012847965739\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"553.254817987152\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"557.254817987152\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"558.3083511777302\" y=\"120.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"562.3083511777302\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"120.0\" width=\"85.91006423982867\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:89\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:89\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"651.7987152034261\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"655.7987152034261\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"654.3254817987151\" y=\"120.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"658.3254817987151\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"661.9057815845824\" y=\"120.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"665.9057815845824\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"672.0128479657387\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"676.0128479657387\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"674.5396145610279\" y=\"120.0\" width=\"48.008565310492486\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"678.5396145610279\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"722.5481798715203\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"726.5481798715203\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"725.0749464668094\" y=\"120.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"729.0749464668094\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"730.1284796573876\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"734.1284796573876\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"732.6552462526766\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"736.6552462526766\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"120.0\" width=\"113.70449678800856\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:89\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:89\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"856.4668094218415\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"860.4668094218415\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"861.5203426124197\" y=\"120.0\" width=\"27.794432548179884\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"865.5203426124197\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"120.0\" width=\"27.794432548179884\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:89\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:89\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"917.1092077087794\" y=\"120.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"921.1092077087794\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"924.6895074946467\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:106\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:106\"/>\n",
       "<text text-anchor=\"\" x=\"928.6895074946467\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"927.2162740899357\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:107\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:107\"/>\n",
       "<text text-anchor=\"\" x=\"931.2162740899357\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"932.2698072805139\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in transforms.jl:109\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/ValidatedTransfer/src/transforms.jl:109\"/>\n",
       "<text text-anchor=\"\" x=\"936.2698072805139\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"934.796573875803\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"938.796573875803\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"937.323340471092\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"941.323340471092\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"939.8501070663812\" y=\"120.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"943.8501070663812\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"947.4304068522484\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"951.4304068522484\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"952.4839400428266\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in complex.jl:127\" data-info=\"* in ./complex.jl:127\"/>\n",
       "<text text-anchor=\"\" x=\"956.4839400428266\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"957.5374732334047\" y=\"120.0\" width=\"12.63383297644532\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asinh in hyperbolic.jl:32\" data-info=\"asinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:32\"/>\n",
       "<text text-anchor=\"\" x=\"961.5374732334047\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"970.1713062098501\" y=\"120.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asinh in hyperbolic.jl:32\" data-info=\"asinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:32\"/>\n",
       "<text text-anchor=\"\" x=\"974.1713062098501\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"975.2248394004282\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asinh in hyperbolic.jl:32\" data-info=\"asinh in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/hyperbolic.jl:32\"/>\n",
       "<text text-anchor=\"\" x=\"979.2248394004282\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"977.7516059957173\" y=\"120.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"copysign in number.jl:43\" data-info=\"copysign in ./number.jl:43\"/>\n",
       "<text text-anchor=\"\" x=\"981.7516059957173\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"980.2783725910065\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"copysign in number.jl:43\" data-info=\"copysign in ./number.jl:43\"/>\n",
       "<text text-anchor=\"\" x=\"984.2783725910065\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"985.3319057815846\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in complex.jl:0\" data-info=\"Type in ./complex.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"989.3319057815846\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"120.0\" width=\"5.053533190578037\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:221\" data-info=\"hypot in ./math.jl:221\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1058.6081370449679\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:229\" data-info=\"hypot in ./math.jl:229\"/>\n",
       "<text text-anchor=\"\" x=\"1062.6081370449679\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1061.1349036402569\" y=\"120.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"1065.1349036402569\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1066.1884368308351\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"1070.1884368308351\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1068.7152034261242\" y=\"120.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in promotion.jl:193\" data-info=\"/ in ./promotion.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"1072.7152034261242\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1076.2955032119914\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; + in arithmetic.jl:66\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; + in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:66\"/>\n",
       "<text text-anchor=\"\" x=\"1080.2955032119914\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1078.8222698072805\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"1082.8222698072805\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1081.3490364025695\" y=\"120.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"1085.3490364025695\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1083.8758029978587\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"_convert_rounding in rounding.jl:198\" data-info=\"_convert_rounding in ./rounding.jl:198\"/>\n",
       "<text text-anchor=\"\" x=\"1087.8758029978587\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1086.4025695931477\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in rounding.jl:83; * in rounding.jl:178; * in arithmetic.jl:90\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:83; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:178; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:90\"/>\n",
       "<text text-anchor=\"\" x=\"1090.4025695931477\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1088.9293361884368\" y=\"120.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"1092.9293361884368\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1091.456102783726\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"1095.456102783726\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1093.982869379015\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"1097.982869379015\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1096.509635974304\" y=\"120.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"1100.509635974304\" y=\"131.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"105.0\" width=\"2.5267665952890894\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"123.70449678800857\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"127.70449678800857\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"126.23126338329764\" y=\"105.0\" width=\"2.526766595289061\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"130.23126338329763\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"128.7580299785867\" y=\"105.0\" width=\"2.5267665952891036\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; diam in arithmetic.jl:350\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; diam in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:350\"/>\n",
       "<text text-anchor=\"\" x=\"132.7580299785867\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"131.2847965738758\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"floor in mpfr.jl:773; find_quadrants in trigonometric.jl:24\" data-info=\"floor in ./mpfr.jl:773; find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:24\"/>\n",
       "<text text-anchor=\"\" x=\"135.2847965738758\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"133.81156316916488\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"137.81156316916488\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"138.86509635974303\" y=\"105.0\" width=\"12.633832976445404\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"142.86509635974303\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"151.49892933618844\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"155.49892933618844\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"154.02569593147751\" y=\"105.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"rem in mpfr.jl:591; mod in float.jl:260\" data-info=\"rem in ./mpfr.jl:591; mod in ./float.jl:260\"/>\n",
       "<text text-anchor=\"\" x=\"158.02569593147751\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"161.60599571734474\" y=\"105.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"165.60599571734474\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"179.2933618843683\" y=\"105.0\" width=\"7.580299785867254\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"183.2933618843683\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"186.87366167023555\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isnan in mpfr.jl:796; Type in intervals.jl:16\" data-info=\"isnan in ./mpfr.jl:796; Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:16\"/>\n",
       "<text text-anchor=\"\" x=\"190.87366167023555\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"189.40042826552462\" y=\"105.0\" width=\"10.10706638115633\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"193.40042826552462\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"199.50749464668095\" y=\"105.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"203.50749464668095\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"239.9357601713062\" y=\"105.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"243.9357601713062\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"257.62312633832977\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"261.62312633832977\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"262.6766595289079\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"266.6766595289079\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"270.25695931477514\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:197\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:197\"/>\n",
       "<text text-anchor=\"\" x=\"274.25695931477514\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"275.3104925053533\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"279.3104925053533\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"277.83725910064237\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"281.83725910064237\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"280.3640256959315\" y=\"105.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"284.3640256959315\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"287.9443254817987\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"291.9443254817987\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"290.4710920770878\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"floor in mpfr.jl:774; find_quadrants in trigonometric.jl:24\" data-info=\"floor in ./mpfr.jl:774; find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:24\"/>\n",
       "<text text-anchor=\"\" x=\"294.4710920770878\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"292.9978586723769\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"296.9978586723769\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"298.05139186295503\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"find_quadrants in trigonometric.jl:23\" data-info=\"find_quadrants in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/trigonometric.jl:23\"/>\n",
       "<text text-anchor=\"\" x=\"302.05139186295503\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"300.5781584582441\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,0,0)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mapfoldl in reduce.jl:64\" data-info=\"mapfoldl in ./reduce.jl:64\"/>\n",
       "<text text-anchor=\"\" x=\"304.5781584582441\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"303.1049250535332\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"rem in mpfr.jl:591; mod in float.jl:260\" data-info=\"rem in ./mpfr.jl:591; mod in ./float.jl:260\"/>\n",
       "<text text-anchor=\"\" x=\"307.1049250535332\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"308.15845824411133\" y=\"105.0\" width=\"17.687366167023583\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"312.15845824411133\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"325.8458244111349\" y=\"105.0\" width=\"32.847965738758035\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"329.8458244111349\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"358.69379014989295\" y=\"105.0\" width=\"7.580299785867226\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"362.69379014989295\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"368.80085653104925\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"372.80085653104925\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"371.3276231263383\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"375.3276231263383\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"373.8543897216274\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"377.8543897216274\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"376.3811563169165\" y=\"105.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"380.3811563169165\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"386.4882226980728\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"390.4882226980728\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"389.0149892933619\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:173\" data-info=\"setrounding in ./rounding.jl:173\"/>\n",
       "<text text-anchor=\"\" x=\"393.0149892933619\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"391.541755888651\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"395.541755888651\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"399.1220556745182\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"403.1220556745182\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"401.6488222698073\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:0\" data-info=\"Type in ./mpfr.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"405.6488222698073\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"404.17558886509636\" y=\"105.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"408.17558886509636\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"406.70235546038543\" y=\"105.0\" width=\"58.115631691648844\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"410.70235546038543\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"464.8179871520343\" y=\"105.0\" width=\"50.53533190578156\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"468.8179871520343\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:226\" data-info=\"hypot in ./math.jl:226\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"517.880085653105\" y=\"105.0\" width=\"15.160599571734451\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:229\" data-info=\"hypot in ./math.jl:229\"/>\n",
       "<text text-anchor=\"\" x=\"521.880085653105\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"533.0406852248394\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"537.0406852248394\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"535.5674518201284\" y=\"105.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"539.5674518201284\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"543.1477516059957\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"547.1477516059957\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"545.6745182012847\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in promotion.jl:193\" data-info=\"/ in ./promotion.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"549.6745182012847\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"548.2012847965739\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"552.2012847965739\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"553.254817987152\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in promotion.jl:191\" data-info=\"* in ./promotion.jl:191\"/>\n",
       "<text text-anchor=\"\" x=\"557.254817987152\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"560.8351177730193\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; / in arithmetic.jl:120\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:120\"/>\n",
       "<text text-anchor=\"\" x=\"564.8351177730193\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"563.3618843683083\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; / in arithmetic.jl:126\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:126\"/>\n",
       "<text text-anchor=\"\" x=\"567.3618843683083\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:221\" data-info=\"hypot in ./math.jl:221\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"568.4154175588865\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:222\" data-info=\"hypot in ./math.jl:222\"/>\n",
       "<text text-anchor=\"\" x=\"572.4154175588865\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"570.9421841541756\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:226\" data-info=\"hypot in ./math.jl:226\"/>\n",
       "<text text-anchor=\"\" x=\"574.9421841541756\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"573.4689507494646\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:229\" data-info=\"hypot in ./math.jl:229\"/>\n",
       "<text text-anchor=\"\" x=\"577.4689507494646\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"578.5224839400428\" y=\"105.0\" width=\"12.633832976445433\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"582.5224839400428\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"591.1563169164882\" y=\"105.0\" width=\"45.48179871520347\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"595.1563169164882\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"636.6381156316917\" y=\"105.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"640.6381156316917\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"646.745182012848\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"650.745182012848\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"649.271948608137\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"653.271948608137\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"651.7987152034261\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in promotion.jl:193\" data-info=\"/ in ./promotion.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"655.7987152034261\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"654.3254817987151\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"658.3254817987151\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"656.8522483940043\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"660.8522483940043\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"661.9057815845824\" y=\"105.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in promotion.jl:191\" data-info=\"* in ./promotion.jl:191\"/>\n",
       "<text text-anchor=\"\" x=\"665.9057815845824\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"669.4860813704497\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in promotion.jl:191\" data-info=\"* in ./promotion.jl:191\"/>\n",
       "<text text-anchor=\"\" x=\"673.4860813704497\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"672.0128479657387\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in rounding.jl:83; / in rounding.jl:178; / in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:83; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:178; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"676.0128479657387\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"674.5396145610279\" y=\"105.0\" width=\"37.901498929336185\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"678.5396145610279\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"712.441113490364\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:85\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:85\"/>\n",
       "<text text-anchor=\"\" x=\"716.441113490364\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"714.9678800856531\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:73; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:73; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"718.9678800856531\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"717.4946466809422\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:73; zero in number.jl:62; * in arithmetic.jl:84\" data-info=\"convert in ./mpfr.jl:73; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"721.4946466809422\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"720.0214132762312\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:85\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:85\"/>\n",
       "<text text-anchor=\"\" x=\"724.0214132762312\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"722.5481798715203\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in arithmetic.jl:72\" data-info=\"- in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:72\"/>\n",
       "<text text-anchor=\"\" x=\"726.5481798715203\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"725.0749464668094\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"729.0749464668094\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"727.6017130620985\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"731.6017130620985\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"730.1284796573876\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:83\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:83\"/>\n",
       "<text text-anchor=\"\" x=\"734.1284796573876\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"732.6552462526766\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"736.6552462526766\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:221\" data-info=\"hypot in ./math.jl:221\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"742.762312633833\" y=\"105.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:222\" data-info=\"hypot in ./math.jl:222\"/>\n",
       "<text text-anchor=\"\" x=\"746.762312633833\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"750.3426124197002\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:229\" data-info=\"hypot in ./math.jl:229\"/>\n",
       "<text text-anchor=\"\" x=\"754.3426124197002\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"760.4496788008565\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"764.4496788008565\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"762.9764453961456\" y=\"105.0\" width=\"83.38329764453965\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"766.9764453961456\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"846.3597430406852\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"850.3597430406852\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"856.4668094218415\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in promotion.jl:191\" data-info=\"* in ./promotion.jl:191\"/>\n",
       "<text text-anchor=\"\" x=\"860.4668094218415\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"861.5203426124197\" y=\"105.0\" width=\"25.267665952890866\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:248; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:248; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"865.5203426124197\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"886.7880085653105\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; / in arithmetic.jl:118\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"890.7880085653105\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:221\" data-info=\"hypot in ./math.jl:221\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"891.8415417558887\" y=\"105.0\" width=\"7.580299785867169\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:222\" data-info=\"hypot in ./math.jl:222\"/>\n",
       "<text text-anchor=\"\" x=\"895.8415417558887\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"899.4218415417558\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:226\" data-info=\"hypot in ./math.jl:226\"/>\n",
       "<text text-anchor=\"\" x=\"903.4218415417558\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"901.948608137045\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:229\" data-info=\"hypot in ./math.jl:229\"/>\n",
       "<text text-anchor=\"\" x=\"905.948608137045\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"904.475374732334\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"908.475374732334\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"907.0021413276231\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"911.0021413276231\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"912.0556745182013\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"916.0556745182013\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"914.5824411134904\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"hypot in math.jl:232\" data-info=\"hypot in ./math.jl:232\"/>\n",
       "<text text-anchor=\"\" x=\"918.5824411134904\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"917.1092077087794\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in promotion.jl:193\" data-info=\"/ in ./promotion.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"921.1092077087794\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"924.6895074946467\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"928.6895074946467\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"927.2162740899357\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in promotion.jl:191\" data-info=\"* in ./promotion.jl:191\"/>\n",
       "<text text-anchor=\"\" x=\"931.2162740899357\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"934.796573875803\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"938.796573875803\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"937.323340471092\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in arithmetic.jl:72\" data-info=\"- in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:72\"/>\n",
       "<text text-anchor=\"\" x=\"941.323340471092\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"939.8501070663812\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"943.8501070663812\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"944.9036402569593\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"948.9036402569593\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"947.4304068522484\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:83\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:83\"/>\n",
       "<text text-anchor=\"\" x=\"951.4304068522484\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"949.9571734475375\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"953.9571734475375\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"952.4839400428266\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"956.4839400428266\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"955.0107066381156\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"959.0107066381156\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"957.5374732334047\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:173\" data-info=\"setrounding in ./rounding.jl:173\"/>\n",
       "<text text-anchor=\"\" x=\"961.5374732334047\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"960.0642398286938\" y=\"105.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"964.0642398286938\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"970.1713062098501\" y=\"105.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"974.1713062098501\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"977.7516059957173\" y=\"105.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in arithmetic.jl:63\" data-info=\"- in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:63\"/>\n",
       "<text text-anchor=\"\" x=\"981.7516059957173\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"980.2783725910065\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; &amp;lt; in arithmetic.jl:34\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; &amp;lt; in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:34\"/>\n",
       "<text text-anchor=\"\" x=\"984.2783725910065\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1056.0813704496788\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\" in :-1\" data-info=\" in :-1\"/>\n",
       "<text text-anchor=\"\" x=\"1060.0813704496788\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1058.6081370449679\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:118\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"1062.6081370449679\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1061.1349036402569\" y=\"105.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"1065.1349036402569\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1066.1884368308351\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"1070.1884368308351\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1068.7152034261242\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"&amp;gt;= in mpfr.jl:642; / in arithmetic.jl:122\" data-info=\"&amp;gt;= in ./mpfr.jl:642; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"1072.7152034261242\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1071.2419700214132\" y=\"105.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; / in arithmetic.jl:118\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"1075.2419700214132\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1073.7687366167024\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"1077.7687366167024\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1076.2955032119914\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1080.2955032119914\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1078.8222698072805\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"1082.8222698072805\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1081.3490364025695\" y=\"105.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1085.3490364025695\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1083.8758029978587\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"&amp;lt; in mpfr.jl:672\" data-info=\"&amp;lt; in ./mpfr.jl:672\"/>\n",
       "<text text-anchor=\"\" x=\"1087.8758029978587\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1088.9293361884368\" y=\"105.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1092.9293361884368\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1091.456102783726\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:0\" data-info=\"Type in ./mpfr.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"1095.456102783726\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1093.982869379015\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"1097.982869379015\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1096.509635974304\" y=\"105.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1100.509635974304\" y=\"116.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"121.17773019271948\" y=\"90.0\" width=\"2.5267665952890894\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"125.17773019271948\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"126.23126338329764\" y=\"90.0\" width=\"2.526766595289061\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"130.23126338329763\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"128.7580299785867\" y=\"90.0\" width=\"2.5267665952891036\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"132.7580299785867\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"131.2847965738758\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"135.2847965738758\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"133.81156316916488\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; / in arithmetic.jl:120\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:120\"/>\n",
       "<text text-anchor=\"\" x=\"137.81156316916488\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"136.33832976445396\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; / in arithmetic.jl:117\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:117\"/>\n",
       "<text text-anchor=\"\" x=\"140.33832976445396\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"138.86509635974303\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; / in arithmetic.jl:126\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:126\"/>\n",
       "<text text-anchor=\"\" x=\"142.86509635974303\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"141.3918629550321\" y=\"90.0\" width=\"5.053533190578179\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:118\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"145.3918629550321\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"146.4453961456103\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"150.4453961456103\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"148.97216274089936\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; / in arithmetic.jl:117\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:117\"/>\n",
       "<text text-anchor=\"\" x=\"152.97216274089936\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"151.49892933618844\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"155.49892933618844\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"161.60599571734474\" y=\"90.0\" width=\"25.26766595289081\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in mpfr.jl:614\" data-info=\"sin in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"165.60599571734474\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"189.40042826552462\" y=\"90.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sin in mpfr.jl:614\" data-info=\"sin in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"193.40042826552462\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"239.9357601713062\" y=\"90.0\" width=\"17.687366167023555\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sinh in mpfr.jl:447; #99 in CRlibm.jl:68\" data-info=\"sinh in ./mpfr.jl:447; #99 in /Users/johnwormell/.julia/v0.5/CRlibm/src/CRlibm.jl:68\"/>\n",
       "<text text-anchor=\"\" x=\"243.9357601713062\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"257.62312633832977\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sinh in mpfr.jl:447; #101 in CRlibm.jl:68\" data-info=\"sinh in ./mpfr.jl:447; #101 in /Users/johnwormell/.julia/v0.5/CRlibm/src/CRlibm.jl:68\"/>\n",
       "<text text-anchor=\"\" x=\"261.62312633832977\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"270.25695931477514\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"274.25695931477514\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"275.3104925053533\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"279.3104925053533\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"280.3640256959315\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:118\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"284.3640256959315\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"285.41755888650965\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; / in arithmetic.jl:117\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:117\"/>\n",
       "<text text-anchor=\"\" x=\"289.41755888650965\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"287.9443254817987\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:249; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:249; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"291.9443254817987\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"292.9978586723769\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; / in arithmetic.jl:120\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:120\"/>\n",
       "<text text-anchor=\"\" x=\"296.9978586723769\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"295.52462526766595\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"299.52462526766595\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"298.05139186295503\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:193\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"302.05139186295503\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"300.5781584582441\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"max in mpfr.jl:568; scalarmax in operators.jl:101; mapfoldl_impl in reduce.jl:46\" data-info=\"max in ./mpfr.jl:568; scalarmax in ./operators.jl:101; mapfoldl_impl in ./reduce.jl:46\"/>\n",
       "<text text-anchor=\"\" x=\"304.5781584582441\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"308.15845824411133\" y=\"90.0\" width=\"17.687366167023583\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in mpfr.jl:614\" data-info=\"cos in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"312.15845824411133\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"325.8458244111349\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in mpfr.jl:613\" data-info=\"cos in ./mpfr.jl:613\"/>\n",
       "<text text-anchor=\"\" x=\"329.8458244111349\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"330.89935760171306\" y=\"90.0\" width=\"27.794432548179884\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in mpfr.jl:614\" data-info=\"cos in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"334.89935760171306\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"358.69379014989295\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in mpfr.jl:613\" data-info=\"cos in ./mpfr.jl:613\"/>\n",
       "<text text-anchor=\"\" x=\"362.69379014989295\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"361.220556745182\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cos in mpfr.jl:614\" data-info=\"cos in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"365.220556745182\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"373.8543897216274\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"377.8543897216274\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"376.3811563169165\" y=\"90.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cosh in mpfr.jl:447; #107 in CRlibm.jl:68\" data-info=\"cosh in ./mpfr.jl:447; #107 in /Users/johnwormell/.julia/v0.5/CRlibm/src/CRlibm.jl:68\"/>\n",
       "<text text-anchor=\"\" x=\"380.3811563169165\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"386.4882226980728\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cosh in mpfr.jl:447; #109 in CRlibm.jl:68\" data-info=\"cosh in ./mpfr.jl:447; #109 in /Users/johnwormell/.julia/v0.5/CRlibm/src/CRlibm.jl:68\"/>\n",
       "<text text-anchor=\"\" x=\"390.4882226980728\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"391.541755888651\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"395.541755888651\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in mpfr.jl:205; #33 in rounding.jl:84\" data-info=\"+ in ./mpfr.jl:205; #33 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"399.1220556745182\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"403.1220556745182\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"406.70235546038543\" y=\"90.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in mpfr.jl:634; #41 in rounding.jl:84\" data-info=\"atan2 in ./mpfr.jl:634; #41 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"410.70235546038543\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"409.2291220556745\" y=\"90.0\" width=\"55.58886509635977\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in mpfr.jl:635; #41 in rounding.jl:84\" data-info=\"atan2 in ./mpfr.jl:635; #41 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"413.2291220556745\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"464.8179871520343\" y=\"90.0\" width=\"50.53533190578156\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"atan2 in mpfr.jl:635; #15 in rounding.jl:84\" data-info=\"atan2 in ./mpfr.jl:635; #15 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"468.8179871520343\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"517.880085653105\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:249; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:249; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"521.880085653105\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"522.9336188436831\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:118\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"526.9336188436831\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"525.4603854389721\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"529.4603854389721\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"527.9871520342613\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"531.9871520342613\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"530.5139186295503\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; / in arithmetic.jl:117\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:117\"/>\n",
       "<text text-anchor=\"\" x=\"534.5139186295503\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"533.0406852248394\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"537.0406852248394\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"535.5674518201284\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"539.5674518201284\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"538.0942184154176\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"542.0942184154176\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"540.6209850107066\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"544.6209850107066\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"543.1477516059957\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"547.1477516059957\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"545.6745182012847\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:248; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:248; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"549.6745182012847\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"548.2012847965739\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"max in mpfr.jl:568; intersect in set_operations.jl:56\" data-info=\"max in ./mpfr.jl:568; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"552.2012847965739\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"553.254817987152\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"557.254817987152\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"555.7815845824412\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"559.7815845824412\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"560.8351177730193\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"564.8351177730193\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"563.3618843683083\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"567.3618843683083\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"568.4154175588865\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"572.4154175588865\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"570.9421841541756\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:197\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:197\"/>\n",
       "<text text-anchor=\"\" x=\"574.9421841541756\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"573.4689507494646\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:248; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:248; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"577.4689507494646\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"575.9957173447538\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:118\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"579.9957173447538\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"578.5224839400428\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"582.5224839400428\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"583.5760171306209\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:170\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"587.5760171306209\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"586.1027837259101\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:170\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"590.1027837259101\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"588.6295503211992\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:170\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"592.6295503211992\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"591.1563169164882\" y=\"90.0\" width=\"37.901498929336185\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"595.1563169164882\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"629.0578158458244\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"633.0578158458244\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"631.5845824411135\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"635.5845824411135\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"634.1113490364025\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"638.1113490364025\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"636.6381156316917\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:83\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:83\"/>\n",
       "<text text-anchor=\"\" x=\"640.6381156316917\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"639.1648822269807\" y=\"90.0\" width=\"7.5802997858672825\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"643.1648822269807\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"646.745182012848\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"650.745182012848\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"649.271948608137\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:193\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"653.271948608137\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"651.7987152034261\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:248; / in arithmetic.jl:116\" data-info=\"/ in ./mpfr.jl:248; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:116\"/>\n",
       "<text text-anchor=\"\" x=\"655.7987152034261\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"654.3254817987151\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"658.3254817987151\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"656.8522483940043\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:0\" data-info=\"setrounding in ./rounding.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"660.8522483940043\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"661.9057815845824\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"665.9057815845824\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"666.9593147751606\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"670.9593147751606\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"669.4860813704497\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:193\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:193\"/>\n",
       "<text text-anchor=\"\" x=\"673.4860813704497\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"674.5396145610279\" y=\"90.0\" width=\"37.901498929336185\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"678.5396145610279\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"712.441113490364\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"716.441113490364\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"720.0214132762312\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:176\" data-info=\"setrounding in ./rounding.jl:176\"/>\n",
       "<text text-anchor=\"\" x=\"724.0214132762312\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"722.5481798715203\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"726.5481798715203\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"725.0749464668094\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"729.0749464668094\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"727.6017130620985\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"731.6017130620985\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"730.1284796573876\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"734.1284796573876\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"732.6552462526766\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"736.6552462526766\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"740.2355460385439\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"744.2355460385439\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"742.762312633833\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"746.762312633833\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"747.8158458244111\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"751.8158458244111\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"750.3426124197002\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; / in arithmetic.jl:118\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:118\"/>\n",
       "<text text-anchor=\"\" x=\"754.3426124197002\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"752.8693790149892\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; / in arithmetic.jl:117\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; / in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:117\"/>\n",
       "<text text-anchor=\"\" x=\"756.8693790149892\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"757.9229122055674\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:170\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:170\"/>\n",
       "<text text-anchor=\"\" x=\"761.9229122055674\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"760.4496788008565\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:83\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:83\"/>\n",
       "<text text-anchor=\"\" x=\"764.4496788008565\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"762.9764453961456\" y=\"90.0\" width=\"83.38329764453965\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; _convert_rounding in rounding.jl:197\" data-info=\"convert in ./mpfr.jl:72; _convert_rounding in ./rounding.jl:197\"/>\n",
       "<text text-anchor=\"\" x=\"766.9764453961456\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"846.3597430406852\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"850.3597430406852\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"848.8865096359743\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"852.8865096359743\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"90.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"intersect in set_operations.jl:54\" data-info=\"intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"856.4668094218415\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; zero in arithmetic.jl:54; * in arithmetic.jl:81\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; zero in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:54; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"860.4668094218415\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"858.9935760171306\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"862.9935760171306\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"861.5203426124197\" y=\"90.0\" width=\"25.267665952890866\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"865.5203426124197\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"886.7880085653105\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"890.7880085653105\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; abs in arithmetic.jl:237\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:237\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"891.8415417558887\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"895.8415417558887\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"894.3683083511777\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"abs in arithmetic.jl:238\" data-info=\"abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:238\"/>\n",
       "<text text-anchor=\"\" x=\"898.3683083511777\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"896.8950749464668\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; abs in arithmetic.jl:237\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; abs in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:237\"/>\n",
       "<text text-anchor=\"\" x=\"900.8950749464668\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"899.4218415417558\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"_convert_rounding in rounding.jl:194\" data-info=\"_convert_rounding in ./rounding.jl:194\"/>\n",
       "<text text-anchor=\"\" x=\"903.4218415417558\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"901.948608137045\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"905.948608137045\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"904.475374732334\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in functions.jl:166\" data-info=\"sqrt in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/functions.jl:166\"/>\n",
       "<text text-anchor=\"\" x=\"908.475374732334\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"907.0021413276231\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; zero in number.jl:62; * in arithmetic.jl:87\" data-info=\"convert in ./mpfr.jl:72; zero in ./number.jl:62; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:87\"/>\n",
       "<text text-anchor=\"\" x=\"911.0021413276231\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"909.5289079229123\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"913.5289079229123\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"912.0556745182013\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:84\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"916.0556745182013\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"914.5824411134904\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in arithmetic.jl:67\" data-info=\"+ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:67\"/>\n",
       "<text text-anchor=\"\" x=\"918.5824411134904\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"917.1092077087794\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in arithmetic.jl:122\" data-info=\"/ in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:122\"/>\n",
       "<text text-anchor=\"\" x=\"921.1092077087794\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"919.6359743040686\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"jl_get_ptls_states_fast in threading.c:84\" data-info=\"jl_get_ptls_states_fast in /Users/osx/buildbot/slave/package_osx10_9-x64/build/src/threading.c:84\"/>\n",
       "<text text-anchor=\"\" x=\"923.6359743040686\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"924.6895074946467\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"928.6895074946467\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"927.2162740899357\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in arithmetic.jl:81\" data-info=\"* in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:81\"/>\n",
       "<text text-anchor=\"\" x=\"931.2162740899357\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"929.7430406852249\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; * in arithmetic.jl:79\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; * in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:79\"/>\n",
       "<text text-anchor=\"\" x=\"933.7430406852249\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"934.796573875803\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"938.796573875803\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"937.323340471092\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"941.323340471092\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"939.8501070663812\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:173\" data-info=\"setrounding in ./rounding.jl:173\"/>\n",
       "<text text-anchor=\"\" x=\"943.8501070663812\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"942.3768736616702\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"946.3768736616702\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"944.9036402569593\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"948.9036402569593\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"947.4304068522484\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:51\" data-info=\"Type in ./mpfr.jl:51\"/>\n",
       "<text text-anchor=\"\" x=\"951.4304068522484\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"949.9571734475375\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"953.9571734475375\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"952.4839400428266\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"956.4839400428266\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"955.0107066381156\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"959.0107066381156\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"960.0642398286938\" y=\"90.0\" width=\"15.160599571734451\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"asinh in mpfr.jl:614\" data-info=\"asinh in ./mpfr.jl:614\"/>\n",
       "<text text-anchor=\"\" x=\"964.0642398286938\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"977.7516059957173\" y=\"90.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:0\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"981.7516059957173\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"980.2783725910065\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"984.2783725910065\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; mag in arithmetic.jl:211\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; mag in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:211\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1058.6081370449679\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"1062.6081370449679\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1061.1349036402569\" y=\"90.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"max in mpfr.jl:568; intersect in set_operations.jl:56\" data-info=\"max in ./mpfr.jl:568; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"1065.1349036402569\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1063.6616702355461\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"intersect in set_operations.jl:56\" data-info=\"intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"1067.6616702355461\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1066.1884368308351\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1070.1884368308351\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1071.2419700214132\" y=\"90.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"1075.2419700214132\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1073.7687366167024\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"1077.7687366167024\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1076.2955032119914\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1080.2955032119914\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1078.8222698072805\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:206; #37 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:206; #37 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"1082.8222698072805\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1081.3490364025695\" y=\"90.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1085.3490364025695\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1088.9293361884368\" y=\"90.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1092.9293361884368\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1093.982869379015\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1097.982869379015\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1096.509635974304\" y=\"90.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1100.509635974304\" y=\"101.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"128.7580299785867\" y=\"75.0\" width=\"2.5267665952891036\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"132.7580299785867\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"133.81156316916488\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"137.81156316916488\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"136.33832976445396\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"140.33832976445396\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"138.86509635974303\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:51\" data-info=\"Type in ./mpfr.jl:51\"/>\n",
       "<text text-anchor=\"\" x=\"142.86509635974303\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"141.3918629550321\" y=\"75.0\" width=\"5.053533190578179\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"145.3918629550321\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"146.4453961456103\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:0\" data-info=\"setrounding in ./rounding.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"150.4453961456103\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"148.97216274089936\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"152.97216274089936\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"151.49892933618844\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"155.49892933618844\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"275.3104925053533\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:205; #11 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:205; #11 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"279.3104925053533\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"280.3640256959315\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"&amp;gt; in mpfr.jl:644; Type in intervals.jl:20\" data-info=\"&amp;gt; in ./mpfr.jl:644; Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:20\"/>\n",
       "<text text-anchor=\"\" x=\"284.3640256959315\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"282.8907922912206\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mpfr_greater_p in libmpfr.4.dylib:-1\" data-info=\"mpfr_greater_p in /Applications/Julia-0.5.app/Contents/Resources/julia/lib/julia/libmpfr.4.dylib:-1\"/>\n",
       "<text text-anchor=\"\" x=\"286.8907922912206\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"285.41755888650965\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"289.41755888650965\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"292.9978586723769\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"296.9978586723769\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"295.52462526766595\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"299.52462526766595\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"298.05139186295503\" y=\"75.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"302.05139186295503\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"325.8458244111349\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"329.8458244111349\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"328.372591006424\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"jlplt_jl_gc_add_ptr_finalizer_6241 in sys.dylib:-1\" data-info=\"jlplt_jl_gc_add_ptr_finalizer_6241 in /Applications/Julia-0.5.app/Contents/Resources/julia/lib/julia/sys.dylib:-1\"/>\n",
       "<text text-anchor=\"\" x=\"332.372591006424\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"358.69379014989295\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"362.69379014989295\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"394.06852248394006\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"398.06852248394006\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"406.70235546038543\" y=\"75.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"410.70235546038543\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"522.9336188436831\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"526.9336188436831\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"525.4603854389721\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"529.4603854389721\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"527.9871520342613\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"531.9871520342613\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"530.5139186295503\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"534.5139186295503\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"533.0406852248394\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"max in mpfr.jl:568; intersect in set_operations.jl:56\" data-info=\"max in ./mpfr.jl:568; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"537.0406852248394\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"535.5674518201284\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"539.5674518201284\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"538.0942184154176\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"542.0942184154176\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"540.6209850107066\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"544.6209850107066\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"543.1477516059957\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"547.1477516059957\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"545.6745182012847\" y=\"75.0\" width=\"5.053533190578264\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"549.6745182012847\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"553.254817987152\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"557.254817987152\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"555.7815845824412\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"559.7815845824412\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"convert in mpfr.jl:72; oftype in essentials.jl:71; zero in number.jl:61; mig in arithmetic.jl:220\" data-info=\"convert in ./mpfr.jl:72; oftype in ./essentials.jl:71; zero in ./number.jl:61; mig in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:220\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"568.4154175588865\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:16\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:16\"/>\n",
       "<text text-anchor=\"\" x=\"572.4154175588865\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"570.9421841541756\" y=\"75.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"574.9421841541756\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"575.9957173447538\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"579.9957173447538\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"578.5224839400428\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"max in mpfr.jl:568; intersect in set_operations.jl:56\" data-info=\"max in ./mpfr.jl:568; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"582.5224839400428\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"581.0492505353319\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"min in mpfr.jl:574; intersect in set_operations.jl:56\" data-info=\"min in ./mpfr.jl:574; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"585.0492505353319\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"583.5760171306209\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"587.5760171306209\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"588.6295503211992\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"592.6295503211992\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"591.1563169164882\" y=\"75.0\" width=\"37.901498929336185\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"595.1563169164882\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"629.0578158458244\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:17\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:17\"/>\n",
       "<text text-anchor=\"\" x=\"633.0578158458244\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"631.5845824411135\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; == in arithmetic.jl:12\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; == in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:12\"/>\n",
       "<text text-anchor=\"\" x=\"635.5845824411135\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"634.1113490364025\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"638.1113490364025\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"636.6381156316917\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"640.6381156316917\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"639.1648822269807\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:0\" data-info=\"setrounding in ./rounding.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"643.1648822269807\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"641.6916488222698\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"645.6916488222698\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"644.2184154175588\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"648.2184154175588\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"646.745182012848\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"650.745182012848\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"649.271948608137\" y=\"75.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"653.271948608137\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"661.9057815845824\" y=\"75.0\" width=\"10.1070663811563\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"665.9057815845824\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"725.0749464668094\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"729.0749464668094\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"727.6017130620985\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"731.6017130620985\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"732.6552462526766\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"736.6552462526766\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; mig in arithmetic.jl:219\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; mig in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:219\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"740.2355460385439\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mag in arithmetic.jl:215\" data-info=\"mag in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:215\"/>\n",
       "<text text-anchor=\"\" x=\"744.2355460385439\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"742.762312633833\" y=\"75.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mig in arithmetic.jl:221\" data-info=\"mig in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:221\"/>\n",
       "<text text-anchor=\"\" x=\"746.762312633833\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"747.8158458244111\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mag in arithmetic.jl:215\" data-info=\"mag in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:215\"/>\n",
       "<text text-anchor=\"\" x=\"751.8158458244111\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"750.3426124197002\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"754.3426124197002\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"intersect in set_operations.jl:54\" data-info=\"intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"757.9229122055674\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"761.9229122055674\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"760.4496788008565\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"764.4496788008565\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"762.9764453961456\" y=\"75.0\" width=\"83.38329764453965\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"766.9764453961456\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"846.3597430406852\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"850.3597430406852\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"848.8865096359743\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"852.8865096359743\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"75.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; isdisjoint in set_operations.jl:39\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; isdisjoint in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:39\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"856.4668094218415\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:0\" data-info=\"Type in ./mpfr.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"860.4668094218415\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"858.9935760171306\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"862.9935760171306\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"891.8415417558887\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"min in mpfr.jl:574; mig in arithmetic.jl:224\" data-info=\"min in ./mpfr.jl:574; mig in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:224\"/>\n",
       "<text text-anchor=\"\" x=\"895.8415417558887\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"894.3683083511777\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"mag in arithmetic.jl:215\" data-info=\"mag in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/arithmetic.jl:215\"/>\n",
       "<text text-anchor=\"\" x=\"898.3683083511777\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"896.8950749464668\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"900.8950749464668\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"899.4218415417558\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"&amp;lt; in mpfr.jl:673\" data-info=\"&amp;lt; in ./mpfr.jl:673\"/>\n",
       "<text text-anchor=\"\" x=\"903.4218415417558\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"901.948608137045\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:0\" data-info=\"setrounding in ./rounding.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"905.948608137045\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"904.475374732334\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"min in mpfr.jl:574; intersect in set_operations.jl:56\" data-info=\"min in ./mpfr.jl:574; intersect in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:56\"/>\n",
       "<text text-anchor=\"\" x=\"908.475374732334\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"907.0021413276231\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"911.0021413276231\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"909.5289079229123\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:28\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:28\"/>\n",
       "<text text-anchor=\"\" x=\"913.5289079229123\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"912.0556745182013\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"916.0556745182013\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"914.5824411134904\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"918.5824411134904\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"917.1092077087794\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"921.1092077087794\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"929.7430406852249\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"933.7430406852249\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"934.796573875803\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:206; #11 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:206; #11 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"938.796573875803\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"942.3768736616702\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in mpfr.jl:205; #7 in rounding.jl:84\" data-info=\"+ in ./mpfr.jl:205; #7 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"946.3768736616702\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"944.9036402569593\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"#33 in rounding.jl:84\" data-info=\"#33 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"948.9036402569593\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"949.9571734475375\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"953.9571734475375\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"955.0107066381156\" y=\"75.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"959.0107066381156\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"980.2783725910065\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"984.2783725910065\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1058.6081370449679\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"1062.6081370449679\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1061.1349036402569\" y=\"75.0\" width=\"2.5267665952892457\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"1065.1349036402569\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1063.6616702355461\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in intervals.jl:0\" data-info=\"Type in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/intervals.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"1067.6616702355461\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1066.1884368308351\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1070.1884368308351\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1093.982869379015\" y=\"75.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:0\" data-info=\"cmp in ./mpfr.jl:0\"/>\n",
       "<text text-anchor=\"\" x=\"1097.982869379015\" y=\"86.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"136.33832976445396\" y=\"60.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"140.33832976445396\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"141.3918629550321\" y=\"60.0\" width=\"5.053533190578179\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"145.3918629550321\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"148.97216274089936\" y=\"60.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"152.97216274089936\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"275.3104925053533\" y=\"60.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"279.3104925053533\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"285.41755888650965\" y=\"60.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"289.41755888650965\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"515.3533190578158\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"519.3533190578158\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"522.9336188436831\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"526.9336188436831\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"525.4603854389721\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:249; #39 in rounding.jl:84\" data-info=\"/ in ./mpfr.jl:249; #39 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"529.4603854389721\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"530.5139186295503\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"534.5139186295503\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"533.0406852248394\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"537.0406852248394\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"538.0942184154176\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"542.0942184154176\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"540.6209850107066\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:205; #37 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:205; #37 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"544.6209850107066\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"543.1477516059957\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in mpfr.jl:205; #33 in rounding.jl:84\" data-info=\"+ in ./mpfr.jl:205; #33 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"547.1477516059957\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"555.7815845824412\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:205; #11 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:205; #11 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"559.7815845824412\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"565.8886509635975\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"569.8886509635975\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"575.9957173447538\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"579.9957173447538\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"578.5224839400428\" y=\"60.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"582.5224839400428\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"588.6295503211992\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"sqrt in mpfr.jl:407\" data-info=\"sqrt in ./mpfr.jl:407\"/>\n",
       "<text text-anchor=\"\" x=\"592.6295503211992\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"631.5845824411135\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"635.5845824411135\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"634.1113490364025\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:206; #37 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:206; #37 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"638.1113490364025\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"641.6916488222698\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:205; #11 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:205; #11 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"645.6916488222698\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"646.745182012848\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in mpfr.jl:206; #7 in rounding.jl:84\" data-info=\"+ in ./mpfr.jl:206; #7 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"650.745182012848\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"725.0749464668094\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"729.0749464668094\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"740.2355460385439\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in mpfr.jl:399; abs in number.jl:40\" data-info=\"- in ./mpfr.jl:399; abs in ./number.jl:40\"/>\n",
       "<text text-anchor=\"\" x=\"744.2355460385439\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"742.762312633833\" y=\"60.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"setrounding in rounding.jl:174\" data-info=\"setrounding in ./rounding.jl:174\"/>\n",
       "<text text-anchor=\"\" x=\"746.762312633833\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"747.8158458244111\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in mpfr.jl:399; abs in number.jl:40\" data-info=\"- in ./mpfr.jl:399; abs in ./number.jl:40\"/>\n",
       "<text text-anchor=\"\" x=\"751.8158458244111\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"isempty in special.jl:14; isdisjoint in set_operations.jl:39\" data-info=\"isempty in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/special.jl:14; isdisjoint in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/set_operations.jl:39\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"848.8865096359743\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"852.8865096359743\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"60.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"858.9935760171306\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"862.9935760171306\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"889.3147751605995\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"893.3147751605995\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"891.8415417558887\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"895.8415417558887\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"894.3683083511777\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in mpfr.jl:399; abs in number.jl:40\" data-info=\"- in ./mpfr.jl:399; abs in ./number.jl:40\"/>\n",
       "<text text-anchor=\"\" x=\"898.3683083511777\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"896.8950749464668\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"900.8950749464668\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"904.475374732334\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"908.475374732334\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"912.0556745182013\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"* in mpfr.jl:205; #37 in rounding.jl:84\" data-info=\"* in ./mpfr.jl:205; #37 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"916.0556745182013\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"914.5824411134904\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"+ in mpfr.jl:205; #33 in rounding.jl:84\" data-info=\"+ in ./mpfr.jl:205; #33 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"918.5824411134904\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"917.1092077087794\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,141,62)\" rx=\"2\" ry=\"2\" data-shortinfo=\"/ in mpfr.jl:249; #39 in rounding.jl:84\" data-info=\"/ in ./mpfr.jl:249; #39 in /Users/johnwormell/.julia/v0.5/IntervalArithmetic/src/intervals/rounding.jl:84\"/>\n",
       "<text text-anchor=\"\" x=\"921.1092077087794\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"929.7430406852249\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(180,211,70)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"933.7430406852249\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"942.3768736616702\" y=\"60.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"946.3768736616702\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1053.5546038543898\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(158,158,158)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1057.5546038543898\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"1058.6081370449679\" y=\"60.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(205,185,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"1062.6081370449679\" y=\"71.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"141.3918629550321\" y=\"45.0\" width=\"2.526766595289075\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"145.3918629550321\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"143.91862955032119\" y=\"45.0\" width=\"2.5267665952891036\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"147.91862955032119\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"522.9336188436831\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"526.9336188436831\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"538.0942184154176\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"542.0942184154176\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"540.6209850107066\" y=\"45.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"544.6209850107066\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"555.7815845824412\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"559.7815845824412\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"575.9957173447538\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"579.9957173447538\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"631.5845824411135\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"635.5845824411135\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"641.6916488222698\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"645.6916488222698\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"737.7087794432548\" y=\"45.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"741.7087794432548\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"740.2355460385439\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"744.2355460385439\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"742.762312633833\" y=\"45.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"- in mpfr.jl:400; abs in number.jl:40\" data-info=\"- in ./mpfr.jl:400; abs in ./number.jl:40\"/>\n",
       "<text text-anchor=\"\" x=\"746.762312633833\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"747.8158458244111\" y=\"45.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"751.8158458244111\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(26,162,255)\" rx=\"2\" ry=\"2\" data-shortinfo=\"== in mpfr.jl:669\" data-info=\"== in ./mpfr.jl:669\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"851.4132762312634\" y=\"45.0\" width=\"5.05353319057815\" height=\"15.0\" fill=\"rgb(210,165,23)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"855.4132762312634\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"894.3683083511777\" y=\"45.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(0,222,230)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:54\" data-info=\"Type in ./mpfr.jl:54\"/>\n",
       "<text text-anchor=\"\" x=\"898.3683083511777\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"912.0556745182013\" y=\"45.0\" width=\"2.526766595289132\" height=\"15.0\" fill=\"rgb(232,112,221)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:52\" data-info=\"Type in ./mpfr.jl:52\"/>\n",
       "<text text-anchor=\"\" x=\"916.0556745182013\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"914.5824411134904\" y=\"45.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(50,180,78)\" rx=\"2\" ry=\"2\" data-shortinfo=\"Type in mpfr.jl:53\" data-info=\"Type in ./mpfr.jl:53\"/>\n",
       "<text text-anchor=\"\" x=\"918.5824411134904\" y=\"56.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "<rect vector-effect=\"non-scaling-stroke\" x=\"755.3961456102784\" y=\"30.0\" width=\"2.5267665952890184\" height=\"15.0\" fill=\"rgb(255,164,156)\" rx=\"2\" ry=\"2\" data-shortinfo=\"cmp in mpfr.jl:663\" data-info=\"cmp in ./mpfr.jl:663\"/>\n",
       "<text text-anchor=\"\" x=\"759.3961456102784\" y=\"41.5\" font-size=\"12\" font-family=\"Verdana\" fill=\"rgb(0,0,0)\" ></text>\n",
       "    </g></g>\n",
       "    <script><![CDATA[(function(N){var k=/[\\.\\/]/,L=/\\s*,\\s*/,C=function(a,d){return a-d},a,v,y={n:{}},M=function(){for(var a=0,d=this.length;a<d;a++)if(\"undefined\"!=typeof this[a])return this[a]},A=function(){for(var a=this.length;--a;)if(\"undefined\"!=typeof this[a])return this[a]},w=function(k,d){k=String(k);var f=v,n=Array.prototype.slice.call(arguments,2),u=w.listeners(k),p=0,b,q=[],e={},l=[],r=a;l.firstDefined=M;l.lastDefined=A;a=k;for(var s=v=0,x=u.length;s<x;s++)\"zIndex\"in u[s]&&(q.push(u[s].zIndex),0>u[s].zIndex&&\n",
       "(e[u[s].zIndex]=u[s]));for(q.sort(C);0>q[p];)if(b=e[q[p++] ],l.push(b.apply(d,n)),v)return v=f,l;for(s=0;s<x;s++)if(b=u[s],\"zIndex\"in b)if(b.zIndex==q[p]){l.push(b.apply(d,n));if(v)break;do if(p++,(b=e[q[p] ])&&l.push(b.apply(d,n)),v)break;while(b)}else e[b.zIndex]=b;else if(l.push(b.apply(d,n)),v)break;v=f;a=r;return l};w._events=y;w.listeners=function(a){a=a.split(k);var d=y,f,n,u,p,b,q,e,l=[d],r=[];u=0;for(p=a.length;u<p;u++){e=[];b=0;for(q=l.length;b<q;b++)for(d=l[b].n,f=[d[a[u] ],d[\"*\"] ],n=2;n--;)if(d=\n",
       "f[n])e.push(d),r=r.concat(d.f||[]);l=e}return r};w.on=function(a,d){a=String(a);if(\"function\"!=typeof d)return function(){};for(var f=a.split(L),n=0,u=f.length;n<u;n++)(function(a){a=a.split(k);for(var b=y,f,e=0,l=a.length;e<l;e++)b=b.n,b=b.hasOwnProperty(a[e])&&b[a[e] ]||(b[a[e] ]={n:{}});b.f=b.f||[];e=0;for(l=b.f.length;e<l;e++)if(b.f[e]==d){f=!0;break}!f&&b.f.push(d)})(f[n]);return function(a){+a==+a&&(d.zIndex=+a)}};w.f=function(a){var d=[].slice.call(arguments,1);return function(){w.apply(null,\n",
       "[a,null].concat(d).concat([].slice.call(arguments,0)))}};w.stop=function(){v=1};w.nt=function(k){return k?(new RegExp(\"(?:\\\\.|\\\\/|^)\"+k+\"(?:\\\\.|\\\\/|$)\")).test(a):a};w.nts=function(){return a.split(k)};w.off=w.unbind=function(a,d){if(a){var f=a.split(L);if(1<f.length)for(var n=0,u=f.length;n<u;n++)w.off(f[n],d);else{for(var f=a.split(k),p,b,q,e,l=[y],n=0,u=f.length;n<u;n++)for(e=0;e<l.length;e+=q.length-2){q=[e,1];p=l[e].n;if(\"*\"!=f[n])p[f[n] ]&&q.push(p[f[n] ]);else for(b in p)p.hasOwnProperty(b)&&\n",
       "q.push(p[b]);l.splice.apply(l,q)}n=0;for(u=l.length;n<u;n++)for(p=l[n];p.n;){if(d){if(p.f){e=0;for(f=p.f.length;e<f;e++)if(p.f[e]==d){p.f.splice(e,1);break}!p.f.length&&delete p.f}for(b in p.n)if(p.n.hasOwnProperty(b)&&p.n[b].f){q=p.n[b].f;e=0;for(f=q.length;e<f;e++)if(q[e]==d){q.splice(e,1);break}!q.length&&delete p.n[b].f}}else for(b in delete p.f,p.n)p.n.hasOwnProperty(b)&&p.n[b].f&&delete p.n[b].f;p=p.n}}}else w._events=y={n:{}}};w.once=function(a,d){var f=function(){w.unbind(a,f);return d.apply(this,\n",
       "arguments)};return w.on(a,f)};w.version=\"0.4.2\";w.toString=function(){return\"You are running Eve 0.4.2\"};\"undefined\"!=typeof module&&module.exports?module.exports=w:\"function\"===typeof define&&define.amd?define(\"eve\",[],function(){return w}):N.eve=w})(this);\n",
       "(function(N,k){\"function\"===typeof define&&define.amd?define(\"Snap.svg\",[\"eve\"],function(L){return k(N,L)}):k(N,N.eve)})(this,function(N,k){var L=function(a){var k={},y=N.requestAnimationFrame||N.webkitRequestAnimationFrame||N.mozRequestAnimationFrame||N.oRequestAnimationFrame||N.msRequestAnimationFrame||function(a){setTimeout(a,16)},M=Array.isArray||function(a){return a instanceof Array||\"[object Array]\"==Object.prototype.toString.call(a)},A=0,w=\"M\"+(+new Date).toString(36),z=function(a){if(null==\n",
       "a)return this.s;var b=this.s-a;this.b+=this.dur*b;this.B+=this.dur*b;this.s=a},d=function(a){if(null==a)return this.spd;this.spd=a},f=function(a){if(null==a)return this.dur;this.s=this.s*a/this.dur;this.dur=a},n=function(){delete k[this.id];this.update();a(\"mina.stop.\"+this.id,this)},u=function(){this.pdif||(delete k[this.id],this.update(),this.pdif=this.get()-this.b)},p=function(){this.pdif&&(this.b=this.get()-this.pdif,delete this.pdif,k[this.id]=this)},b=function(){var a;if(M(this.start)){a=[];\n",
       "for(var b=0,e=this.start.length;b<e;b++)a[b]=+this.start[b]+(this.end[b]-this.start[b])*this.easing(this.s)}else a=+this.start+(this.end-this.start)*this.easing(this.s);this.set(a)},q=function(){var l=0,b;for(b in k)if(k.hasOwnProperty(b)){var e=k[b],f=e.get();l++;e.s=(f-e.b)/(e.dur/e.spd);1<=e.s&&(delete k[b],e.s=1,l--,function(b){setTimeout(function(){a(\"mina.finish.\"+b.id,b)})}(e));e.update()}l&&y(q)},e=function(a,r,s,x,G,h,J){a={id:w+(A++).toString(36),start:a,end:r,b:s,s:0,dur:x-s,spd:1,get:G,\n",
       "set:h,easing:J||e.linear,status:z,speed:d,duration:f,stop:n,pause:u,resume:p,update:b};k[a.id]=a;r=0;for(var K in k)if(k.hasOwnProperty(K)&&(r++,2==r))break;1==r&&y(q);return a};e.time=Date.now||function(){return+new Date};e.getById=function(a){return k[a]||null};e.linear=function(a){return a};e.easeout=function(a){return Math.pow(a,1.7)};e.easein=function(a){return Math.pow(a,0.48)};e.easeinout=function(a){if(1==a)return 1;if(0==a)return 0;var b=0.48-a/1.04,e=Math.sqrt(0.1734+b*b);a=e-b;a=Math.pow(Math.abs(a),\n",
       "1/3)*(0>a?-1:1);b=-e-b;b=Math.pow(Math.abs(b),1/3)*(0>b?-1:1);a=a+b+0.5;return 3*(1-a)*a*a+a*a*a};e.backin=function(a){return 1==a?1:a*a*(2.70158*a-1.70158)};e.backout=function(a){if(0==a)return 0;a-=1;return a*a*(2.70158*a+1.70158)+1};e.elastic=function(a){return a==!!a?a:Math.pow(2,-10*a)*Math.sin(2*(a-0.075)*Math.PI/0.3)+1};e.bounce=function(a){a<1/2.75?a*=7.5625*a:a<2/2.75?(a-=1.5/2.75,a=7.5625*a*a+0.75):a<2.5/2.75?(a-=2.25/2.75,a=7.5625*a*a+0.9375):(a-=2.625/2.75,a=7.5625*a*a+0.984375);return a};\n",
       "return N.mina=e}(\"undefined\"==typeof k?function(){}:k),C=function(){function a(c,t){if(c){if(c.tagName)return x(c);if(y(c,\"array\")&&a.set)return a.set.apply(a,c);if(c instanceof e)return c;if(null==t)return c=G.doc.querySelector(c),x(c)}return new s(null==c?\"100%\":c,null==t?\"100%\":t)}function v(c,a){if(a){\"#text\"==c&&(c=G.doc.createTextNode(a.text||\"\"));\"string\"==typeof c&&(c=v(c));if(\"string\"==typeof a)return\"xlink:\"==a.substring(0,6)?c.getAttributeNS(m,a.substring(6)):\"xml:\"==a.substring(0,4)?c.getAttributeNS(la,\n",
       "a.substring(4)):c.getAttribute(a);for(var da in a)if(a[h](da)){var b=J(a[da]);b?\"xlink:\"==da.substring(0,6)?c.setAttributeNS(m,da.substring(6),b):\"xml:\"==da.substring(0,4)?c.setAttributeNS(la,da.substring(4),b):c.setAttribute(da,b):c.removeAttribute(da)}}else c=G.doc.createElementNS(la,c);return c}function y(c,a){a=J.prototype.toLowerCase.call(a);return\"finite\"==a?isFinite(c):\"array\"==a&&(c instanceof Array||Array.isArray&&Array.isArray(c))?!0:\"null\"==a&&null===c||a==typeof c&&null!==c||\"object\"==\n",
       "a&&c===Object(c)||$.call(c).slice(8,-1).toLowerCase()==a}function M(c){if(\"function\"==typeof c||Object(c)!==c)return c;var a=new c.constructor,b;for(b in c)c[h](b)&&(a[b]=M(c[b]));return a}function A(c,a,b){function m(){var e=Array.prototype.slice.call(arguments,0),f=e.join(\"\\u2400\"),d=m.cache=m.cache||{},l=m.count=m.count||[];if(d[h](f)){a:for(var e=l,l=f,B=0,H=e.length;B<H;B++)if(e[B]===l){e.push(e.splice(B,1)[0]);break a}return b?b(d[f]):d[f]}1E3<=l.length&&delete d[l.shift()];l.push(f);d[f]=c.apply(a,\n",
       "e);return b?b(d[f]):d[f]}return m}function w(c,a,b,m,e,f){return null==e?(c-=b,a-=m,c||a?(180*I.atan2(-a,-c)/C+540)%360:0):w(c,a,e,f)-w(b,m,e,f)}function z(c){return c%360*C/180}function d(c){var a=[];c=c.replace(/(?:^|\\s)(\\w+)\\(([^)]+)\\)/g,function(c,b,m){m=m.split(/\\s*,\\s*|\\s+/);\"rotate\"==b&&1==m.length&&m.push(0,0);\"scale\"==b&&(2<m.length?m=m.slice(0,2):2==m.length&&m.push(0,0),1==m.length&&m.push(m[0],0,0));\"skewX\"==b?a.push([\"m\",1,0,I.tan(z(m[0])),1,0,0]):\"skewY\"==b?a.push([\"m\",1,I.tan(z(m[0])),\n",
       "0,1,0,0]):a.push([b.charAt(0)].concat(m));return c});return a}function f(c,t){var b=O(c),m=new a.Matrix;if(b)for(var e=0,f=b.length;e<f;e++){var h=b[e],d=h.length,B=J(h[0]).toLowerCase(),H=h[0]!=B,l=H?m.invert():0,E;\"t\"==B&&2==d?m.translate(h[1],0):\"t\"==B&&3==d?H?(d=l.x(0,0),B=l.y(0,0),H=l.x(h[1],h[2]),l=l.y(h[1],h[2]),m.translate(H-d,l-B)):m.translate(h[1],h[2]):\"r\"==B?2==d?(E=E||t,m.rotate(h[1],E.x+E.width/2,E.y+E.height/2)):4==d&&(H?(H=l.x(h[2],h[3]),l=l.y(h[2],h[3]),m.rotate(h[1],H,l)):m.rotate(h[1],\n",
       "h[2],h[3])):\"s\"==B?2==d||3==d?(E=E||t,m.scale(h[1],h[d-1],E.x+E.width/2,E.y+E.height/2)):4==d?H?(H=l.x(h[2],h[3]),l=l.y(h[2],h[3]),m.scale(h[1],h[1],H,l)):m.scale(h[1],h[1],h[2],h[3]):5==d&&(H?(H=l.x(h[3],h[4]),l=l.y(h[3],h[4]),m.scale(h[1],h[2],H,l)):m.scale(h[1],h[2],h[3],h[4])):\"m\"==B&&7==d&&m.add(h[1],h[2],h[3],h[4],h[5],h[6])}return m}function n(c,t){if(null==t){var m=!0;t=\"linearGradient\"==c.type||\"radialGradient\"==c.type?c.node.getAttribute(\"gradientTransform\"):\"pattern\"==c.type?c.node.getAttribute(\"patternTransform\"):\n",
       "c.node.getAttribute(\"transform\");if(!t)return new a.Matrix;t=d(t)}else t=a._.rgTransform.test(t)?J(t).replace(/\\.{3}|\\u2026/g,c._.transform||aa):d(t),y(t,\"array\")&&(t=a.path?a.path.toString.call(t):J(t)),c._.transform=t;var b=f(t,c.getBBox(1));if(m)return b;c.matrix=b}function u(c){c=c.node.ownerSVGElement&&x(c.node.ownerSVGElement)||c.node.parentNode&&x(c.node.parentNode)||a.select(\"svg\")||a(0,0);var t=c.select(\"defs\"),t=null==t?!1:t.node;t||(t=r(\"defs\",c.node).node);return t}function p(c){return c.node.ownerSVGElement&&\n",
       "x(c.node.ownerSVGElement)||a.select(\"svg\")}function b(c,a,m){function b(c){if(null==c)return aa;if(c==+c)return c;v(B,{width:c});try{return B.getBBox().width}catch(a){return 0}}function h(c){if(null==c)return aa;if(c==+c)return c;v(B,{height:c});try{return B.getBBox().height}catch(a){return 0}}function e(b,B){null==a?d[b]=B(c.attr(b)||0):b==a&&(d=B(null==m?c.attr(b)||0:m))}var f=p(c).node,d={},B=f.querySelector(\".svg---mgr\");B||(B=v(\"rect\"),v(B,{x:-9E9,y:-9E9,width:10,height:10,\"class\":\"svg---mgr\",\n",
       "fill:\"none\"}),f.appendChild(B));switch(c.type){case \"rect\":e(\"rx\",b),e(\"ry\",h);case \"image\":e(\"width\",b),e(\"height\",h);case \"text\":e(\"x\",b);e(\"y\",h);break;case \"circle\":e(\"cx\",b);e(\"cy\",h);e(\"r\",b);break;case \"ellipse\":e(\"cx\",b);e(\"cy\",h);e(\"rx\",b);e(\"ry\",h);break;case \"line\":e(\"x1\",b);e(\"x2\",b);e(\"y1\",h);e(\"y2\",h);break;case \"marker\":e(\"refX\",b);e(\"markerWidth\",b);e(\"refY\",h);e(\"markerHeight\",h);break;case \"radialGradient\":e(\"fx\",b);e(\"fy\",h);break;case \"tspan\":e(\"dx\",b);e(\"dy\",h);break;default:e(a,\n",
       "b)}f.removeChild(B);return d}function q(c){y(c,\"array\")||(c=Array.prototype.slice.call(arguments,0));for(var a=0,b=0,m=this.node;this[a];)delete this[a++];for(a=0;a<c.length;a++)\"set\"==c[a].type?c[a].forEach(function(c){m.appendChild(c.node)}):m.appendChild(c[a].node);for(var h=m.childNodes,a=0;a<h.length;a++)this[b++]=x(h[a]);return this}function e(c){if(c.snap in E)return E[c.snap];var a=this.id=V(),b;try{b=c.ownerSVGElement}catch(m){}this.node=c;b&&(this.paper=new s(b));this.type=c.tagName;this.anims=\n",
       "{};this._={transform:[]};c.snap=a;E[a]=this;\"g\"==this.type&&(this.add=q);if(this.type in{g:1,mask:1,pattern:1})for(var e in s.prototype)s.prototype[h](e)&&(this[e]=s.prototype[e])}function l(c){this.node=c}function r(c,a){var b=v(c);a.appendChild(b);return x(b)}function s(c,a){var b,m,f,d=s.prototype;if(c&&\"svg\"==c.tagName){if(c.snap in E)return E[c.snap];var l=c.ownerDocument;b=new e(c);m=c.getElementsByTagName(\"desc\")[0];f=c.getElementsByTagName(\"defs\")[0];m||(m=v(\"desc\"),m.appendChild(l.createTextNode(\"Created with Snap\")),\n",
       "b.node.appendChild(m));f||(f=v(\"defs\"),b.node.appendChild(f));b.defs=f;for(var ca in d)d[h](ca)&&(b[ca]=d[ca]);b.paper=b.root=b}else b=r(\"svg\",G.doc.body),v(b.node,{height:a,version:1.1,width:c,xmlns:la});return b}function x(c){return!c||c instanceof e||c instanceof l?c:c.tagName&&\"svg\"==c.tagName.toLowerCase()?new s(c):c.tagName&&\"object\"==c.tagName.toLowerCase()&&\"image/svg+xml\"==c.type?new s(c.contentDocument.getElementsByTagName(\"svg\")[0]):new e(c)}a.version=\"0.3.0\";a.toString=function(){return\"Snap v\"+\n",
       "this.version};a._={};var G={win:N,doc:N.document};a._.glob=G;var h=\"hasOwnProperty\",J=String,K=parseFloat,U=parseInt,I=Math,P=I.max,Q=I.min,Y=I.abs,C=I.PI,aa=\"\",$=Object.prototype.toString,F=/^\\s*((#[a-f\\d]{6})|(#[a-f\\d]{3})|rgba?\\(\\s*([\\d\\.]+%?\\s*,\\s*[\\d\\.]+%?\\s*,\\s*[\\d\\.]+%?(?:\\s*,\\s*[\\d\\.]+%?)?)\\s*\\)|hsba?\\(\\s*([\\d\\.]+(?:deg|\\xb0|%)?\\s*,\\s*[\\d\\.]+%?\\s*,\\s*[\\d\\.]+(?:%?\\s*,\\s*[\\d\\.]+)?%?)\\s*\\)|hsla?\\(\\s*([\\d\\.]+(?:deg|\\xb0|%)?\\s*,\\s*[\\d\\.]+%?\\s*,\\s*[\\d\\.]+(?:%?\\s*,\\s*[\\d\\.]+)?%?)\\s*\\))\\s*$/i;a._.separator=\n",
       "RegExp(\"[,\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]+\");var S=RegExp(\"[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*,[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*\"),X={hs:1,rg:1},W=RegExp(\"([a-z])[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029,]*((-?\\\\d*\\\\.?\\\\d*(?:e[\\\\-+]?\\\\d+)?[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*,?[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*)+)\",\n",
       "\"ig\"),ma=RegExp(\"([rstm])[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029,]*((-?\\\\d*\\\\.?\\\\d*(?:e[\\\\-+]?\\\\d+)?[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*,?[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*)+)\",\"ig\"),Z=RegExp(\"(-?\\\\d*\\\\.?\\\\d*(?:e[\\\\-+]?\\\\d+)?)[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*,?[\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*\",\n",
       "\"ig\"),na=0,ba=\"S\"+(+new Date).toString(36),V=function(){return ba+(na++).toString(36)},m=\"http://www.w3.org/1999/xlink\",la=\"http://www.w3.org/2000/svg\",E={},ca=a.url=function(c){return\"url('#\"+c+\"')\"};a._.$=v;a._.id=V;a.format=function(){var c=/\\{([^\\}]+)\\}/g,a=/(?:(?:^|\\.)(.+?)(?=\\[|\\.|$|\\()|\\[('|\")(.+?)\\2\\])(\\(\\))?/g,b=function(c,b,m){var h=m;b.replace(a,function(c,a,b,m,t){a=a||m;h&&(a in h&&(h=h[a]),\"function\"==typeof h&&t&&(h=h()))});return h=(null==h||h==m?c:h)+\"\"};return function(a,m){return J(a).replace(c,\n",
       "function(c,a){return b(c,a,m)})}}();a._.clone=M;a._.cacher=A;a.rad=z;a.deg=function(c){return 180*c/C%360};a.angle=w;a.is=y;a.snapTo=function(c,a,b){b=y(b,\"finite\")?b:10;if(y(c,\"array\"))for(var m=c.length;m--;){if(Y(c[m]-a)<=b)return c[m]}else{c=+c;m=a%c;if(m<b)return a-m;if(m>c-b)return a-m+c}return a};a.getRGB=A(function(c){if(!c||(c=J(c)).indexOf(\"-\")+1)return{r:-1,g:-1,b:-1,hex:\"none\",error:1,toString:ka};if(\"none\"==c)return{r:-1,g:-1,b:-1,hex:\"none\",toString:ka};!X[h](c.toLowerCase().substring(0,\n",
       "2))&&\"#\"!=c.charAt()&&(c=T(c));if(!c)return{r:-1,g:-1,b:-1,hex:\"none\",error:1,toString:ka};var b,m,e,f,d;if(c=c.match(F)){c[2]&&(e=U(c[2].substring(5),16),m=U(c[2].substring(3,5),16),b=U(c[2].substring(1,3),16));c[3]&&(e=U((d=c[3].charAt(3))+d,16),m=U((d=c[3].charAt(2))+d,16),b=U((d=c[3].charAt(1))+d,16));c[4]&&(d=c[4].split(S),b=K(d[0]),\"%\"==d[0].slice(-1)&&(b*=2.55),m=K(d[1]),\"%\"==d[1].slice(-1)&&(m*=2.55),e=K(d[2]),\"%\"==d[2].slice(-1)&&(e*=2.55),\"rgba\"==c[1].toLowerCase().slice(0,4)&&(f=K(d[3])),\n",
       "d[3]&&\"%\"==d[3].slice(-1)&&(f/=100));if(c[5])return d=c[5].split(S),b=K(d[0]),\"%\"==d[0].slice(-1)&&(b/=100),m=K(d[1]),\"%\"==d[1].slice(-1)&&(m/=100),e=K(d[2]),\"%\"==d[2].slice(-1)&&(e/=100),\"deg\"!=d[0].slice(-3)&&\"\\u00b0\"!=d[0].slice(-1)||(b/=360),\"hsba\"==c[1].toLowerCase().slice(0,4)&&(f=K(d[3])),d[3]&&\"%\"==d[3].slice(-1)&&(f/=100),a.hsb2rgb(b,m,e,f);if(c[6])return d=c[6].split(S),b=K(d[0]),\"%\"==d[0].slice(-1)&&(b/=100),m=K(d[1]),\"%\"==d[1].slice(-1)&&(m/=100),e=K(d[2]),\"%\"==d[2].slice(-1)&&(e/=100),\n",
       "\"deg\"!=d[0].slice(-3)&&\"\\u00b0\"!=d[0].slice(-1)||(b/=360),\"hsla\"==c[1].toLowerCase().slice(0,4)&&(f=K(d[3])),d[3]&&\"%\"==d[3].slice(-1)&&(f/=100),a.hsl2rgb(b,m,e,f);b=Q(I.round(b),255);m=Q(I.round(m),255);e=Q(I.round(e),255);f=Q(P(f,0),1);c={r:b,g:m,b:e,toString:ka};c.hex=\"#\"+(16777216|e|m<<8|b<<16).toString(16).slice(1);c.opacity=y(f,\"finite\")?f:1;return c}return{r:-1,g:-1,b:-1,hex:\"none\",error:1,toString:ka}},a);a.hsb=A(function(c,b,m){return a.hsb2rgb(c,b,m).hex});a.hsl=A(function(c,b,m){return a.hsl2rgb(c,\n",
       "b,m).hex});a.rgb=A(function(c,a,b,m){if(y(m,\"finite\")){var e=I.round;return\"rgba(\"+[e(c),e(a),e(b),+m.toFixed(2)]+\")\"}return\"#\"+(16777216|b|a<<8|c<<16).toString(16).slice(1)});var T=function(c){var a=G.doc.getElementsByTagName(\"head\")[0]||G.doc.getElementsByTagName(\"svg\")[0];T=A(function(c){if(\"red\"==c.toLowerCase())return\"rgb(255, 0, 0)\";a.style.color=\"rgb(255, 0, 0)\";a.style.color=c;c=G.doc.defaultView.getComputedStyle(a,aa).getPropertyValue(\"color\");return\"rgb(255, 0, 0)\"==c?null:c});return T(c)},\n",
       "qa=function(){return\"hsb(\"+[this.h,this.s,this.b]+\")\"},ra=function(){return\"hsl(\"+[this.h,this.s,this.l]+\")\"},ka=function(){return 1==this.opacity||null==this.opacity?this.hex:\"rgba(\"+[this.r,this.g,this.b,this.opacity]+\")\"},D=function(c,b,m){null==b&&y(c,\"object\")&&\"r\"in c&&\"g\"in c&&\"b\"in c&&(m=c.b,b=c.g,c=c.r);null==b&&y(c,string)&&(m=a.getRGB(c),c=m.r,b=m.g,m=m.b);if(1<c||1<b||1<m)c/=255,b/=255,m/=255;return[c,b,m]},oa=function(c,b,m,e){c=I.round(255*c);b=I.round(255*b);m=I.round(255*m);c={r:c,\n",
       "g:b,b:m,opacity:y(e,\"finite\")?e:1,hex:a.rgb(c,b,m),toString:ka};y(e,\"finite\")&&(c.opacity=e);return c};a.color=function(c){var b;y(c,\"object\")&&\"h\"in c&&\"s\"in c&&\"b\"in c?(b=a.hsb2rgb(c),c.r=b.r,c.g=b.g,c.b=b.b,c.opacity=1,c.hex=b.hex):y(c,\"object\")&&\"h\"in c&&\"s\"in c&&\"l\"in c?(b=a.hsl2rgb(c),c.r=b.r,c.g=b.g,c.b=b.b,c.opacity=1,c.hex=b.hex):(y(c,\"string\")&&(c=a.getRGB(c)),y(c,\"object\")&&\"r\"in c&&\"g\"in c&&\"b\"in c&&!(\"error\"in c)?(b=a.rgb2hsl(c),c.h=b.h,c.s=b.s,c.l=b.l,b=a.rgb2hsb(c),c.v=b.b):(c={hex:\"none\"},\n",
       "c.r=c.g=c.b=c.h=c.s=c.v=c.l=-1,c.error=1));c.toString=ka;return c};a.hsb2rgb=function(c,a,b,m){y(c,\"object\")&&\"h\"in c&&\"s\"in c&&\"b\"in c&&(b=c.b,a=c.s,c=c.h,m=c.o);var e,h,d;c=360*c%360/60;d=b*a;a=d*(1-Y(c%2-1));b=e=h=b-d;c=~~c;b+=[d,a,0,0,a,d][c];e+=[a,d,d,a,0,0][c];h+=[0,0,a,d,d,a][c];return oa(b,e,h,m)};a.hsl2rgb=function(c,a,b,m){y(c,\"object\")&&\"h\"in c&&\"s\"in c&&\"l\"in c&&(b=c.l,a=c.s,c=c.h);if(1<c||1<a||1<b)c/=360,a/=100,b/=100;var e,h,d;c=360*c%360/60;d=2*a*(0.5>b?b:1-b);a=d*(1-Y(c%2-1));b=e=\n",
       "h=b-d/2;c=~~c;b+=[d,a,0,0,a,d][c];e+=[a,d,d,a,0,0][c];h+=[0,0,a,d,d,a][c];return oa(b,e,h,m)};a.rgb2hsb=function(c,a,b){b=D(c,a,b);c=b[0];a=b[1];b=b[2];var m,e;m=P(c,a,b);e=m-Q(c,a,b);c=((0==e?0:m==c?(a-b)/e:m==a?(b-c)/e+2:(c-a)/e+4)+360)%6*60/360;return{h:c,s:0==e?0:e/m,b:m,toString:qa}};a.rgb2hsl=function(c,a,b){b=D(c,a,b);c=b[0];a=b[1];b=b[2];var m,e,h;m=P(c,a,b);e=Q(c,a,b);h=m-e;c=((0==h?0:m==c?(a-b)/h:m==a?(b-c)/h+2:(c-a)/h+4)+360)%6*60/360;m=(m+e)/2;return{h:c,s:0==h?0:0.5>m?h/(2*m):h/(2-2*\n",
       "m),l:m,toString:ra}};a.parsePathString=function(c){if(!c)return null;var b=a.path(c);if(b.arr)return a.path.clone(b.arr);var m={a:7,c:6,o:2,h:1,l:2,m:2,r:4,q:4,s:4,t:2,v:1,u:3,z:0},e=[];y(c,\"array\")&&y(c[0],\"array\")&&(e=a.path.clone(c));e.length||J(c).replace(W,function(c,a,b){var h=[];c=a.toLowerCase();b.replace(Z,function(c,a){a&&h.push(+a)});\"m\"==c&&2<h.length&&(e.push([a].concat(h.splice(0,2))),c=\"l\",a=\"m\"==a?\"l\":\"L\");\"o\"==c&&1==h.length&&e.push([a,h[0] ]);if(\"r\"==c)e.push([a].concat(h));else for(;h.length>=\n",
       "m[c]&&(e.push([a].concat(h.splice(0,m[c]))),m[c]););});e.toString=a.path.toString;b.arr=a.path.clone(e);return e};var O=a.parseTransformString=function(c){if(!c)return null;var b=[];y(c,\"array\")&&y(c[0],\"array\")&&(b=a.path.clone(c));b.length||J(c).replace(ma,function(c,a,m){var e=[];a.toLowerCase();m.replace(Z,function(c,a){a&&e.push(+a)});b.push([a].concat(e))});b.toString=a.path.toString;return b};a._.svgTransform2string=d;a._.rgTransform=RegExp(\"^[a-z][\\t\\n\\x0B\\f\\r \\u00a0\\u1680\\u180e\\u2000\\u2001\\u2002\\u2003\\u2004\\u2005\\u2006\\u2007\\u2008\\u2009\\u200a\\u202f\\u205f\\u3000\\u2028\\u2029]*-?\\\\.?\\\\d\",\n",
       "\"i\");a._.transform2matrix=f;a._unit2px=b;a._.getSomeDefs=u;a._.getSomeSVG=p;a.select=function(c){return x(G.doc.querySelector(c))};a.selectAll=function(c){c=G.doc.querySelectorAll(c);for(var b=(a.set||Array)(),m=0;m<c.length;m++)b.push(x(c[m]));return b};setInterval(function(){for(var c in E)if(E[h](c)){var a=E[c],b=a.node;(\"svg\"!=a.type&&!b.ownerSVGElement||\"svg\"==a.type&&(!b.parentNode||\"ownerSVGElement\"in b.parentNode&&!b.ownerSVGElement))&&delete E[c]}},1E4);(function(c){function m(c){function a(c,\n",
       "b){var m=v(c.node,b);(m=(m=m&&m.match(d))&&m[2])&&\"#\"==m.charAt()&&(m=m.substring(1))&&(f[m]=(f[m]||[]).concat(function(a){var m={};m[b]=ca(a);v(c.node,m)}))}function b(c){var a=v(c.node,\"xlink:href\");a&&\"#\"==a.charAt()&&(a=a.substring(1))&&(f[a]=(f[a]||[]).concat(function(a){c.attr(\"xlink:href\",\"#\"+a)}))}var e=c.selectAll(\"*\"),h,d=/^\\s*url\\((\"|'|)(.*)\\1\\)\\s*$/;c=[];for(var f={},l=0,E=e.length;l<E;l++){h=e[l];a(h,\"fill\");a(h,\"stroke\");a(h,\"filter\");a(h,\"mask\");a(h,\"clip-path\");b(h);var t=v(h.node,\n",
       "\"id\");t&&(v(h.node,{id:h.id}),c.push({old:t,id:h.id}))}l=0;for(E=c.length;l<E;l++)if(e=f[c[l].old])for(h=0,t=e.length;h<t;h++)e[h](c[l].id)}function e(c,a,b){return function(m){m=m.slice(c,a);1==m.length&&(m=m[0]);return b?b(m):m}}function d(c){return function(){var a=c?\"<\"+this.type:\"\",b=this.node.attributes,m=this.node.childNodes;if(c)for(var e=0,h=b.length;e<h;e++)a+=\" \"+b[e].name+'=\"'+b[e].value.replace(/\"/g,'\\\\\"')+'\"';if(m.length){c&&(a+=\">\");e=0;for(h=m.length;e<h;e++)3==m[e].nodeType?a+=m[e].nodeValue:\n",
       "1==m[e].nodeType&&(a+=x(m[e]).toString());c&&(a+=\"</\"+this.type+\">\")}else c&&(a+=\"/>\");return a}}c.attr=function(c,a){if(!c)return this;if(y(c,\"string\"))if(1<arguments.length){var b={};b[c]=a;c=b}else return k(\"snap.util.getattr.\"+c,this).firstDefined();for(var m in c)c[h](m)&&k(\"snap.util.attr.\"+m,this,c[m]);return this};c.getBBox=function(c){if(!a.Matrix||!a.path)return this.node.getBBox();var b=this,m=new a.Matrix;if(b.removed)return a._.box();for(;\"use\"==b.type;)if(c||(m=m.add(b.transform().localMatrix.translate(b.attr(\"x\")||\n",
       "0,b.attr(\"y\")||0))),b.original)b=b.original;else var e=b.attr(\"xlink:href\"),b=b.original=b.node.ownerDocument.getElementById(e.substring(e.indexOf(\"#\")+1));var e=b._,h=a.path.get[b.type]||a.path.get.deflt;try{if(c)return e.bboxwt=h?a.path.getBBox(b.realPath=h(b)):a._.box(b.node.getBBox()),a._.box(e.bboxwt);b.realPath=h(b);b.matrix=b.transform().localMatrix;e.bbox=a.path.getBBox(a.path.map(b.realPath,m.add(b.matrix)));return a._.box(e.bbox)}catch(d){return a._.box()}};var f=function(){return this.string};\n",
       "c.transform=function(c){var b=this._;if(null==c){var m=this;c=new a.Matrix(this.node.getCTM());for(var e=n(this),h=[e],d=new a.Matrix,l=e.toTransformString(),b=J(e)==J(this.matrix)?J(b.transform):l;\"svg\"!=m.type&&(m=m.parent());)h.push(n(m));for(m=h.length;m--;)d.add(h[m]);return{string:b,globalMatrix:c,totalMatrix:d,localMatrix:e,diffMatrix:c.clone().add(e.invert()),global:c.toTransformString(),total:d.toTransformString(),local:l,toString:f}}c instanceof a.Matrix?this.matrix=c:n(this,c);this.node&&\n",
       "(\"linearGradient\"==this.type||\"radialGradient\"==this.type?v(this.node,{gradientTransform:this.matrix}):\"pattern\"==this.type?v(this.node,{patternTransform:this.matrix}):v(this.node,{transform:this.matrix}));return this};c.parent=function(){return x(this.node.parentNode)};c.append=c.add=function(c){if(c){if(\"set\"==c.type){var a=this;c.forEach(function(c){a.add(c)});return this}c=x(c);this.node.appendChild(c.node);c.paper=this.paper}return this};c.appendTo=function(c){c&&(c=x(c),c.append(this));return this};\n",
       "c.prepend=function(c){if(c){if(\"set\"==c.type){var a=this,b;c.forEach(function(c){b?b.after(c):a.prepend(c);b=c});return this}c=x(c);var m=c.parent();this.node.insertBefore(c.node,this.node.firstChild);this.add&&this.add();c.paper=this.paper;this.parent()&&this.parent().add();m&&m.add()}return this};c.prependTo=function(c){c=x(c);c.prepend(this);return this};c.before=function(c){if(\"set\"==c.type){var a=this;c.forEach(function(c){var b=c.parent();a.node.parentNode.insertBefore(c.node,a.node);b&&b.add()});\n",
       "this.parent().add();return this}c=x(c);var b=c.parent();this.node.parentNode.insertBefore(c.node,this.node);this.parent()&&this.parent().add();b&&b.add();c.paper=this.paper;return this};c.after=function(c){c=x(c);var a=c.parent();this.node.nextSibling?this.node.parentNode.insertBefore(c.node,this.node.nextSibling):this.node.parentNode.appendChild(c.node);this.parent()&&this.parent().add();a&&a.add();c.paper=this.paper;return this};c.insertBefore=function(c){c=x(c);var a=this.parent();c.node.parentNode.insertBefore(this.node,\n",
       "c.node);this.paper=c.paper;a&&a.add();c.parent()&&c.parent().add();return this};c.insertAfter=function(c){c=x(c);var a=this.parent();c.node.parentNode.insertBefore(this.node,c.node.nextSibling);this.paper=c.paper;a&&a.add();c.parent()&&c.parent().add();return this};c.remove=function(){var c=this.parent();this.node.parentNode&&this.node.parentNode.removeChild(this.node);delete this.paper;this.removed=!0;c&&c.add();return this};c.select=function(c){return x(this.node.querySelector(c))};c.selectAll=\n",
       "function(c){c=this.node.querySelectorAll(c);for(var b=(a.set||Array)(),m=0;m<c.length;m++)b.push(x(c[m]));return b};c.asPX=function(c,a){null==a&&(a=this.attr(c));return+b(this,c,a)};c.use=function(){var c,a=this.node.id;a||(a=this.id,v(this.node,{id:a}));c=\"linearGradient\"==this.type||\"radialGradient\"==this.type||\"pattern\"==this.type?r(this.type,this.node.parentNode):r(\"use\",this.node.parentNode);v(c.node,{\"xlink:href\":\"#\"+a});c.original=this;return c};var l=/\\S+/g;c.addClass=function(c){var a=(c||\n",
       "\"\").match(l)||[];c=this.node;var b=c.className.baseVal,m=b.match(l)||[],e,h,d;if(a.length){for(e=0;d=a[e++];)h=m.indexOf(d),~h||m.push(d);a=m.join(\" \");b!=a&&(c.className.baseVal=a)}return this};c.removeClass=function(c){var a=(c||\"\").match(l)||[];c=this.node;var b=c.className.baseVal,m=b.match(l)||[],e,h;if(m.length){for(e=0;h=a[e++];)h=m.indexOf(h),~h&&m.splice(h,1);a=m.join(\" \");b!=a&&(c.className.baseVal=a)}return this};c.hasClass=function(c){return!!~(this.node.className.baseVal.match(l)||[]).indexOf(c)};\n",
       "c.toggleClass=function(c,a){if(null!=a)return a?this.addClass(c):this.removeClass(c);var b=(c||\"\").match(l)||[],m=this.node,e=m.className.baseVal,h=e.match(l)||[],d,f,E;for(d=0;E=b[d++];)f=h.indexOf(E),~f?h.splice(f,1):h.push(E);b=h.join(\" \");e!=b&&(m.className.baseVal=b);return this};c.clone=function(){var c=x(this.node.cloneNode(!0));v(c.node,\"id\")&&v(c.node,{id:c.id});m(c);c.insertAfter(this);return c};c.toDefs=function(){u(this).appendChild(this.node);return this};c.pattern=c.toPattern=function(c,\n",
       "a,b,m){var e=r(\"pattern\",u(this));null==c&&(c=this.getBBox());y(c,\"object\")&&\"x\"in c&&(a=c.y,b=c.width,m=c.height,c=c.x);v(e.node,{x:c,y:a,width:b,height:m,patternUnits:\"userSpaceOnUse\",id:e.id,viewBox:[c,a,b,m].join(\" \")});e.node.appendChild(this.node);return e};c.marker=function(c,a,b,m,e,h){var d=r(\"marker\",u(this));null==c&&(c=this.getBBox());y(c,\"object\")&&\"x\"in c&&(a=c.y,b=c.width,m=c.height,e=c.refX||c.cx,h=c.refY||c.cy,c=c.x);v(d.node,{viewBox:[c,a,b,m].join(\" \"),markerWidth:b,markerHeight:m,\n",
       "orient:\"auto\",refX:e||0,refY:h||0,id:d.id});d.node.appendChild(this.node);return d};var E=function(c,a,b,m){\"function\"!=typeof b||b.length||(m=b,b=L.linear);this.attr=c;this.dur=a;b&&(this.easing=b);m&&(this.callback=m)};a._.Animation=E;a.animation=function(c,a,b,m){return new E(c,a,b,m)};c.inAnim=function(){var c=[],a;for(a in this.anims)this.anims[h](a)&&function(a){c.push({anim:new E(a._attrs,a.dur,a.easing,a._callback),mina:a,curStatus:a.status(),status:function(c){return a.status(c)},stop:function(){a.stop()}})}(this.anims[a]);\n",
       "return c};a.animate=function(c,a,b,m,e,h){\"function\"!=typeof e||e.length||(h=e,e=L.linear);var d=L.time();c=L(c,a,d,d+m,L.time,b,e);h&&k.once(\"mina.finish.\"+c.id,h);return c};c.stop=function(){for(var c=this.inAnim(),a=0,b=c.length;a<b;a++)c[a].stop();return this};c.animate=function(c,a,b,m){\"function\"!=typeof b||b.length||(m=b,b=L.linear);c instanceof E&&(m=c.callback,b=c.easing,a=b.dur,c=c.attr);var d=[],f=[],l={},t,ca,n,T=this,q;for(q in c)if(c[h](q)){T.equal?(n=T.equal(q,J(c[q])),t=n.from,ca=\n",
       "n.to,n=n.f):(t=+T.attr(q),ca=+c[q]);var la=y(t,\"array\")?t.length:1;l[q]=e(d.length,d.length+la,n);d=d.concat(t);f=f.concat(ca)}t=L.time();var p=L(d,f,t,t+a,L.time,function(c){var a={},b;for(b in l)l[h](b)&&(a[b]=l[b](c));T.attr(a)},b);T.anims[p.id]=p;p._attrs=c;p._callback=m;k(\"snap.animcreated.\"+T.id,p);k.once(\"mina.finish.\"+p.id,function(){delete T.anims[p.id];m&&m.call(T)});k.once(\"mina.stop.\"+p.id,function(){delete T.anims[p.id]});return T};var T={};c.data=function(c,b){var m=T[this.id]=T[this.id]||\n",
       "{};if(0==arguments.length)return k(\"snap.data.get.\"+this.id,this,m,null),m;if(1==arguments.length){if(a.is(c,\"object\")){for(var e in c)c[h](e)&&this.data(e,c[e]);return this}k(\"snap.data.get.\"+this.id,this,m[c],c);return m[c]}m[c]=b;k(\"snap.data.set.\"+this.id,this,b,c);return this};c.removeData=function(c){null==c?T[this.id]={}:T[this.id]&&delete T[this.id][c];return this};c.outerSVG=c.toString=d(1);c.innerSVG=d()})(e.prototype);a.parse=function(c){var a=G.doc.createDocumentFragment(),b=!0,m=G.doc.createElement(\"div\");\n",
       "c=J(c);c.match(/^\\s*<\\s*svg(?:\\s|>)/)||(c=\"<svg>\"+c+\"</svg>\",b=!1);m.innerHTML=c;if(c=m.getElementsByTagName(\"svg\")[0])if(b)a=c;else for(;c.firstChild;)a.appendChild(c.firstChild);m.innerHTML=aa;return new l(a)};l.prototype.select=e.prototype.select;l.prototype.selectAll=e.prototype.selectAll;a.fragment=function(){for(var c=Array.prototype.slice.call(arguments,0),b=G.doc.createDocumentFragment(),m=0,e=c.length;m<e;m++){var h=c[m];h.node&&h.node.nodeType&&b.appendChild(h.node);h.nodeType&&b.appendChild(h);\n",
       "\"string\"==typeof h&&b.appendChild(a.parse(h).node)}return new l(b)};a._.make=r;a._.wrap=x;s.prototype.el=function(c,a){var b=r(c,this.node);a&&b.attr(a);return b};k.on(\"snap.util.getattr\",function(){var c=k.nt(),c=c.substring(c.lastIndexOf(\".\")+1),a=c.replace(/[A-Z]/g,function(c){return\"-\"+c.toLowerCase()});return pa[h](a)?this.node.ownerDocument.defaultView.getComputedStyle(this.node,null).getPropertyValue(a):v(this.node,c)});var pa={\"alignment-baseline\":0,\"baseline-shift\":0,clip:0,\"clip-path\":0,\n",
       "\"clip-rule\":0,color:0,\"color-interpolation\":0,\"color-interpolation-filters\":0,\"color-profile\":0,\"color-rendering\":0,cursor:0,direction:0,display:0,\"dominant-baseline\":0,\"enable-background\":0,fill:0,\"fill-opacity\":0,\"fill-rule\":0,filter:0,\"flood-color\":0,\"flood-opacity\":0,font:0,\"font-family\":0,\"font-size\":0,\"font-size-adjust\":0,\"font-stretch\":0,\"font-style\":0,\"font-variant\":0,\"font-weight\":0,\"glyph-orientation-horizontal\":0,\"glyph-orientation-vertical\":0,\"image-rendering\":0,kerning:0,\"letter-spacing\":0,\n",
       "\"lighting-color\":0,marker:0,\"marker-end\":0,\"marker-mid\":0,\"marker-start\":0,mask:0,opacity:0,overflow:0,\"pointer-events\":0,\"shape-rendering\":0,\"stop-color\":0,\"stop-opacity\":0,stroke:0,\"stroke-dasharray\":0,\"stroke-dashoffset\":0,\"stroke-linecap\":0,\"stroke-linejoin\":0,\"stroke-miterlimit\":0,\"stroke-opacity\":0,\"stroke-width\":0,\"text-anchor\":0,\"text-decoration\":0,\"text-rendering\":0,\"unicode-bidi\":0,visibility:0,\"word-spacing\":0,\"writing-mode\":0};k.on(\"snap.util.attr\",function(c){var a=k.nt(),b={},a=a.substring(a.lastIndexOf(\".\")+\n",
       "1);b[a]=c;var m=a.replace(/-(\\w)/gi,function(c,a){return a.toUpperCase()}),a=a.replace(/[A-Z]/g,function(c){return\"-\"+c.toLowerCase()});pa[h](a)?this.node.style[m]=null==c?aa:c:v(this.node,b)});a.ajax=function(c,a,b,m){var e=new XMLHttpRequest,h=V();if(e){if(y(a,\"function\"))m=b,b=a,a=null;else if(y(a,\"object\")){var d=[],f;for(f in a)a.hasOwnProperty(f)&&d.push(encodeURIComponent(f)+\"=\"+encodeURIComponent(a[f]));a=d.join(\"&\")}e.open(a?\"POST\":\"GET\",c,!0);a&&(e.setRequestHeader(\"X-Requested-With\",\"XMLHttpRequest\"),\n",
       "e.setRequestHeader(\"Content-type\",\"application/x-www-form-urlencoded\"));b&&(k.once(\"snap.ajax.\"+h+\".0\",b),k.once(\"snap.ajax.\"+h+\".200\",b),k.once(\"snap.ajax.\"+h+\".304\",b));e.onreadystatechange=function(){4==e.readyState&&k(\"snap.ajax.\"+h+\".\"+e.status,m,e)};if(4==e.readyState)return e;e.send(a);return e}};a.load=function(c,b,m){a.ajax(c,function(c){c=a.parse(c.responseText);m?b.call(m,c):b(c)})};a.getElementByPoint=function(c,a){var b,m,e=G.doc.elementFromPoint(c,a);if(G.win.opera&&\"svg\"==e.tagName){b=\n",
       "e;m=b.getBoundingClientRect();b=b.ownerDocument;var h=b.body,d=b.documentElement;b=m.top+(g.win.pageYOffset||d.scrollTop||h.scrollTop)-(d.clientTop||h.clientTop||0);m=m.left+(g.win.pageXOffset||d.scrollLeft||h.scrollLeft)-(d.clientLeft||h.clientLeft||0);h=e.createSVGRect();h.x=c-m;h.y=a-b;h.width=h.height=1;b=e.getIntersectionList(h,null);b.length&&(e=b[b.length-1])}return e?x(e):null};a.plugin=function(c){c(a,e,s,G,l)};return G.win.Snap=a}();C.plugin(function(a,k,y,M,A){function w(a,d,f,b,q,e){null==\n",
       "d&&\"[object SVGMatrix]\"==z.call(a)?(this.a=a.a,this.b=a.b,this.c=a.c,this.d=a.d,this.e=a.e,this.f=a.f):null!=a?(this.a=+a,this.b=+d,this.c=+f,this.d=+b,this.e=+q,this.f=+e):(this.a=1,this.c=this.b=0,this.d=1,this.f=this.e=0)}var z=Object.prototype.toString,d=String,f=Math;(function(n){function k(a){return a[0]*a[0]+a[1]*a[1]}function p(a){var d=f.sqrt(k(a));a[0]&&(a[0]/=d);a[1]&&(a[1]/=d)}n.add=function(a,d,e,f,n,p){var k=[[],[],[] ],u=[[this.a,this.c,this.e],[this.b,this.d,this.f],[0,0,1] ];d=[[a,\n",
       "e,n],[d,f,p],[0,0,1] ];a&&a instanceof w&&(d=[[a.a,a.c,a.e],[a.b,a.d,a.f],[0,0,1] ]);for(a=0;3>a;a++)for(e=0;3>e;e++){for(f=n=0;3>f;f++)n+=u[a][f]*d[f][e];k[a][e]=n}this.a=k[0][0];this.b=k[1][0];this.c=k[0][1];this.d=k[1][1];this.e=k[0][2];this.f=k[1][2];return this};n.invert=function(){var a=this.a*this.d-this.b*this.c;return new w(this.d/a,-this.b/a,-this.c/a,this.a/a,(this.c*this.f-this.d*this.e)/a,(this.b*this.e-this.a*this.f)/a)};n.clone=function(){return new w(this.a,this.b,this.c,this.d,this.e,\n",
       "this.f)};n.translate=function(a,d){return this.add(1,0,0,1,a,d)};n.scale=function(a,d,e,f){null==d&&(d=a);(e||f)&&this.add(1,0,0,1,e,f);this.add(a,0,0,d,0,0);(e||f)&&this.add(1,0,0,1,-e,-f);return this};n.rotate=function(b,d,e){b=a.rad(b);d=d||0;e=e||0;var l=+f.cos(b).toFixed(9);b=+f.sin(b).toFixed(9);this.add(l,b,-b,l,d,e);return this.add(1,0,0,1,-d,-e)};n.x=function(a,d){return a*this.a+d*this.c+this.e};n.y=function(a,d){return a*this.b+d*this.d+this.f};n.get=function(a){return+this[d.fromCharCode(97+\n",
       "a)].toFixed(4)};n.toString=function(){return\"matrix(\"+[this.get(0),this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)].join()+\")\"};n.offset=function(){return[this.e.toFixed(4),this.f.toFixed(4)]};n.determinant=function(){return this.a*this.d-this.b*this.c};n.split=function(){var b={};b.dx=this.e;b.dy=this.f;var d=[[this.a,this.c],[this.b,this.d] ];b.scalex=f.sqrt(k(d[0]));p(d[0]);b.shear=d[0][0]*d[1][0]+d[0][1]*d[1][1];d[1]=[d[1][0]-d[0][0]*b.shear,d[1][1]-d[0][1]*b.shear];b.scaley=f.sqrt(k(d[1]));\n",
       "p(d[1]);b.shear/=b.scaley;0>this.determinant()&&(b.scalex=-b.scalex);var e=-d[0][1],d=d[1][1];0>d?(b.rotate=a.deg(f.acos(d)),0>e&&(b.rotate=360-b.rotate)):b.rotate=a.deg(f.asin(e));b.isSimple=!+b.shear.toFixed(9)&&(b.scalex.toFixed(9)==b.scaley.toFixed(9)||!b.rotate);b.isSuperSimple=!+b.shear.toFixed(9)&&b.scalex.toFixed(9)==b.scaley.toFixed(9)&&!b.rotate;b.noRotation=!+b.shear.toFixed(9)&&!b.rotate;return b};n.toTransformString=function(a){a=a||this.split();if(+a.shear.toFixed(9))return\"m\"+[this.get(0),\n",
       "this.get(1),this.get(2),this.get(3),this.get(4),this.get(5)];a.scalex=+a.scalex.toFixed(4);a.scaley=+a.scaley.toFixed(4);a.rotate=+a.rotate.toFixed(4);return(a.dx||a.dy?\"t\"+[+a.dx.toFixed(4),+a.dy.toFixed(4)]:\"\")+(1!=a.scalex||1!=a.scaley?\"s\"+[a.scalex,a.scaley,0,0]:\"\")+(a.rotate?\"r\"+[+a.rotate.toFixed(4),0,0]:\"\")}})(w.prototype);a.Matrix=w;a.matrix=function(a,d,f,b,k,e){return new w(a,d,f,b,k,e)}});C.plugin(function(a,v,y,M,A){function w(h){return function(d){k.stop();d instanceof A&&1==d.node.childNodes.length&&\n",
       "(\"radialGradient\"==d.node.firstChild.tagName||\"linearGradient\"==d.node.firstChild.tagName||\"pattern\"==d.node.firstChild.tagName)&&(d=d.node.firstChild,b(this).appendChild(d),d=u(d));if(d instanceof v)if(\"radialGradient\"==d.type||\"linearGradient\"==d.type||\"pattern\"==d.type){d.node.id||e(d.node,{id:d.id});var f=l(d.node.id)}else f=d.attr(h);else f=a.color(d),f.error?(f=a(b(this).ownerSVGElement).gradient(d))?(f.node.id||e(f.node,{id:f.id}),f=l(f.node.id)):f=d:f=r(f);d={};d[h]=f;e(this.node,d);this.node.style[h]=\n",
       "x}}function z(a){k.stop();a==+a&&(a+=\"px\");this.node.style.fontSize=a}function d(a){var b=[];a=a.childNodes;for(var e=0,f=a.length;e<f;e++){var l=a[e];3==l.nodeType&&b.push(l.nodeValue);\"tspan\"==l.tagName&&(1==l.childNodes.length&&3==l.firstChild.nodeType?b.push(l.firstChild.nodeValue):b.push(d(l)))}return b}function f(){k.stop();return this.node.style.fontSize}var n=a._.make,u=a._.wrap,p=a.is,b=a._.getSomeDefs,q=/^url\\(#?([^)]+)\\)$/,e=a._.$,l=a.url,r=String,s=a._.separator,x=\"\";k.on(\"snap.util.attr.mask\",\n",
       "function(a){if(a instanceof v||a instanceof A){k.stop();a instanceof A&&1==a.node.childNodes.length&&(a=a.node.firstChild,b(this).appendChild(a),a=u(a));if(\"mask\"==a.type)var d=a;else d=n(\"mask\",b(this)),d.node.appendChild(a.node);!d.node.id&&e(d.node,{id:d.id});e(this.node,{mask:l(d.id)})}});(function(a){k.on(\"snap.util.attr.clip\",a);k.on(\"snap.util.attr.clip-path\",a);k.on(\"snap.util.attr.clipPath\",a)})(function(a){if(a instanceof v||a instanceof A){k.stop();if(\"clipPath\"==a.type)var d=a;else d=\n",
       "n(\"clipPath\",b(this)),d.node.appendChild(a.node),!d.node.id&&e(d.node,{id:d.id});e(this.node,{\"clip-path\":l(d.id)})}});k.on(\"snap.util.attr.fill\",w(\"fill\"));k.on(\"snap.util.attr.stroke\",w(\"stroke\"));var G=/^([lr])(?:\\(([^)]*)\\))?(.*)$/i;k.on(\"snap.util.grad.parse\",function(a){a=r(a);var b=a.match(G);if(!b)return null;a=b[1];var e=b[2],b=b[3],e=e.split(/\\s*,\\s*/).map(function(a){return+a==a?+a:a});1==e.length&&0==e[0]&&(e=[]);b=b.split(\"-\");b=b.map(function(a){a=a.split(\":\");var b={color:a[0]};a[1]&&\n",
       "(b.offset=parseFloat(a[1]));return b});return{type:a,params:e,stops:b}});k.on(\"snap.util.attr.d\",function(b){k.stop();p(b,\"array\")&&p(b[0],\"array\")&&(b=a.path.toString.call(b));b=r(b);b.match(/[ruo]/i)&&(b=a.path.toAbsolute(b));e(this.node,{d:b})})(-1);k.on(\"snap.util.attr.#text\",function(a){k.stop();a=r(a);for(a=M.doc.createTextNode(a);this.node.firstChild;)this.node.removeChild(this.node.firstChild);this.node.appendChild(a)})(-1);k.on(\"snap.util.attr.path\",function(a){k.stop();this.attr({d:a})})(-1);\n",
       "k.on(\"snap.util.attr.class\",function(a){k.stop();this.node.className.baseVal=a})(-1);k.on(\"snap.util.attr.viewBox\",function(a){a=p(a,\"object\")&&\"x\"in a?[a.x,a.y,a.width,a.height].join(\" \"):p(a,\"array\")?a.join(\" \"):a;e(this.node,{viewBox:a});k.stop()})(-1);k.on(\"snap.util.attr.transform\",function(a){this.transform(a);k.stop()})(-1);k.on(\"snap.util.attr.r\",function(a){\"rect\"==this.type&&(k.stop(),e(this.node,{rx:a,ry:a}))})(-1);k.on(\"snap.util.attr.textpath\",function(a){k.stop();if(\"text\"==this.type){var d,\n",
       "f;if(!a&&this.textPath){for(a=this.textPath;a.node.firstChild;)this.node.appendChild(a.node.firstChild);a.remove();delete this.textPath}else if(p(a,\"string\")?(d=b(this),a=u(d.parentNode).path(a),d.appendChild(a.node),d=a.id,a.attr({id:d})):(a=u(a),a instanceof v&&(d=a.attr(\"id\"),d||(d=a.id,a.attr({id:d})))),d)if(a=this.textPath,f=this.node,a)a.attr({\"xlink:href\":\"#\"+d});else{for(a=e(\"textPath\",{\"xlink:href\":\"#\"+d});f.firstChild;)a.appendChild(f.firstChild);f.appendChild(a);this.textPath=u(a)}}})(-1);\n",
       "k.on(\"snap.util.attr.text\",function(a){if(\"text\"==this.type){for(var b=this.node,d=function(a){var b=e(\"tspan\");if(p(a,\"array\"))for(var f=0;f<a.length;f++)b.appendChild(d(a[f]));else b.appendChild(M.doc.createTextNode(a));b.normalize&&b.normalize();return b};b.firstChild;)b.removeChild(b.firstChild);for(a=d(a);a.firstChild;)b.appendChild(a.firstChild)}k.stop()})(-1);k.on(\"snap.util.attr.fontSize\",z)(-1);k.on(\"snap.util.attr.font-size\",z)(-1);k.on(\"snap.util.getattr.transform\",function(){k.stop();\n",
       "return this.transform()})(-1);k.on(\"snap.util.getattr.textpath\",function(){k.stop();return this.textPath})(-1);(function(){function b(d){return function(){k.stop();var b=M.doc.defaultView.getComputedStyle(this.node,null).getPropertyValue(\"marker-\"+d);return\"none\"==b?b:a(M.doc.getElementById(b.match(q)[1]))}}function d(a){return function(b){k.stop();var d=\"marker\"+a.charAt(0).toUpperCase()+a.substring(1);if(\"\"==b||!b)this.node.style[d]=\"none\";else if(\"marker\"==b.type){var f=b.node.id;f||e(b.node,{id:b.id});\n",
       "this.node.style[d]=l(f)}}}k.on(\"snap.util.getattr.marker-end\",b(\"end\"))(-1);k.on(\"snap.util.getattr.markerEnd\",b(\"end\"))(-1);k.on(\"snap.util.getattr.marker-start\",b(\"start\"))(-1);k.on(\"snap.util.getattr.markerStart\",b(\"start\"))(-1);k.on(\"snap.util.getattr.marker-mid\",b(\"mid\"))(-1);k.on(\"snap.util.getattr.markerMid\",b(\"mid\"))(-1);k.on(\"snap.util.attr.marker-end\",d(\"end\"))(-1);k.on(\"snap.util.attr.markerEnd\",d(\"end\"))(-1);k.on(\"snap.util.attr.marker-start\",d(\"start\"))(-1);k.on(\"snap.util.attr.markerStart\",\n",
       "d(\"start\"))(-1);k.on(\"snap.util.attr.marker-mid\",d(\"mid\"))(-1);k.on(\"snap.util.attr.markerMid\",d(\"mid\"))(-1)})();k.on(\"snap.util.getattr.r\",function(){if(\"rect\"==this.type&&e(this.node,\"rx\")==e(this.node,\"ry\"))return k.stop(),e(this.node,\"rx\")})(-1);k.on(\"snap.util.getattr.text\",function(){if(\"text\"==this.type||\"tspan\"==this.type){k.stop();var a=d(this.node);return 1==a.length?a[0]:a}})(-1);k.on(\"snap.util.getattr.#text\",function(){return this.node.textContent})(-1);k.on(\"snap.util.getattr.viewBox\",\n",
       "function(){k.stop();var b=e(this.node,\"viewBox\");if(b)return b=b.split(s),a._.box(+b[0],+b[1],+b[2],+b[3])})(-1);k.on(\"snap.util.getattr.points\",function(){var a=e(this.node,\"points\");k.stop();if(a)return a.split(s)})(-1);k.on(\"snap.util.getattr.path\",function(){var a=e(this.node,\"d\");k.stop();return a})(-1);k.on(\"snap.util.getattr.class\",function(){return this.node.className.baseVal})(-1);k.on(\"snap.util.getattr.fontSize\",f)(-1);k.on(\"snap.util.getattr.font-size\",f)(-1)});C.plugin(function(a,v,y,\n",
       "M,A){function w(a){return a}function z(a){return function(b){return+b.toFixed(3)+a}}var d={\"+\":function(a,b){return a+b},\"-\":function(a,b){return a-b},\"/\":function(a,b){return a/b},\"*\":function(a,b){return a*b}},f=String,n=/[a-z]+$/i,u=/^\\s*([+\\-\\/*])\\s*=\\s*([\\d.eE+\\-]+)\\s*([^\\d\\s]+)?\\s*$/;k.on(\"snap.util.attr\",function(a){if(a=f(a).match(u)){var b=k.nt(),b=b.substring(b.lastIndexOf(\".\")+1),q=this.attr(b),e={};k.stop();var l=a[3]||\"\",r=q.match(n),s=d[a[1] ];r&&r==l?a=s(parseFloat(q),+a[2]):(q=this.asPX(b),\n",
       "a=s(this.asPX(b),this.asPX(b,a[2]+l)));isNaN(q)||isNaN(a)||(e[b]=a,this.attr(e))}})(-10);k.on(\"snap.util.equal\",function(a,b){var q=f(this.attr(a)||\"\"),e=f(b).match(u);if(e){k.stop();var l=e[3]||\"\",r=q.match(n),s=d[e[1] ];if(r&&r==l)return{from:parseFloat(q),to:s(parseFloat(q),+e[2]),f:z(r)};q=this.asPX(a);return{from:q,to:s(q,this.asPX(a,e[2]+l)),f:w}}})(-10)});C.plugin(function(a,v,y,M,A){var w=y.prototype,z=a.is;w.rect=function(a,d,k,p,b,q){var e;null==q&&(q=b);z(a,\"object\")&&\"[object Object]\"==\n",
       "a?e=a:null!=a&&(e={x:a,y:d,width:k,height:p},null!=b&&(e.rx=b,e.ry=q));return this.el(\"rect\",e)};w.circle=function(a,d,k){var p;z(a,\"object\")&&\"[object Object]\"==a?p=a:null!=a&&(p={cx:a,cy:d,r:k});return this.el(\"circle\",p)};var d=function(){function a(){this.parentNode.removeChild(this)}return function(d,k){var p=M.doc.createElement(\"img\"),b=M.doc.body;p.style.cssText=\"position:absolute;left:-9999em;top:-9999em\";p.onload=function(){k.call(p);p.onload=p.onerror=null;b.removeChild(p)};p.onerror=a;\n",
       "b.appendChild(p);p.src=d}}();w.image=function(f,n,k,p,b){var q=this.el(\"image\");if(z(f,\"object\")&&\"src\"in f)q.attr(f);else if(null!=f){var e={\"xlink:href\":f,preserveAspectRatio:\"none\"};null!=n&&null!=k&&(e.x=n,e.y=k);null!=p&&null!=b?(e.width=p,e.height=b):d(f,function(){a._.$(q.node,{width:this.offsetWidth,height:this.offsetHeight})});a._.$(q.node,e)}return q};w.ellipse=function(a,d,k,p){var b;z(a,\"object\")&&\"[object Object]\"==a?b=a:null!=a&&(b={cx:a,cy:d,rx:k,ry:p});return this.el(\"ellipse\",b)};\n",
       "w.path=function(a){var d;z(a,\"object\")&&!z(a,\"array\")?d=a:a&&(d={d:a});return this.el(\"path\",d)};w.group=w.g=function(a){var d=this.el(\"g\");1==arguments.length&&a&&!a.type?d.attr(a):arguments.length&&d.add(Array.prototype.slice.call(arguments,0));return d};w.svg=function(a,d,k,p,b,q,e,l){var r={};z(a,\"object\")&&null==d?r=a:(null!=a&&(r.x=a),null!=d&&(r.y=d),null!=k&&(r.width=k),null!=p&&(r.height=p),null!=b&&null!=q&&null!=e&&null!=l&&(r.viewBox=[b,q,e,l]));return this.el(\"svg\",r)};w.mask=function(a){var d=\n",
       "this.el(\"mask\");1==arguments.length&&a&&!a.type?d.attr(a):arguments.length&&d.add(Array.prototype.slice.call(arguments,0));return d};w.ptrn=function(a,d,k,p,b,q,e,l){if(z(a,\"object\"))var r=a;else arguments.length?(r={},null!=a&&(r.x=a),null!=d&&(r.y=d),null!=k&&(r.width=k),null!=p&&(r.height=p),null!=b&&null!=q&&null!=e&&null!=l&&(r.viewBox=[b,q,e,l])):r={patternUnits:\"userSpaceOnUse\"};return this.el(\"pattern\",r)};w.use=function(a){return null!=a?(make(\"use\",this.node),a instanceof v&&(a.attr(\"id\")||\n",
       "a.attr({id:ID()}),a=a.attr(\"id\")),this.el(\"use\",{\"xlink:href\":a})):v.prototype.use.call(this)};w.text=function(a,d,k){var p={};z(a,\"object\")?p=a:null!=a&&(p={x:a,y:d,text:k||\"\"});return this.el(\"text\",p)};w.line=function(a,d,k,p){var b={};z(a,\"object\")?b=a:null!=a&&(b={x1:a,x2:k,y1:d,y2:p});return this.el(\"line\",b)};w.polyline=function(a){1<arguments.length&&(a=Array.prototype.slice.call(arguments,0));var d={};z(a,\"object\")&&!z(a,\"array\")?d=a:null!=a&&(d={points:a});return this.el(\"polyline\",d)};\n",
       "w.polygon=function(a){1<arguments.length&&(a=Array.prototype.slice.call(arguments,0));var d={};z(a,\"object\")&&!z(a,\"array\")?d=a:null!=a&&(d={points:a});return this.el(\"polygon\",d)};(function(){function d(){return this.selectAll(\"stop\")}function n(b,d){var f=e(\"stop\"),k={offset:+d+\"%\"};b=a.color(b);k[\"stop-color\"]=b.hex;1>b.opacity&&(k[\"stop-opacity\"]=b.opacity);e(f,k);this.node.appendChild(f);return this}function u(){if(\"linearGradient\"==this.type){var b=e(this.node,\"x1\")||0,d=e(this.node,\"x2\")||\n",
       "1,f=e(this.node,\"y1\")||0,k=e(this.node,\"y2\")||0;return a._.box(b,f,math.abs(d-b),math.abs(k-f))}b=this.node.r||0;return a._.box((this.node.cx||0.5)-b,(this.node.cy||0.5)-b,2*b,2*b)}function p(a,d){function f(a,b){for(var d=(b-u)/(a-w),e=w;e<a;e++)h[e].offset=+(+u+d*(e-w)).toFixed(2);w=a;u=b}var n=k(\"snap.util.grad.parse\",null,d).firstDefined(),p;if(!n)return null;n.params.unshift(a);p=\"l\"==n.type.toLowerCase()?b.apply(0,n.params):q.apply(0,n.params);n.type!=n.type.toLowerCase()&&e(p.node,{gradientUnits:\"userSpaceOnUse\"});\n",
       "var h=n.stops,n=h.length,u=0,w=0;n--;for(var v=0;v<n;v++)\"offset\"in h[v]&&f(v,h[v].offset);h[n].offset=h[n].offset||100;f(n,h[n].offset);for(v=0;v<=n;v++){var y=h[v];p.addStop(y.color,y.offset)}return p}function b(b,k,p,q,w){b=a._.make(\"linearGradient\",b);b.stops=d;b.addStop=n;b.getBBox=u;null!=k&&e(b.node,{x1:k,y1:p,x2:q,y2:w});return b}function q(b,k,p,q,w,h){b=a._.make(\"radialGradient\",b);b.stops=d;b.addStop=n;b.getBBox=u;null!=k&&e(b.node,{cx:k,cy:p,r:q});null!=w&&null!=h&&e(b.node,{fx:w,fy:h});\n",
       "return b}var e=a._.$;w.gradient=function(a){return p(this.defs,a)};w.gradientLinear=function(a,d,e,f){return b(this.defs,a,d,e,f)};w.gradientRadial=function(a,b,d,e,f){return q(this.defs,a,b,d,e,f)};w.toString=function(){var b=this.node.ownerDocument,d=b.createDocumentFragment(),b=b.createElement(\"div\"),e=this.node.cloneNode(!0);d.appendChild(b);b.appendChild(e);a._.$(e,{xmlns:\"http://www.w3.org/2000/svg\"});b=b.innerHTML;d.removeChild(d.firstChild);return b};w.clear=function(){for(var a=this.node.firstChild,\n",
       "b;a;)b=a.nextSibling,\"defs\"!=a.tagName?a.parentNode.removeChild(a):w.clear.call({node:a}),a=b}})()});C.plugin(function(a,k,y,M){function A(a){var b=A.ps=A.ps||{};b[a]?b[a].sleep=100:b[a]={sleep:100};setTimeout(function(){for(var d in b)b[L](d)&&d!=a&&(b[d].sleep--,!b[d].sleep&&delete b[d])});return b[a]}function w(a,b,d,e){null==a&&(a=b=d=e=0);null==b&&(b=a.y,d=a.width,e=a.height,a=a.x);return{x:a,y:b,width:d,w:d,height:e,h:e,x2:a+d,y2:b+e,cx:a+d/2,cy:b+e/2,r1:F.min(d,e)/2,r2:F.max(d,e)/2,r0:F.sqrt(d*\n",
       "d+e*e)/2,path:s(a,b,d,e),vb:[a,b,d,e].join(\" \")}}function z(){return this.join(\",\").replace(N,\"$1\")}function d(a){a=C(a);a.toString=z;return a}function f(a,b,d,h,f,k,l,n,p){if(null==p)return e(a,b,d,h,f,k,l,n);if(0>p||e(a,b,d,h,f,k,l,n)<p)p=void 0;else{var q=0.5,O=1-q,s;for(s=e(a,b,d,h,f,k,l,n,O);0.01<Z(s-p);)q/=2,O+=(s<p?1:-1)*q,s=e(a,b,d,h,f,k,l,n,O);p=O}return u(a,b,d,h,f,k,l,n,p)}function n(b,d){function e(a){return+(+a).toFixed(3)}return a._.cacher(function(a,h,l){a instanceof k&&(a=a.attr(\"d\"));\n",
       "a=I(a);for(var n,p,D,q,O=\"\",s={},c=0,t=0,r=a.length;t<r;t++){D=a[t];if(\"M\"==D[0])n=+D[1],p=+D[2];else{q=f(n,p,D[1],D[2],D[3],D[4],D[5],D[6]);if(c+q>h){if(d&&!s.start){n=f(n,p,D[1],D[2],D[3],D[4],D[5],D[6],h-c);O+=[\"C\"+e(n.start.x),e(n.start.y),e(n.m.x),e(n.m.y),e(n.x),e(n.y)];if(l)return O;s.start=O;O=[\"M\"+e(n.x),e(n.y)+\"C\"+e(n.n.x),e(n.n.y),e(n.end.x),e(n.end.y),e(D[5]),e(D[6])].join();c+=q;n=+D[5];p=+D[6];continue}if(!b&&!d)return n=f(n,p,D[1],D[2],D[3],D[4],D[5],D[6],h-c)}c+=q;n=+D[5];p=+D[6]}O+=\n",
       "D.shift()+D}s.end=O;return n=b?c:d?s:u(n,p,D[0],D[1],D[2],D[3],D[4],D[5],1)},null,a._.clone)}function u(a,b,d,e,h,f,k,l,n){var p=1-n,q=ma(p,3),s=ma(p,2),c=n*n,t=c*n,r=q*a+3*s*n*d+3*p*n*n*h+t*k,q=q*b+3*s*n*e+3*p*n*n*f+t*l,s=a+2*n*(d-a)+c*(h-2*d+a),t=b+2*n*(e-b)+c*(f-2*e+b),x=d+2*n*(h-d)+c*(k-2*h+d),c=e+2*n*(f-e)+c*(l-2*f+e);a=p*a+n*d;b=p*b+n*e;h=p*h+n*k;f=p*f+n*l;l=90-180*F.atan2(s-x,t-c)/S;return{x:r,y:q,m:{x:s,y:t},n:{x:x,y:c},start:{x:a,y:b},end:{x:h,y:f},alpha:l}}function p(b,d,e,h,f,n,k,l){a.is(b,\n",
       "\"array\")||(b=[b,d,e,h,f,n,k,l]);b=U.apply(null,b);return w(b.min.x,b.min.y,b.max.x-b.min.x,b.max.y-b.min.y)}function b(a,b,d){return b>=a.x&&b<=a.x+a.width&&d>=a.y&&d<=a.y+a.height}function q(a,d){a=w(a);d=w(d);return b(d,a.x,a.y)||b(d,a.x2,a.y)||b(d,a.x,a.y2)||b(d,a.x2,a.y2)||b(a,d.x,d.y)||b(a,d.x2,d.y)||b(a,d.x,d.y2)||b(a,d.x2,d.y2)||(a.x<d.x2&&a.x>d.x||d.x<a.x2&&d.x>a.x)&&(a.y<d.y2&&a.y>d.y||d.y<a.y2&&d.y>a.y)}function e(a,b,d,e,h,f,n,k,l){null==l&&(l=1);l=(1<l?1:0>l?0:l)/2;for(var p=[-0.1252,\n",
       "0.1252,-0.3678,0.3678,-0.5873,0.5873,-0.7699,0.7699,-0.9041,0.9041,-0.9816,0.9816],q=[0.2491,0.2491,0.2335,0.2335,0.2032,0.2032,0.1601,0.1601,0.1069,0.1069,0.0472,0.0472],s=0,c=0;12>c;c++)var t=l*p[c]+l,r=t*(t*(-3*a+9*d-9*h+3*n)+6*a-12*d+6*h)-3*a+3*d,t=t*(t*(-3*b+9*e-9*f+3*k)+6*b-12*e+6*f)-3*b+3*e,s=s+q[c]*F.sqrt(r*r+t*t);return l*s}function l(a,b,d){a=I(a);b=I(b);for(var h,f,l,n,k,s,r,O,x,c,t=d?0:[],w=0,v=a.length;w<v;w++)if(x=a[w],\"M\"==x[0])h=k=x[1],f=s=x[2];else{\"C\"==x[0]?(x=[h,f].concat(x.slice(1)),\n",
       "h=x[6],f=x[7]):(x=[h,f,h,f,k,s,k,s],h=k,f=s);for(var G=0,y=b.length;G<y;G++)if(c=b[G],\"M\"==c[0])l=r=c[1],n=O=c[2];else{\"C\"==c[0]?(c=[l,n].concat(c.slice(1)),l=c[6],n=c[7]):(c=[l,n,l,n,r,O,r,O],l=r,n=O);var z;var K=x,B=c;z=d;var H=p(K),J=p(B);if(q(H,J)){for(var H=e.apply(0,K),J=e.apply(0,B),H=~~(H/8),J=~~(J/8),U=[],A=[],F={},M=z?0:[],P=0;P<H+1;P++){var C=u.apply(0,K.concat(P/H));U.push({x:C.x,y:C.y,t:P/H})}for(P=0;P<J+1;P++)C=u.apply(0,B.concat(P/J)),A.push({x:C.x,y:C.y,t:P/J});for(P=0;P<H;P++)for(K=\n",
       "0;K<J;K++){var Q=U[P],L=U[P+1],B=A[K],C=A[K+1],N=0.001>Z(L.x-Q.x)?\"y\":\"x\",S=0.001>Z(C.x-B.x)?\"y\":\"x\",R;R=Q.x;var Y=Q.y,V=L.x,ea=L.y,fa=B.x,ga=B.y,ha=C.x,ia=C.y;if(W(R,V)<X(fa,ha)||X(R,V)>W(fa,ha)||W(Y,ea)<X(ga,ia)||X(Y,ea)>W(ga,ia))R=void 0;else{var $=(R*ea-Y*V)*(fa-ha)-(R-V)*(fa*ia-ga*ha),aa=(R*ea-Y*V)*(ga-ia)-(Y-ea)*(fa*ia-ga*ha),ja=(R-V)*(ga-ia)-(Y-ea)*(fa-ha);if(ja){var $=$/ja,aa=aa/ja,ja=+$.toFixed(2),ba=+aa.toFixed(2);R=ja<+X(R,V).toFixed(2)||ja>+W(R,V).toFixed(2)||ja<+X(fa,ha).toFixed(2)||\n",
       "ja>+W(fa,ha).toFixed(2)||ba<+X(Y,ea).toFixed(2)||ba>+W(Y,ea).toFixed(2)||ba<+X(ga,ia).toFixed(2)||ba>+W(ga,ia).toFixed(2)?void 0:{x:$,y:aa}}else R=void 0}R&&F[R.x.toFixed(4)]!=R.y.toFixed(4)&&(F[R.x.toFixed(4)]=R.y.toFixed(4),Q=Q.t+Z((R[N]-Q[N])/(L[N]-Q[N]))*(L.t-Q.t),B=B.t+Z((R[S]-B[S])/(C[S]-B[S]))*(C.t-B.t),0<=Q&&1>=Q&&0<=B&&1>=B&&(z?M++:M.push({x:R.x,y:R.y,t1:Q,t2:B})))}z=M}else z=z?0:[];if(d)t+=z;else{H=0;for(J=z.length;H<J;H++)z[H].segment1=w,z[H].segment2=G,z[H].bez1=x,z[H].bez2=c;t=t.concat(z)}}}return t}\n",
       "function r(a){var b=A(a);if(b.bbox)return C(b.bbox);if(!a)return w();a=I(a);for(var d=0,e=0,h=[],f=[],l,n=0,k=a.length;n<k;n++)l=a[n],\"M\"==l[0]?(d=l[1],e=l[2],h.push(d),f.push(e)):(d=U(d,e,l[1],l[2],l[3],l[4],l[5],l[6]),h=h.concat(d.min.x,d.max.x),f=f.concat(d.min.y,d.max.y),d=l[5],e=l[6]);a=X.apply(0,h);l=X.apply(0,f);h=W.apply(0,h);f=W.apply(0,f);f=w(a,l,h-a,f-l);b.bbox=C(f);return f}function s(a,b,d,e,h){if(h)return[[\"M\",+a+ +h,b],[\"l\",d-2*h,0],[\"a\",h,h,0,0,1,h,h],[\"l\",0,e-2*h],[\"a\",h,h,0,0,1,\n",
       "-h,h],[\"l\",2*h-d,0],[\"a\",h,h,0,0,1,-h,-h],[\"l\",0,2*h-e],[\"a\",h,h,0,0,1,h,-h],[\"z\"] ];a=[[\"M\",a,b],[\"l\",d,0],[\"l\",0,e],[\"l\",-d,0],[\"z\"] ];a.toString=z;return a}function x(a,b,d,e,h){null==h&&null==e&&(e=d);a=+a;b=+b;d=+d;e=+e;if(null!=h){var f=Math.PI/180,l=a+d*Math.cos(-e*f);a+=d*Math.cos(-h*f);var n=b+d*Math.sin(-e*f);b+=d*Math.sin(-h*f);d=[[\"M\",l,n],[\"A\",d,d,0,+(180<h-e),0,a,b] ]}else d=[[\"M\",a,b],[\"m\",0,-e],[\"a\",d,e,0,1,1,0,2*e],[\"a\",d,e,0,1,1,0,-2*e],[\"z\"] ];d.toString=z;return d}function G(b){var e=\n",
       "A(b);if(e.abs)return d(e.abs);Q(b,\"array\")&&Q(b&&b[0],\"array\")||(b=a.parsePathString(b));if(!b||!b.length)return[[\"M\",0,0] ];var h=[],f=0,l=0,n=0,k=0,p=0;\"M\"==b[0][0]&&(f=+b[0][1],l=+b[0][2],n=f,k=l,p++,h[0]=[\"M\",f,l]);for(var q=3==b.length&&\"M\"==b[0][0]&&\"R\"==b[1][0].toUpperCase()&&\"Z\"==b[2][0].toUpperCase(),s,r,w=p,c=b.length;w<c;w++){h.push(s=[]);r=b[w];p=r[0];if(p!=p.toUpperCase())switch(s[0]=p.toUpperCase(),s[0]){case \"A\":s[1]=r[1];s[2]=r[2];s[3]=r[3];s[4]=r[4];s[5]=r[5];s[6]=+r[6]+f;s[7]=+r[7]+\n",
       "l;break;case \"V\":s[1]=+r[1]+l;break;case \"H\":s[1]=+r[1]+f;break;case \"R\":for(var t=[f,l].concat(r.slice(1)),u=2,v=t.length;u<v;u++)t[u]=+t[u]+f,t[++u]=+t[u]+l;h.pop();h=h.concat(P(t,q));break;case \"O\":h.pop();t=x(f,l,r[1],r[2]);t.push(t[0]);h=h.concat(t);break;case \"U\":h.pop();h=h.concat(x(f,l,r[1],r[2],r[3]));s=[\"U\"].concat(h[h.length-1].slice(-2));break;case \"M\":n=+r[1]+f,k=+r[2]+l;default:for(u=1,v=r.length;u<v;u++)s[u]=+r[u]+(u%2?f:l)}else if(\"R\"==p)t=[f,l].concat(r.slice(1)),h.pop(),h=h.concat(P(t,\n",
       "q)),s=[\"R\"].concat(r.slice(-2));else if(\"O\"==p)h.pop(),t=x(f,l,r[1],r[2]),t.push(t[0]),h=h.concat(t);else if(\"U\"==p)h.pop(),h=h.concat(x(f,l,r[1],r[2],r[3])),s=[\"U\"].concat(h[h.length-1].slice(-2));else for(t=0,u=r.length;t<u;t++)s[t]=r[t];p=p.toUpperCase();if(\"O\"!=p)switch(s[0]){case \"Z\":f=+n;l=+k;break;case \"H\":f=s[1];break;case \"V\":l=s[1];break;case \"M\":n=s[s.length-2],k=s[s.length-1];default:f=s[s.length-2],l=s[s.length-1]}}h.toString=z;e.abs=d(h);return h}function h(a,b,d,e){return[a,b,d,e,d,\n",
       "e]}function J(a,b,d,e,h,f){var l=1/3,n=2/3;return[l*a+n*d,l*b+n*e,l*h+n*d,l*f+n*e,h,f]}function K(b,d,e,h,f,l,n,k,p,s){var r=120*S/180,q=S/180*(+f||0),c=[],t,x=a._.cacher(function(a,b,c){var d=a*F.cos(c)-b*F.sin(c);a=a*F.sin(c)+b*F.cos(c);return{x:d,y:a}});if(s)v=s[0],t=s[1],l=s[2],u=s[3];else{t=x(b,d,-q);b=t.x;d=t.y;t=x(k,p,-q);k=t.x;p=t.y;F.cos(S/180*f);F.sin(S/180*f);t=(b-k)/2;v=(d-p)/2;u=t*t/(e*e)+v*v/(h*h);1<u&&(u=F.sqrt(u),e*=u,h*=u);var u=e*e,w=h*h,u=(l==n?-1:1)*F.sqrt(Z((u*w-u*v*v-w*t*t)/\n",
       "(u*v*v+w*t*t)));l=u*e*v/h+(b+k)/2;var u=u*-h*t/e+(d+p)/2,v=F.asin(((d-u)/h).toFixed(9));t=F.asin(((p-u)/h).toFixed(9));v=b<l?S-v:v;t=k<l?S-t:t;0>v&&(v=2*S+v);0>t&&(t=2*S+t);n&&v>t&&(v-=2*S);!n&&t>v&&(t-=2*S)}if(Z(t-v)>r){var c=t,w=k,G=p;t=v+r*(n&&t>v?1:-1);k=l+e*F.cos(t);p=u+h*F.sin(t);c=K(k,p,e,h,f,0,n,w,G,[t,c,l,u])}l=t-v;f=F.cos(v);r=F.sin(v);n=F.cos(t);t=F.sin(t);l=F.tan(l/4);e=4/3*e*l;l*=4/3*h;h=[b,d];b=[b+e*r,d-l*f];d=[k+e*t,p-l*n];k=[k,p];b[0]=2*h[0]-b[0];b[1]=2*h[1]-b[1];if(s)return[b,d,k].concat(c);\n",
       "c=[b,d,k].concat(c).join().split(\",\");s=[];k=0;for(p=c.length;k<p;k++)s[k]=k%2?x(c[k-1],c[k],q).y:x(c[k],c[k+1],q).x;return s}function U(a,b,d,e,h,f,l,k){for(var n=[],p=[[],[] ],s,r,c,t,q=0;2>q;++q)0==q?(r=6*a-12*d+6*h,s=-3*a+9*d-9*h+3*l,c=3*d-3*a):(r=6*b-12*e+6*f,s=-3*b+9*e-9*f+3*k,c=3*e-3*b),1E-12>Z(s)?1E-12>Z(r)||(s=-c/r,0<s&&1>s&&n.push(s)):(t=r*r-4*c*s,c=F.sqrt(t),0>t||(t=(-r+c)/(2*s),0<t&&1>t&&n.push(t),s=(-r-c)/(2*s),0<s&&1>s&&n.push(s)));for(r=q=n.length;q--;)s=n[q],c=1-s,p[0][q]=c*c*c*a+3*\n",
       "c*c*s*d+3*c*s*s*h+s*s*s*l,p[1][q]=c*c*c*b+3*c*c*s*e+3*c*s*s*f+s*s*s*k;p[0][r]=a;p[1][r]=b;p[0][r+1]=l;p[1][r+1]=k;p[0].length=p[1].length=r+2;return{min:{x:X.apply(0,p[0]),y:X.apply(0,p[1])},max:{x:W.apply(0,p[0]),y:W.apply(0,p[1])}}}function I(a,b){var e=!b&&A(a);if(!b&&e.curve)return d(e.curve);var f=G(a),l=b&&G(b),n={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},k={x:0,y:0,bx:0,by:0,X:0,Y:0,qx:null,qy:null},p=function(a,b,c){if(!a)return[\"C\",b.x,b.y,b.x,b.y,b.x,b.y];a[0]in{T:1,Q:1}||(b.qx=b.qy=null);\n",
       "switch(a[0]){case \"M\":b.X=a[1];b.Y=a[2];break;case \"A\":a=[\"C\"].concat(K.apply(0,[b.x,b.y].concat(a.slice(1))));break;case \"S\":\"C\"==c||\"S\"==c?(c=2*b.x-b.bx,b=2*b.y-b.by):(c=b.x,b=b.y);a=[\"C\",c,b].concat(a.slice(1));break;case \"T\":\"Q\"==c||\"T\"==c?(b.qx=2*b.x-b.qx,b.qy=2*b.y-b.qy):(b.qx=b.x,b.qy=b.y);a=[\"C\"].concat(J(b.x,b.y,b.qx,b.qy,a[1],a[2]));break;case \"Q\":b.qx=a[1];b.qy=a[2];a=[\"C\"].concat(J(b.x,b.y,a[1],a[2],a[3],a[4]));break;case \"L\":a=[\"C\"].concat(h(b.x,b.y,a[1],a[2]));break;case \"H\":a=[\"C\"].concat(h(b.x,\n",
       "b.y,a[1],b.y));break;case \"V\":a=[\"C\"].concat(h(b.x,b.y,b.x,a[1]));break;case \"Z\":a=[\"C\"].concat(h(b.x,b.y,b.X,b.Y))}return a},s=function(a,b){if(7<a[b].length){a[b].shift();for(var c=a[b];c.length;)q[b]=\"A\",l&&(u[b]=\"A\"),a.splice(b++,0,[\"C\"].concat(c.splice(0,6)));a.splice(b,1);v=W(f.length,l&&l.length||0)}},r=function(a,b,c,d,e){a&&b&&\"M\"==a[e][0]&&\"M\"!=b[e][0]&&(b.splice(e,0,[\"M\",d.x,d.y]),c.bx=0,c.by=0,c.x=a[e][1],c.y=a[e][2],v=W(f.length,l&&l.length||0))},q=[],u=[],c=\"\",t=\"\",x=0,v=W(f.length,\n",
       "l&&l.length||0);for(;x<v;x++){f[x]&&(c=f[x][0]);\"C\"!=c&&(q[x]=c,x&&(t=q[x-1]));f[x]=p(f[x],n,t);\"A\"!=q[x]&&\"C\"==c&&(q[x]=\"C\");s(f,x);l&&(l[x]&&(c=l[x][0]),\"C\"!=c&&(u[x]=c,x&&(t=u[x-1])),l[x]=p(l[x],k,t),\"A\"!=u[x]&&\"C\"==c&&(u[x]=\"C\"),s(l,x));r(f,l,n,k,x);r(l,f,k,n,x);var w=f[x],z=l&&l[x],y=w.length,U=l&&z.length;n.x=w[y-2];n.y=w[y-1];n.bx=$(w[y-4])||n.x;n.by=$(w[y-3])||n.y;k.bx=l&&($(z[U-4])||k.x);k.by=l&&($(z[U-3])||k.y);k.x=l&&z[U-2];k.y=l&&z[U-1]}l||(e.curve=d(f));return l?[f,l]:f}function P(a,\n",
       "b){for(var d=[],e=0,h=a.length;h-2*!b>e;e+=2){var f=[{x:+a[e-2],y:+a[e-1]},{x:+a[e],y:+a[e+1]},{x:+a[e+2],y:+a[e+3]},{x:+a[e+4],y:+a[e+5]}];b?e?h-4==e?f[3]={x:+a[0],y:+a[1]}:h-2==e&&(f[2]={x:+a[0],y:+a[1]},f[3]={x:+a[2],y:+a[3]}):f[0]={x:+a[h-2],y:+a[h-1]}:h-4==e?f[3]=f[2]:e||(f[0]={x:+a[e],y:+a[e+1]});d.push([\"C\",(-f[0].x+6*f[1].x+f[2].x)/6,(-f[0].y+6*f[1].y+f[2].y)/6,(f[1].x+6*f[2].x-f[3].x)/6,(f[1].y+6*f[2].y-f[3].y)/6,f[2].x,f[2].y])}return d}y=k.prototype;var Q=a.is,C=a._.clone,L=\"hasOwnProperty\",\n",
       "N=/,?([a-z]),?/gi,$=parseFloat,F=Math,S=F.PI,X=F.min,W=F.max,ma=F.pow,Z=F.abs;M=n(1);var na=n(),ba=n(0,1),V=a._unit2px;a.path=A;a.path.getTotalLength=M;a.path.getPointAtLength=na;a.path.getSubpath=function(a,b,d){if(1E-6>this.getTotalLength(a)-d)return ba(a,b).end;a=ba(a,d,1);return b?ba(a,b).end:a};y.getTotalLength=function(){if(this.node.getTotalLength)return this.node.getTotalLength()};y.getPointAtLength=function(a){return na(this.attr(\"d\"),a)};y.getSubpath=function(b,d){return a.path.getSubpath(this.attr(\"d\"),\n",
       "b,d)};a._.box=w;a.path.findDotsAtSegment=u;a.path.bezierBBox=p;a.path.isPointInsideBBox=b;a.path.isBBoxIntersect=q;a.path.intersection=function(a,b){return l(a,b)};a.path.intersectionNumber=function(a,b){return l(a,b,1)};a.path.isPointInside=function(a,d,e){var h=r(a);return b(h,d,e)&&1==l(a,[[\"M\",d,e],[\"H\",h.x2+10] ],1)%2};a.path.getBBox=r;a.path.get={path:function(a){return a.attr(\"path\")},circle:function(a){a=V(a);return x(a.cx,a.cy,a.r)},ellipse:function(a){a=V(a);return x(a.cx||0,a.cy||0,a.rx,\n",
       "a.ry)},rect:function(a){a=V(a);return s(a.x||0,a.y||0,a.width,a.height,a.rx,a.ry)},image:function(a){a=V(a);return s(a.x||0,a.y||0,a.width,a.height)},line:function(a){return\"M\"+[a.attr(\"x1\")||0,a.attr(\"y1\")||0,a.attr(\"x2\"),a.attr(\"y2\")]},polyline:function(a){return\"M\"+a.attr(\"points\")},polygon:function(a){return\"M\"+a.attr(\"points\")+\"z\"},deflt:function(a){a=a.node.getBBox();return s(a.x,a.y,a.width,a.height)}};a.path.toRelative=function(b){var e=A(b),h=String.prototype.toLowerCase;if(e.rel)return d(e.rel);\n",
       "a.is(b,\"array\")&&a.is(b&&b[0],\"array\")||(b=a.parsePathString(b));var f=[],l=0,n=0,k=0,p=0,s=0;\"M\"==b[0][0]&&(l=b[0][1],n=b[0][2],k=l,p=n,s++,f.push([\"M\",l,n]));for(var r=b.length;s<r;s++){var q=f[s]=[],x=b[s];if(x[0]!=h.call(x[0]))switch(q[0]=h.call(x[0]),q[0]){case \"a\":q[1]=x[1];q[2]=x[2];q[3]=x[3];q[4]=x[4];q[5]=x[5];q[6]=+(x[6]-l).toFixed(3);q[7]=+(x[7]-n).toFixed(3);break;case \"v\":q[1]=+(x[1]-n).toFixed(3);break;case \"m\":k=x[1],p=x[2];default:for(var c=1,t=x.length;c<t;c++)q[c]=+(x[c]-(c%2?l:\n",
       "n)).toFixed(3)}else for(f[s]=[],\"m\"==x[0]&&(k=x[1]+l,p=x[2]+n),q=0,c=x.length;q<c;q++)f[s][q]=x[q];x=f[s].length;switch(f[s][0]){case \"z\":l=k;n=p;break;case \"h\":l+=+f[s][x-1];break;case \"v\":n+=+f[s][x-1];break;default:l+=+f[s][x-2],n+=+f[s][x-1]}}f.toString=z;e.rel=d(f);return f};a.path.toAbsolute=G;a.path.toCubic=I;a.path.map=function(a,b){if(!b)return a;var d,e,h,f,l,n,k;a=I(a);h=0;for(l=a.length;h<l;h++)for(k=a[h],f=1,n=k.length;f<n;f+=2)d=b.x(k[f],k[f+1]),e=b.y(k[f],k[f+1]),k[f]=d,k[f+1]=e;return a};\n",
       "a.path.toString=z;a.path.clone=d});C.plugin(function(a,v,y,C){var A=Math.max,w=Math.min,z=function(a){this.items=[];this.bindings={};this.length=0;this.type=\"set\";if(a)for(var f=0,n=a.length;f<n;f++)a[f]&&(this[this.items.length]=this.items[this.items.length]=a[f],this.length++)};v=z.prototype;v.push=function(){for(var a,f,n=0,k=arguments.length;n<k;n++)if(a=arguments[n])f=this.items.length,this[f]=this.items[f]=a,this.length++;return this};v.pop=function(){this.length&&delete this[this.length--];\n",
       "return this.items.pop()};v.forEach=function(a,f){for(var n=0,k=this.items.length;n<k&&!1!==a.call(f,this.items[n],n);n++);return this};v.animate=function(d,f,n,u){\"function\"!=typeof n||n.length||(u=n,n=L.linear);d instanceof a._.Animation&&(u=d.callback,n=d.easing,f=n.dur,d=d.attr);var p=arguments;if(a.is(d,\"array\")&&a.is(p[p.length-1],\"array\"))var b=!0;var q,e=function(){q?this.b=q:q=this.b},l=0,r=u&&function(){l++==this.length&&u.call(this)};return this.forEach(function(a,l){k.once(\"snap.animcreated.\"+\n",
       "a.id,e);b?p[l]&&a.animate.apply(a,p[l]):a.animate(d,f,n,r)})};v.remove=function(){for(;this.length;)this.pop().remove();return this};v.bind=function(a,f,k){var u={};if(\"function\"==typeof f)this.bindings[a]=f;else{var p=k||a;this.bindings[a]=function(a){u[p]=a;f.attr(u)}}return this};v.attr=function(a){var f={},k;for(k in a)if(this.bindings[k])this.bindings[k](a[k]);else f[k]=a[k];a=0;for(k=this.items.length;a<k;a++)this.items[a].attr(f);return this};v.clear=function(){for(;this.length;)this.pop()};\n",
       "v.splice=function(a,f,k){a=0>a?A(this.length+a,0):a;f=A(0,w(this.length-a,f));var u=[],p=[],b=[],q;for(q=2;q<arguments.length;q++)b.push(arguments[q]);for(q=0;q<f;q++)p.push(this[a+q]);for(;q<this.length-a;q++)u.push(this[a+q]);var e=b.length;for(q=0;q<e+u.length;q++)this.items[a+q]=this[a+q]=q<e?b[q]:u[q-e];for(q=this.items.length=this.length-=f-e;this[q];)delete this[q++];return new z(p)};v.exclude=function(a){for(var f=0,k=this.length;f<k;f++)if(this[f]==a)return this.splice(f,1),!0;return!1};\n",
       "v.insertAfter=function(a){for(var f=this.items.length;f--;)this.items[f].insertAfter(a);return this};v.getBBox=function(){for(var a=[],f=[],k=[],u=[],p=this.items.length;p--;)if(!this.items[p].removed){var b=this.items[p].getBBox();a.push(b.x);f.push(b.y);k.push(b.x+b.width);u.push(b.y+b.height)}a=w.apply(0,a);f=w.apply(0,f);k=A.apply(0,k);u=A.apply(0,u);return{x:a,y:f,x2:k,y2:u,width:k-a,height:u-f,cx:a+(k-a)/2,cy:f+(u-f)/2}};v.clone=function(a){a=new z;for(var f=0,k=this.items.length;f<k;f++)a.push(this.items[f].clone());\n",
       "return a};v.toString=function(){return\"Snap\\u2018s set\"};v.type=\"set\";a.set=function(){var a=new z;arguments.length&&a.push.apply(a,Array.prototype.slice.call(arguments,0));return a}});C.plugin(function(a,v,y,C){function A(a){var b=a[0];switch(b.toLowerCase()){case \"t\":return[b,0,0];case \"m\":return[b,1,0,0,1,0,0];case \"r\":return 4==a.length?[b,0,a[2],a[3] ]:[b,0];case \"s\":return 5==a.length?[b,1,1,a[3],a[4] ]:3==a.length?[b,1,1]:[b,1]}}function w(b,d,f){d=q(d).replace(/\\.{3}|\\u2026/g,b);b=a.parseTransformString(b)||\n",
       "[];d=a.parseTransformString(d)||[];for(var k=Math.max(b.length,d.length),p=[],v=[],h=0,w,z,y,I;h<k;h++){y=b[h]||A(d[h]);I=d[h]||A(y);if(y[0]!=I[0]||\"r\"==y[0].toLowerCase()&&(y[2]!=I[2]||y[3]!=I[3])||\"s\"==y[0].toLowerCase()&&(y[3]!=I[3]||y[4]!=I[4])){b=a._.transform2matrix(b,f());d=a._.transform2matrix(d,f());p=[[\"m\",b.a,b.b,b.c,b.d,b.e,b.f] ];v=[[\"m\",d.a,d.b,d.c,d.d,d.e,d.f] ];break}p[h]=[];v[h]=[];w=0;for(z=Math.max(y.length,I.length);w<z;w++)w in y&&(p[h][w]=y[w]),w in I&&(v[h][w]=I[w])}return{from:u(p),\n",
       "to:u(v),f:n(p)}}function z(a){return a}function d(a){return function(b){return+b.toFixed(3)+a}}function f(b){return a.rgb(b[0],b[1],b[2])}function n(a){var b=0,d,f,k,n,h,p,q=[];d=0;for(f=a.length;d<f;d++){h=\"[\";p=['\"'+a[d][0]+'\"'];k=1;for(n=a[d].length;k<n;k++)p[k]=\"val[\"+b++ +\"]\";h+=p+\"]\";q[d]=h}return Function(\"val\",\"return Snap.path.toString.call([\"+q+\"])\")}function u(a){for(var b=[],d=0,f=a.length;d<f;d++)for(var k=1,n=a[d].length;k<n;k++)b.push(a[d][k]);return b}var p={},b=/[a-z]+$/i,q=String;\n",
       "p.stroke=p.fill=\"colour\";v.prototype.equal=function(a,b){return k(\"snap.util.equal\",this,a,b).firstDefined()};k.on(\"snap.util.equal\",function(e,k){var r,s;r=q(this.attr(e)||\"\");var x=this;if(r==+r&&k==+k)return{from:+r,to:+k,f:z};if(\"colour\"==p[e])return r=a.color(r),s=a.color(k),{from:[r.r,r.g,r.b,r.opacity],to:[s.r,s.g,s.b,s.opacity],f:f};if(\"transform\"==e||\"gradientTransform\"==e||\"patternTransform\"==e)return k instanceof a.Matrix&&(k=k.toTransformString()),a._.rgTransform.test(k)||(k=a._.svgTransform2string(k)),\n",
       "w(r,k,function(){return x.getBBox(1)});if(\"d\"==e||\"path\"==e)return r=a.path.toCubic(r,k),{from:u(r[0]),to:u(r[1]),f:n(r[0])};if(\"points\"==e)return r=q(r).split(a._.separator),s=q(k).split(a._.separator),{from:r,to:s,f:function(a){return a}};aUnit=r.match(b);s=q(k).match(b);return aUnit&&aUnit==s?{from:parseFloat(r),to:parseFloat(k),f:d(aUnit)}:{from:this.asPX(e),to:this.asPX(e,k),f:z}})});C.plugin(function(a,v,y,C){var A=v.prototype,w=\"createTouch\"in C.doc;v=\"click dblclick mousedown mousemove mouseout mouseover mouseup touchstart touchmove touchend touchcancel\".split(\" \");\n",
       "var z={mousedown:\"touchstart\",mousemove:\"touchmove\",mouseup:\"touchend\"},d=function(a,b){var d=\"y\"==a?\"scrollTop\":\"scrollLeft\",e=b&&b.node?b.node.ownerDocument:C.doc;return e[d in e.documentElement?\"documentElement\":\"body\"][d]},f=function(){this.returnValue=!1},n=function(){return this.originalEvent.preventDefault()},u=function(){this.cancelBubble=!0},p=function(){return this.originalEvent.stopPropagation()},b=function(){if(C.doc.addEventListener)return function(a,b,e,f){var k=w&&z[b]?z[b]:b,l=function(k){var l=\n",
       "d(\"y\",f),q=d(\"x\",f);if(w&&z.hasOwnProperty(b))for(var r=0,u=k.targetTouches&&k.targetTouches.length;r<u;r++)if(k.targetTouches[r].target==a||a.contains(k.targetTouches[r].target)){u=k;k=k.targetTouches[r];k.originalEvent=u;k.preventDefault=n;k.stopPropagation=p;break}return e.call(f,k,k.clientX+q,k.clientY+l)};b!==k&&a.addEventListener(b,l,!1);a.addEventListener(k,l,!1);return function(){b!==k&&a.removeEventListener(b,l,!1);a.removeEventListener(k,l,!1);return!0}};if(C.doc.attachEvent)return function(a,\n",
       "b,e,h){var k=function(a){a=a||h.node.ownerDocument.window.event;var b=d(\"y\",h),k=d(\"x\",h),k=a.clientX+k,b=a.clientY+b;a.preventDefault=a.preventDefault||f;a.stopPropagation=a.stopPropagation||u;return e.call(h,a,k,b)};a.attachEvent(\"on\"+b,k);return function(){a.detachEvent(\"on\"+b,k);return!0}}}(),q=[],e=function(a){for(var b=a.clientX,e=a.clientY,f=d(\"y\"),l=d(\"x\"),n,p=q.length;p--;){n=q[p];if(w)for(var r=a.touches&&a.touches.length,u;r--;){if(u=a.touches[r],u.identifier==n.el._drag.id||n.el.node.contains(u.target)){b=\n",
       "u.clientX;e=u.clientY;(a.originalEvent?a.originalEvent:a).preventDefault();break}}else a.preventDefault();b+=l;e+=f;k(\"snap.drag.move.\"+n.el.id,n.move_scope||n.el,b-n.el._drag.x,e-n.el._drag.y,b,e,a)}},l=function(b){a.unmousemove(e).unmouseup(l);for(var d=q.length,f;d--;)f=q[d],f.el._drag={},k(\"snap.drag.end.\"+f.el.id,f.end_scope||f.start_scope||f.move_scope||f.el,b);q=[]};for(y=v.length;y--;)(function(d){a[d]=A[d]=function(e,f){a.is(e,\"function\")&&(this.events=this.events||[],this.events.push({name:d,\n",
       "f:e,unbind:b(this.node||document,d,e,f||this)}));return this};a[\"un\"+d]=A[\"un\"+d]=function(a){for(var b=this.events||[],e=b.length;e--;)if(b[e].name==d&&(b[e].f==a||!a)){b[e].unbind();b.splice(e,1);!b.length&&delete this.events;break}return this}})(v[y]);A.hover=function(a,b,d,e){return this.mouseover(a,d).mouseout(b,e||d)};A.unhover=function(a,b){return this.unmouseover(a).unmouseout(b)};var r=[];A.drag=function(b,d,f,h,n,p){function u(r,v,w){(r.originalEvent||r).preventDefault();this._drag.x=v;\n",
       "this._drag.y=w;this._drag.id=r.identifier;!q.length&&a.mousemove(e).mouseup(l);q.push({el:this,move_scope:h,start_scope:n,end_scope:p});d&&k.on(\"snap.drag.start.\"+this.id,d);b&&k.on(\"snap.drag.move.\"+this.id,b);f&&k.on(\"snap.drag.end.\"+this.id,f);k(\"snap.drag.start.\"+this.id,n||h||this,v,w,r)}if(!arguments.length){var v;return this.drag(function(a,b){this.attr({transform:v+(v?\"T\":\"t\")+[a,b]})},function(){v=this.transform().local})}this._drag={};r.push({el:this,start:u});this.mousedown(u);return this};\n",
       "A.undrag=function(){for(var b=r.length;b--;)r[b].el==this&&(this.unmousedown(r[b].start),r.splice(b,1),k.unbind(\"snap.drag.*.\"+this.id));!r.length&&a.unmousemove(e).unmouseup(l);return this}});C.plugin(function(a,v,y,C){y=y.prototype;var A=/^\\s*url\\((.+)\\)/,w=String,z=a._.$;a.filter={};y.filter=function(d){var f=this;\"svg\"!=f.type&&(f=f.paper);d=a.parse(w(d));var k=a._.id(),u=z(\"filter\");z(u,{id:k,filterUnits:\"userSpaceOnUse\"});u.appendChild(d.node);f.defs.appendChild(u);return new v(u)};k.on(\"snap.util.getattr.filter\",\n",
       "function(){k.stop();var d=z(this.node,\"filter\");if(d)return(d=w(d).match(A))&&a.select(d[1])});k.on(\"snap.util.attr.filter\",function(d){if(d instanceof v&&\"filter\"==d.type){k.stop();var f=d.node.id;f||(z(d.node,{id:d.id}),f=d.id);z(this.node,{filter:a.url(f)})}d&&\"none\"!=d||(k.stop(),this.node.removeAttribute(\"filter\"))});a.filter.blur=function(d,f){null==d&&(d=2);return a.format('<feGaussianBlur stdDeviation=\"{def}\"/>',{def:null==f?d:[d,f]})};a.filter.blur.toString=function(){return this()};a.filter.shadow=\n",
       "function(d,f,k,u,p){\"string\"==typeof k&&(p=u=k,k=4);\"string\"!=typeof u&&(p=u,u=\"#000\");null==k&&(k=4);null==p&&(p=1);null==d&&(d=0,f=2);null==f&&(f=d);u=a.color(u||\"#000\");return a.format('<feGaussianBlur in=\"SourceAlpha\" stdDeviation=\"{blur}\"/><feOffset dx=\"{dx}\" dy=\"{dy}\" result=\"offsetblur\"/><feFlood flood-color=\"{color}\"/><feComposite in2=\"offsetblur\" operator=\"in\"/><feComponentTransfer><feFuncA type=\"linear\" slope=\"{opacity}\"/></feComponentTransfer><feMerge><feMergeNode/><feMergeNode in=\"SourceGraphic\"/></feMerge>',\n",
       "{color:u,dx:d,dy:f,blur:k,opacity:p})};a.filter.shadow.toString=function(){return this()};a.filter.grayscale=function(d){null==d&&(d=1);return a.format('<feColorMatrix type=\"matrix\" values=\"{a} {b} {c} 0 0 {d} {e} {f} 0 0 {g} {b} {h} 0 0 0 0 0 1 0\"/>',{a:0.2126+0.7874*(1-d),b:0.7152-0.7152*(1-d),c:0.0722-0.0722*(1-d),d:0.2126-0.2126*(1-d),e:0.7152+0.2848*(1-d),f:0.0722-0.0722*(1-d),g:0.2126-0.2126*(1-d),h:0.0722+0.9278*(1-d)})};a.filter.grayscale.toString=function(){return this()};a.filter.sepia=\n",
       "function(d){null==d&&(d=1);return a.format('<feColorMatrix type=\"matrix\" values=\"{a} {b} {c} 0 0 {d} {e} {f} 0 0 {g} {h} {i} 0 0 0 0 0 1 0\"/>',{a:0.393+0.607*(1-d),b:0.769-0.769*(1-d),c:0.189-0.189*(1-d),d:0.349-0.349*(1-d),e:0.686+0.314*(1-d),f:0.168-0.168*(1-d),g:0.272-0.272*(1-d),h:0.534-0.534*(1-d),i:0.131+0.869*(1-d)})};a.filter.sepia.toString=function(){return this()};a.filter.saturate=function(d){null==d&&(d=1);return a.format('<feColorMatrix type=\"saturate\" values=\"{amount}\"/>',{amount:1-\n",
       "d})};a.filter.saturate.toString=function(){return this()};a.filter.hueRotate=function(d){return a.format('<feColorMatrix type=\"hueRotate\" values=\"{angle}\"/>',{angle:d||0})};a.filter.hueRotate.toString=function(){return this()};a.filter.invert=function(d){null==d&&(d=1);return a.format('<feComponentTransfer><feFuncR type=\"table\" tableValues=\"{amount} {amount2}\"/><feFuncG type=\"table\" tableValues=\"{amount} {amount2}\"/><feFuncB type=\"table\" tableValues=\"{amount} {amount2}\"/></feComponentTransfer>',{amount:d,\n",
       "amount2:1-d})};a.filter.invert.toString=function(){return this()};a.filter.brightness=function(d){null==d&&(d=1);return a.format('<feComponentTransfer><feFuncR type=\"linear\" slope=\"{amount}\"/><feFuncG type=\"linear\" slope=\"{amount}\"/><feFuncB type=\"linear\" slope=\"{amount}\"/></feComponentTransfer>',{amount:d})};a.filter.brightness.toString=function(){return this()};a.filter.contrast=function(d){null==d&&(d=1);return a.format('<feComponentTransfer><feFuncR type=\"linear\" slope=\"{amount}\" intercept=\"{amount2}\"/><feFuncG type=\"linear\" slope=\"{amount}\" intercept=\"{amount2}\"/><feFuncB type=\"linear\" slope=\"{amount}\" intercept=\"{amount2}\"/></feComponentTransfer>',\n",
       "{amount:d,amount2:0.5-d/2})};a.filter.contrast.toString=function(){return this()}});return C});\n",
       "]]></script>\n",
       "    <script><![CDATA[\n",
       "        (function(glob, factory){\n",
       "    if (typeof define == \"function\" && define.amd) {\n",
       "        define(\"ProfileView\", [\"Snap.svg\"], function (Snap){\n",
       "            return factory(Snap);\n",
       "        });\n",
       "    }\n",
       "    else {\n",
       "        glob.ProfileView = factory(glob.Snap);\n",
       "    }\n",
       "}(this, function(Snap){\n",
       "    var ProfileView = {};\n",
       "\n",
       "    var avgcharwidth = 6;\n",
       "    var default_transition_time = 300;\n",
       "    var viewport_scale = 0.9;\n",
       "\n",
       "    var format_text = function(text, available_len){\n",
       "        if (available_len < 3*avgcharwidth) {\n",
       "            return \"\";\n",
       "        }\n",
       "        else if (text.length*avgcharwidth > available_len) {\n",
       "            nchars = Math.round(available_len/avgcharwidth)-2;\n",
       "            return text.slice(0,nchars) + \"..\"\n",
       "        }\n",
       "        return text;\n",
       "    }\n",
       "\n",
       "    // Shift the view port to center on xc, then scale in the x direction\n",
       "    ProfileView.move_and_zoom = function(xc, xs, xScale, fig, delta_t){\n",
       "        if (typeof delta_t === 'undefined') { delta_t = default_transition_time; }\n",
       "        if (typeof xs === 'undefined') {xs = xc;}\n",
       "\n",
       "        var oldScale = fig.scale;\n",
       "        var oldShift = fig.shift;\n",
       "\n",
       "        fig.scale = xScale;\n",
       "        fig.shift = xc;\n",
       "\n",
       "        xScale *= viewport_scale;\n",
       "\n",
       "        var oldxshift = -(oldShift - 0.5*fig.clip_width);\n",
       "        var xshift = -(xc - 0.5*fig.clip_width);\n",
       "\n",
       "        fig.texts.forEach(function(text){\n",
       "            text.node.textContent = \"\";\n",
       "        });\n",
       "\n",
       "        if (delta_t != 0){\n",
       "            Snap.animate(0, 1, function(step){\n",
       "\n",
       "                var scale = oldScale + (xScale - oldScale)*step\n",
       "                var rMatrix = new Snap.Matrix;\n",
       "                rMatrix.translate(oldxshift + (xshift - oldxshift)*step, 0);\n",
       "                rMatrix.scale(scale, 1, xs, fig.clip_middle);\n",
       "                fig.viewport.attr({\n",
       "                    transform: rMatrix\n",
       "                })\n",
       "                fig.rects.forEach(function(rect){\n",
       "                    rect.attr({\n",
       "                        rx: 2/scale,\n",
       "                        ry: 2/scale\n",
       "                    });\n",
       "                })\n",
       "\n",
       "            }, delta_t, null, function(){\n",
       "                fig.rects.forEach(function(rect, i){\n",
       "                    var bbox = rect.getBBox();\n",
       "                    var text = fig.texts[i];\n",
       "                    var shortinfo = rect.node.getAttribute(\"data-shortinfo\");\n",
       "\n",
       "                    var tMatrix = new Snap.Matrix;\n",
       "                    tMatrix.scale(1.0/xScale, 1, bbox.x, bbox.y);\n",
       "\n",
       "                    text.node.textContent = format_text(shortinfo, bbox.w*xScale);\n",
       "                    text.transform(tMatrix);\n",
       "                });\n",
       "            });\n",
       "        }\n",
       "        else {\n",
       "            var rMatrix = new Snap.Matrix;\n",
       "            rMatrix.translate(xshift, 0);\n",
       "            rMatrix.scale(xScale, 1, xs, fig.clip_middle);\n",
       "\n",
       "            fig.viewport.transform(rMatrix);\n",
       "            fig.rects.forEach(function(rect, i){\n",
       "                rect.attr({\n",
       "                    rx: 2/xScale,\n",
       "                    ry: 2/xScale\n",
       "                });\n",
       "                var bbox = rect.getBBox();\n",
       "                var text = fig.texts[i];\n",
       "                var shortinfo = rect.node.getAttribute(\"data-shortinfo\");\n",
       "\n",
       "                var tMatrix = new Snap.Matrix;\n",
       "                tMatrix.scale(1.0/xScale, 1, bbox.x, bbox.y);\n",
       "\n",
       "                text.node.textContent = format_text(shortinfo, bbox.w*xScale);\n",
       "                text.transform(tMatrix);\n",
       "            });\n",
       "       }\n",
       "\n",
       "    }\n",
       "\n",
       "    ProfileView.reset = function(fig) {\n",
       "        ProfileView.move_and_zoom(fig.viewport_cx, fig.viewport_cx, viewport_scale, fig);\n",
       "    }\n",
       "\n",
       "    return ProfileView;\n",
       "}));\n",
       "\n",
       "        (function (glob, factory) {\n",
       "            if (typeof require === \"function\" && typeof define === \"function\" && define.amd) {\n",
       "                require([\"Snap.svg\", \"ProfileView\"], function (Snap, ProfileView) {\n",
       "                    factory(Snap, ProfileView);\n",
       "                });\n",
       "          } else {\n",
       "              factory(glob.Snap, glob.ProfileView);\n",
       "          }\n",
       "        })(window, function (Snap, ProfileView) {\n",
       "            var svg = Snap.select('svg').node;\n",
       "            var pt = svg.createSVGPoint();\n",
       "\n",
       "            var fig = {};\n",
       "\n",
       "            fig.viewport = Snap.select('#fig-74cdf3c1522144bf9b7ba30698ae7351-viewport');\n",
       "            fig.frame = Snap.select('#fig-74cdf3c1522144bf9b7ba30698ae7351-frame');\n",
       "\n",
       "            fig.viewport_cx = fig.viewport.getBBox().cx;\n",
       "\n",
       "            fig.rects = Snap.selectAll('#fig-74cdf3c1522144bf9b7ba30698ae7351-viewport rect');\n",
       "            fig.texts = Snap.selectAll('#fig-74cdf3c1522144bf9b7ba30698ae7351-viewport text');\n",
       "            fig.clip = Snap.select('#fig-74cdf3c1522144bf9b7ba30698ae7351-clip-rect');\n",
       "            fig.clip_width  = fig.clip.getBBox().w;\n",
       "            fig.clip_middle = fig.clip.getBBox().cy;\n",
       "            fig.details = document.getElementById(\"fig-74cdf3c1522144bf9b7ba30698ae7351-details\").firstChild; \n",
       "\n",
       "            fig.scale = 1.0;\n",
       "            fig.shift = fig.viewport_cx;\n",
       "\n",
       "            ProfileView.reset(fig)\n",
       "\n",
       "            fig.rects.forEach(function(rect, i){\n",
       "                rect.dblclick(function(){\n",
       "                    bbox = rect.getBBox();\n",
       "                    ProfileView.move_and_zoom(bbox.cx, bbox.cx, fig.clip_width/bbox.w, fig);\n",
       "                })\n",
       "                .mouseover(function(){\n",
       "                    fig.details.nodeValue = rect.node.getAttribute(\"data-info\");\n",
       "                })\n",
       "                .mouseout(function(){\n",
       "                    fig.details.nodeValue = \"\";\n",
       "                });\n",
       "\n",
       "            })\n",
       "            fig.texts.forEach(function(text, i){\n",
       "                text.dblclick(function(){\n",
       "                    bbox = fig.rects[i].getBBox();\n",
       "                    ProfileView.move_and_zoom(bbox.cx, bbox.cx, fig.clip_width/bbox.w, fig);\n",
       "                })\n",
       "                .mouseover(function(){\n",
       "                    fig.details.nodeValue = fig.rects[i].node.getAttribute(\"data-info\");\n",
       "                })\n",
       "                .mouseout(function(){\n",
       "                    fig.details.nodeValue = \"\";\n",
       "                });\n",
       "            })\n",
       "            Snap.selectAll(\"#fig-74cdf3c1522144bf9b7ba30698ae7351-frame .pvbackground\").forEach(function(bg){\n",
       "               bg.dblclick(function(e){\n",
       "                   ProfileView.reset(fig);\n",
       "                });\n",
       "            });\n",
       "\n",
       "            function throttle(delay, callback) {\n",
       "                var previousCall = new Date().getTime();\n",
       "                return function() {\n",
       "                    var time = new Date().getTime();\n",
       "\n",
       "                    if ((time - previousCall) >= delay) {\n",
       "                        previousCall = time;\n",
       "                        callback.apply(null, arguments);\n",
       "                    }\n",
       "                    else {\n",
       "                        arguments[0].preventDefault();\n",
       "                    }\n",
       "                };\n",
       "            }\n",
       "\n",
       "            var MouseWheelHandler = throttle(400, function(e) {\n",
       "                e.preventDefault();\n",
       "                var e = window.event || e;\n",
       "                var delta = Math.max(-1, Math.min(1, (e.wheelDelta || -e.detail)));\n",
       "                pt.x = e.clientX;\n",
       "                pt.y = e.clientY;\n",
       "\n",
       "                pt.matrixTransform(fig.viewport.node.getScreenCTM().inverse());\n",
       "                var targetScale = fig.scale + 0.2*delta;\n",
       "                ProfileView.move_and_zoom(fig.shift, pt.x, targetScale, fig, 400);\n",
       "                return false;\n",
       "            })\n",
       "            frame = fig.frame.node;\n",
       "            if (frame.addEventListener) {\n",
       "                frame.addEventListener(\"mousewheel\", MouseWheelHandler, false);\n",
       "                frame.addEventListener(\"DOMMouseScroll\", MouseWheelHandler, false);\n",
       "            }\n",
       "            else {\n",
       "                frame.attachEvent(\"onmousewheel\", MouseWheelHandler);\n",
       "            }\n",
       "\n",
       "        fig.viewport.drag();\n",
       "}); ]]></script>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "ProfileView.ProfileData(ColorTypes.RGB{FixedPointNumbers.Normed{UInt8,8}}[RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0) … RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0); RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0) … RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0); … ; RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0) … RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0); RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0) … RGB{N0f8}(1.0,1.0,1.0) RGB{N0f8}(1.0,1.0,1.0)],Dict(0x000000030dc9fda7=>StackFrame[ in mpfr_get_z_2exp at libmpfr.4.dylib:?],0x000000030dc89fa1=>StackFrame[ in mpfr_div at libmpfr.4.dylib:?],0x000000030dca3c5b=>StackFrame[ in mpfr_atan at libmpfr.4.dylib:?],0x000000010717e77f=>StackFrame[ in _jl_gc_collect at gc.c:1717 [inlined], in jl_gc_collect at gc.c:1858],0x000000030dcb4039=>StackFrame[ in mpfr_cmp_d at libmpfr.4.dylib:?],0x00007fff92ed5178=>StackFrame[ in szone_size at libsystem_malloc.dylib:?],0x0000000316da7201=>StackFrame[ in * at mpfr.jl:205 [inlined], in (::IntervalArithmetic.##11#12{BigFloat,BigFloat})() at rounding.jl:84],0x000000030dca6aae=>StackFrame[ in mpfr_cos at libmpfr.4.dylib:?],0x000000030dca37d4=>StackFrame[ in mpfr_atan at libmpfr.4.dylib:?],0x000000030dc9b80a=>StackFrame[ in mpfr_set4 at libmpfr.4.dylib:?]…),ProfileView.TagData[ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1) … ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1); ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1) … ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1); … ; ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1) … ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1); ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1) … ProfileView.TagData(0x0000000000000000,-1) ProfileView.TagData(0x0000000000000000,-1)],12)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ProfileView.view()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[9.99999e-06, 1.00001e-05]₂₅₆"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@profile x^5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/rigorous.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition pycall_mod(Union{PyCall.PyObject, Ptr{PyCall.PyObject_struct}}, Any...) in module Main at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4 overwritten at /Users/johnwormell/Dropbox/Spectral/spectral-paper/workbooks/figures-preamble.jl:4.\n",
      "WARNING: Method definition #pycall_mod(Array{Any, 1}, Main.#pycall_mod, Union{PyCall.PyObject, Ptr{PyCall.PyObject_struct}}, Any...) in module Main overwritten.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done defs: 2048\n"
     ]
    }
   ],
   "source": [
    "using ValidatedNumerics, FastTransforms\n",
    "include(\"figures-preamble.jl\")\n",
    "using ApproxFun, Poltergeist\n",
    "\n",
    "ARGS[1] = \"2048\"\n",
    "include(\"../data/Lanford-preamble.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Archive:  /Users/johnwormell/Documents/Spectral/Lanford-S2048.zip\n",
      "  inflating: tmp/tmppdy794/Lanford-S2048.jld  \n"
     ]
    }
   ],
   "source": [
    "using JLD\n",
    "prec = 8round(Int,(N+512)*0.2/8)\n",
    "setprecision(prec)\n",
    "# S_norm = 10\n",
    "run(`unzip -o /Users/johnwormell/Documents/Spectral/Lanford-S$N.zip`)# var/tmp/Lanford-S$N.jld`)\n",
    "# run(`unzip -o ../data/Lanford-$N.zip var/tmp/Lanford-$N-S.jld`)\n",
    "\n",
    "ld = load(\"tmp/tmppdy794/Lanford-S2048.jld\");\n",
    "run(`rm tmp/tmppdy794/Lanford-S2048.jld`);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2077.59, 2077.6]₅₁₂\n",
      "[9234.74, 9234.75]₅₁₂\n",
      "[6.74652e-133, 6.74653e-133]₅₁₂\n",
      "[6.23024e-129, 6.23025e-129]₅₁₂\n"
     ]
    }
   ],
   "source": [
    "println(Lsum_norm)\n",
    "println(S_norm)\n",
    "println(exp(log_Enorm(N)))\n",
    "println(exp(log_scerr_norm(N)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Find rho"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[6.23024e-129, 6.23025e-129]₅₁₂\n"
     ]
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "rho_hi = ld[\"hi\"][:,1]; rho_lo = ld[\"lo\"][:,1];\n",
    "rho_coefs = [ValidatedNumerics.Interval(rho_lo[i],rho_hi[i]) for i = 1:N]\n",
    "Nr = 500\n",
    "BV_err = exp(log_scerr_norm(N)) + dot(2Nr+1:2:2N-1,diam.(rho_coefs[Nr+1:end]))\n",
    "rho_BV_norm = exp(log_scerr_norm(N)) + dot(1:2:2N-1,[x.hi for x in rho_coefs[1:end]])\n",
    "rho_coefs = rho_coefs[1:Nr]\n",
    "\n",
    "total_BV_err = BV_err + dot(1:2:2Nr-1,diam.(rho_coefs))\n",
    "println(total_BV_err)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31d65c990>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "\n",
    "sp = Chebyshev(Segment(0,1))\n",
    "rho_fun = Fun(sp,Float64.(mid.(rho_coefs)))\n",
    "pts = points(sp,1000)\n",
    "plot(pts,Float64.(rho_fun.(pts)),\"k\")\n",
    "xlim(0,1); ylim(ymin=0)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"\\$\\\\rho\\_\\{\\\\infty\\}(x)\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/rigorous-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Lyapunov exponent"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "M = nextpow2(div(N,8))\n",
    "cheb_pts = (ApproxFun.chebyshevpoints(ValidatedNumerics.Interval{BigFloat},M)+1)/2;\n",
    "lyap_coefs = gen_dct(log((@biginterval 5/2)-cheb_pts));\n",
    "lyap_linfty = (@biginterval 5/2)\n",
    "lyap_err_linfty = @biginterval(36/7*log(36/5)*(2/9)^M);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.657661, 0.657662]₅₁₂"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "setprecision(prec)\n",
    "lyap_prod = zeros(eltype(rho_coefs),M+Nr-1)\n",
    "for i = 1:M\n",
    "    for j = 1:Nr\n",
    "        prod_cf = lyap_coefs[i] * rho_coefs[j] / 2\n",
    "        lyap_prod[i+j-1] += prod_cf\n",
    "        lyap_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# Chebyshev matrices\n",
    "generate_T(N) = [@biginterval 2;FastTransforms.interlace(zeros(cld(N-1,2)),2./[@biginterval -(4x^2-1) for x in 1:fld(N-1,2)])]/2\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "lyap = dot(generate_T(Nr+M-1),lyap_prod)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "lyap_est = round(mid(lyap),128)\n",
    "lyap_err = max(lyap-lyap_est).hi + (lyap_linfty * BV_err + lyap_err_linfty * norm(rho_coefs,1)).hi;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.65766178000659767754158241382383206574324106958001220195395280269163266611155402375955645975291517482964215633179802630148859489\n",
      "0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017"
     ]
    }
   ],
   "source": [
    "@printf \"%0.128f\" lyap_est\n",
    "println(\"\")\n",
    "@printf \"%0.129f\" convert(Float64,lyap_err)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "### Variance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fun(Chebyshev(【0.0,1.0】),[0.375,0.5,0.125])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Fun(x->x^2,Chebyshev(Segment(0,1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: Method definition generate_T(Any) in module Main at In[13]:12 overwritten at In[17]:13.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[2.78618e-124, 2.78619e-124]₅₁₂"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "A_coefs = [@biginterval(3/8); @biginterval(1/2);@biginterval(1/8);fill(@biginterval(0),Nr-2)]\n",
    "A_infinity_norm = 1; A_dash_infinity_norm = 2\n",
    "setprecision(prec)\n",
    "A_prod = zeros(eltype(rho_coefs),Nr+2)\n",
    "for i = 1:3\n",
    "    for j = 1:Nr\n",
    "        prod_cf = A_coefs[i] * rho_coefs[j] / 2\n",
    "        A_prod[i+j-1] += prod_cf\n",
    "        A_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "# Chebyshev matrices\n",
    "generate_T(N) = [@biginterval 2;FastTransforms.interlace(zeros(cld(N-1,2)),2./[@biginterval -(4x^2-1) for x in 1:fld(N-1,2)])]/2\n",
    "\n",
    "# get (Ar) average\n",
    "A_average = dot(generate_T(Nr+2),A_prod)\n",
    "Az_coefs =A_prod - A_average * [rho_coefs;0;0]\n",
    "\n",
    "SAz_coefs = zeros(ValidatedNumerics.Interval{BigFloat},N)\n",
    "for j = 1:N\n",
    "    for k = 1:Nr+2\n",
    "        SAz_coefs[j] += ValidatedNumerics.Interval(ld[\"lo\"][j,k],ld[\"hi\"][j,k])*Az_coefs[k]\n",
    "    end\n",
    "end\n",
    "\n",
    "#Setting ρ = R + E we have $Aρ -<A,ρ>ρ - (Ar - <A,r>r) = A(ρ-r) - <A,ρ-r>ρ - <A,r>(ρ-r)\n",
    "Az_BV_err = A_infinity_norm * total_BV_err + A_dash_infinity_norm * total_BV_err +\n",
    "        A_average*total_BV_err*rho_BV_norm + A_infinity_norm*total_BV_err\n",
    "SAz_BV_err = S_norm*Az_BV_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[3.01706e-128, 3.01707e-128]₅₁₂"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ASAz_prod = zeros(eltype(rho_coefs),N+2)\n",
    "for i = 1:N\n",
    "    for j = 1:3\n",
    "        prod_cf = SAz_coefs[i] * A_coefs[j] / 2\n",
    "        ASAz_prod[i+j-1] += prod_cf\n",
    "        ASAz_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "ASAz = dot(generate_T(N+2),ASAz_prod)\n",
    "ASAz_fromBV_err = A_infinity_norm * SAz_BV_err\n",
    "\n",
    "AAz_prod = zeros(eltype(rho_coefs),N+2)\n",
    "for i = 1:Nr\n",
    "    for j = 1:3\n",
    "        prod_cf = Az_coefs[i] * A_coefs[j] / 2\n",
    "        AAz_prod[i+j-1] += prod_cf\n",
    "        AAz_prod[abs(i-j)+1] += prod_cf\n",
    "    end\n",
    "end\n",
    "\n",
    "# get Lyapunov exponent w/ error bound\n",
    "AAz = dot(generate_T(N+2),AAz_prod)\n",
    "AAz_fromBV_err = A_infinity_norm * Az_BV_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.57267359563218903142529406348761477381097308538307033132635129961546905170147676141389248662025301536820397521269489361583359631854727838132277770917130038e-124"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "birkhoffvar = 2ASAz - AAz\n",
    "birkhoff_fromBV_err = 2ASAz_fromBV_err + AAz_fromBV_err\n",
    " total_A_var_err = diam(birkhoffvar) + birkhoff_fromBV_err.hi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3601094861991606728988241868285767492416699977972288643589778658381744031036174779814027832110836467690394108480319999606647\n",
      "0.6576617800065976775415824138238320657432410x95800122019539528026916326661115540237595564\n",
      "0.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057"
     ]
    }
   ],
   "source": [
    "birkhoffvar_est = round(mid(birkhoffvar),124)\n",
    "birkhoffvar_err = max(birkhoffvar-birkhoffvar_est).hi + birkhoff_fromBV_err.hi;\n",
    "@printf \"%0.124f\" birkhoffvar_est\n",
    "println(\"\")\n",
    "println(\"0.6576617800065976775415824138238320657432410x95800122019539528026916326661115540237595564\")\n",
    "@printf \"%0.125f\" birkhoffvar_err"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.36010948619916183"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dom = Segment(0,1)\n",
    "Lanf = modulomap(x->2x+x*(1-x)/2,dom,dom)\n",
    "Poltergeist.birkhoffvar(Lanf,Fun(x->x^2,dom))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "3 methods for generic function <b>birkhoffvar</b>:<ul><li> birkhoffvar(S::<b>Poltergeist.SolutionInvWrapper</b>, A::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L24\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:24</a></li> <li> birkhoffvar(L::<b>ApproxFun.Operator</b>, X::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L32\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:32</a></li> <li> birkhoffvar(M::<b>Poltergeist.AbstractMarkovMap</b>, X::<b>ApproxFun.Fun</b>) at <a href=\"https://github.com/wormell/Poltergeist.jl/tree/871e24d194e169477d4c74a60fd74bc76124adf9/src/poetry.jl#L33\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:33</a></li> </ul>"
      ],
      "text/plain": [
       "# 3 methods for generic function \"birkhoffvar\":\n",
       "birkhoffvar(S::Poltergeist.SolutionInvWrapper, A::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:24\n",
       "birkhoffvar(L::ApproxFun.Operator, X::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:32\n",
       "birkhoffvar(M::Poltergeist.AbstractMarkovMap, X::ApproxFun.Fun) at /Users/johnwormell/.julia/v0.5/Poltergeist/src/poetry.jl:33"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(Poltergeist.birkhoffvar)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Acim output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.0152399378333904992778160959718164078172310124272449678710109741361119773638514155049716292497160407799196927946035292755203103909570684053831777039366386879202214303734068720640642418821432529968117004540824451246823510887869659150869601071348504463528655228213199289715866597568713103207120339285840937518345997073484809\u0000,\n",
      "0.2959402467198644360691557568534649281255199140320087050140701589799224236286756157306453428362579972955209407569235828800353785736001162760290641997832106400866325507146939422785372816997253064614345418487624338516038927861668203436252120430144875272666026643325431125625438660476271141911014159966132460596915065760863456\u0000,\n",
      "0.0454783059652132131932647665136696045487035183565029347057741981378055059028218758074784455353109189141962239457783463052402501007308131778251196370865411626195459936432127062974927904634942528197430254230100229329496078525487089102157300583735610001796789248405565868607127877434920746232456500836330612830825094072257945\u0000,\n",
      "0.0072677367310496177976960017708362412207171912759495956574853141008613503811315716917421724622398053315299535984757974315317246948950759538532786118581428946190552583742873171749969282766298225925700278499144007554996118955676911583563940564927261500273160957781167909190872273373806887331717569759656946679438626607395425\u0000,\n",
      "0.0011928897046246453315804221976704118857135219696609232448653364763750634542558676845933630872557877928090394589255555091375252686985218421937120790228257268599425555722176128787924834419301191422560745396046135374031441093752925507194780231181565105147191670653589546961869829850207930760909153612984406977598737058341489\u0000,\n",
      "0.0001992066724649968712151527361283791406868720777380914320729205935629624544108352544889024659413794617061506128394053950420962537745349053689693227618008037743775752092498031129046717612411902644227303182502942451789600275900241210267242140985652443535870077904634704136552175628637547148010698951778226144021791377845065\u0000,\n",
      "0.0000336268042926109513275293421987843195231331835228175455066954377295653019928388874302419057291946234209969818804573534143184186746063537206984174173627394655522920646463756886165720486339563778951136620579189977817939935508826620064509582371094444748172757298286200384802727015082678596536426179139568350014481451482088\u0000,\n",
      "0.0000057137187966767134917532271113913404832223552285881999461197239090375453759476823235545371543867023692914583772738766878065690538110479011913199532232958781504834682589608075432757948902209876689714718280405893896738889371307448039725387973612090926811674407805773755041159367587530722028520488853765264503215543329642\u0000,\n",
      "0.0000009746894202530414232539978412880025737315793912630460241914639438878187766482837309508070664041802962208039529569268531779387294194794455563245410695333243781138486623786068040960193206466421756309382534830461245667066464384680368972625862199942067597860580427631689085979496208070138282429468228198030596878400627199\u0000,\n",
      "0.0000001666615468707763086806236065149029031781047147296357618469508519596645922031800297996352162258508732635411042427345938381833535934554172447114732717048619143142593807457857307679022494315379118400238394325319123870386578598658580258948607712932592822187265309040887192346992916055544575671708949324590833803638209068\u0000,\n",
      "0.0000000285371484603172376644031278594150879162533119589723209005939253452933453813189044748140835470500941931647404789621949654186198579737497859638602462488338101941038428214105365453590336805830830976728057639041406313990481867359523900013885793965698325418234467223602272869668780310953244268506473169278398625214129285\u0000,\n",
      "0.0000000048903967488939447425247910433621061004757097266763408422491771930438599287979956780178388302297349924922546508032645197806118339673551131831249834708244096672012089762598065358739518525870966045728486689131666163968842377896012763773220884168445877797811253129991301414680592001070998596365928084830676147756355266\u0000,\n",
      "0.0000000008384731220138963233825923605021239180020585816637229989131511473290438215925992531686345760035958995158796440227926935302862249124254402296957453943996543314453656811538692560671767484409085155001437743812008853364066585072572922012451823822170181534801476792966271160693236403246336336225060841371176389593132357\u0000,\n",
      "0.0000000001438000150972610874108723153219079404872108666078083257133859535743194579282978109822662687645986848290293752228084786012100267473693570316736194765527780174729639713739693231091052088647451008800633656863498774867519944101093490760051727054605485945169046965524713249711824064472742785257087498143312234831555343\u0000,\n",
      "0.0000000000246661986804835648467595283974538230257854704232398541917138661968078675606376527322543246362988739912660080418260098127839688914644432317811864795750701599945459689375474905257807943914190845959501422682927832103884184804639960027913649629255530124385932840343629152416101212938369040493465088283701737273682456\u0000,\n",
      "0.0000000000042314461859460496707556290728454457627213770309486131987339017619607060993305354958749166034629242222545184165090604334896085579828862367415188183346258856349270394876862525459346348319894993203375111766937840397991901347102194112891759949557001987035502509304236854733194600529229994294857284919338269014137583\u0000,\n",
      "0.0000000000007259403274368494243639891717932343981581503155170637945068338493510140899198210818562624348596578461701556130753226323018687024149716945129050469162514811343608525581301091584665453655489891159481635106068234763296801032881888523810385640767221174185122511715396161122983750161009368122558288521274314770556273\u0000,\n",
      "0.0000000000001245455008104613402549632696273410071616892934883437446433379226588703221285692992582949592365227901691014320510936438076441597623351110576791680812282892570477120563460484381510617856982543360847060043627734575904397373826306055900163133807595783897660689701718154375222037100926262691019781071721674630928243\u0000,\n",
      "0.0000000000000213680065359470188426204309302326065382712056935016428982700973424816076791169147887894055934917449622615244664522212562150427308532732058671700688906263129122876237305077925147479388479325027260673203115614205823410826496289470830638221477401703457070704383048126439262244325330358854584376879796247978062566\u0000,\n",
      "0.0000000000000036661073700903247424018538348838683966311121431216318608101802852650902811758964316253711230562453798669969915313073657934590855363611827291422718103526095866230787722859073498554595225630009446853523356310825281804860846453510588496191397790692711258602757798832318630105465315510786103255817857276671184060\u0000,\n",
      "0.0000000000000006289982232620473513860859279420054021614215892803698667897625212928325308533322775197040971185349531247346866388685878005498380689225698629814837444253091196910767241683392603624465606243977296018344998954201895461666570495070026637976830914907147143164637116233856453214971964780886653937114823996185941896\u0000,\n",
      "0.0000000000000001079183912835848202260623406529432941037901626272842273886574750851237980490750418777861837544749253249009234227370174108580371656280247962647859148160310154880688761311177301541198596582360615575871795596179015230811923950422433355799327964567574878126925952361369476266936754575333334386983155428934808664\u0000,\n",
      "0.0000000000000000185158037885983734889003459520455794790926630980827719460305029662006755760275810394572941306128270752916012026364314199412721053547830348743992558093688013821727210807945802425009673642767753469686047122247396415494759012311191488138029360903855352191860998301761334756891368889880351456808496753307002049\u0000,\n",
      "0.0000000000000000031768031377480015820614269384630751821258120419882608657446476017655426512087088984677441526737331895663617230778622612003729831389262679829629766365672707223839196191099104234648634106381534800211008681369033030730565841700527207733047028383879719117467024148414661063632567998271000806673318795371666375\u0000,\n",
      "0.0000000000000000005450525861786412320729044936705787094888933468580846267802577929550346374977104540065132978483044386626011307107389160258537793520990031334565072259573730186971870566753068643746020575046232569719011069960042261653762103970878589662447992893666977281366055452938188326022237439774534395096376403838064288\u0000,\n",
      "0.0000000000000000000935161724713172217011962938045756217143938884973041001465457519039209923896703126345976351317211452518870799902477701928520350686591970312515642950114078314018201666145631487114773990161700576130058771105480665868719532217045272773541608102771209281240530123106102007427885710821287187953900333670420337\u0000,\n",
      "0.0000000000000000000160448318349709827815471566609533940392442844850206478526075292985951966884381897763500076795670847191095423875162887473938661364462109698131140829501237610057669009402898443138551937613197660484282228801259287080818027318044905856904283293209399810247664487419857796657279140330157225923244848836199073\u0000,\n",
      "0.0000000000000000000027528572481261101356292509577499280319689726685693192953609362494331676101100187130153576055001789240100870988592632147631704209269420507485233811529661406058759126128593794512561220960243683767587972740405792899886788281110351905742686143526758310050783661177791386270601705907179556284622843649582824\u0000,\n",
      "0.0000000000000000000004723155642511448603805095475196560197667937246099174285824009857297278156070814215941098140774955669619146889637161575698080216141418714421849866991225487242823914302788002619464547779614701794034153990399028175010802036612933957068758184263061248130852665658143661668999674107529448823643673642240790\u0000,\n",
      "0.0000000000000000000000810365324179921606328061504976412477070574054871480401150851804214078482328663255560732255810460366308331041579889712501853628360412866949650159520207246404654526881555314972447705218700147737962724424109432387011959714125322021870559998519045081587703287724367117877293120766671364473086219539188412\u0000,\n",
      "0.0000000000000000000000139036701636726150541651247890412100309857740679489428999524638348860774089227019580771449277894995064701450093444594917290636847270483470343670264114505238248653114945248126138623030243867062766133644214482664795320191999893322277043619156154729341332069741970500172736253047769283645065767269489769\u0000,\n",
      "0.0000000000000000000000023854925954555120915624683354702869579401700733641612214377574733680877083350793430937525595278683724177869143904407099304480204011666836864848951095061966293757077662043946429445043289294369211459457224129052267178040554515775132470031488809714912143113287504781129524765329753570928395313099269805\u0000,\n",
      "0.0000000000000000000000004092858163157698511506168895735129520494921454433330049132628237503600989335353917788506487379436889505776149979453048430036358601539662582758102269763286790958941331955157987950154100501099953694294986709350702396013820269076807423378682233601586471383537132217103218889608246862969696565205782583\u0000,\n",
      "0.0000000000000000000000000702223435802481753726795610365286292163093785503786336254827679537139760585527698100449526652154059956691392821814792799370284810403220126324539266842706074205489403279535050870472486795990981086678310473491284468092153061859577172044267647082251824413478122385366408346899850891015178150051206606\u0000,\n",
      "0.0000000000000000000000000120482493218184454589944015100363364493841451970484764370849537404234074962175580948750455473322332093397195448866353708716740592414776618972990281891168135189750298505789987053302861638062248296387347742755638936599700976254390405528951952830566405723402968736636576709211490709040101417659105432\u0000,\n",
      "0.0000000000000000000000000020671527705137810851795376017266466306691067584671953878753533541818789106961266630714837931912104094038027996186181354611724849251160738128506524627868801312631245395390508949406006780155692192780858049702529871370999992654052944899750371780113042810893374418780916797993276024769129263434218864\u0000,\n",
      "0.0000000000000000000000000003546673436778337174757950163186016403466172811947202011999852697223158089583499087595106619637145515268465278848608093237879222483967134561737431236846672910073201592636986156960124735729057730603468678007631187392346534131827276427237287271718716654829292549071705626401571516287625276514693048\u0000,\n",
      "0.0000000000000000000000000000608512958378641697122520780982891178982020765463985388043482493411043611019051376759515056647127951601443058081352045976691574368501286596212058040191994113577882155752266821539160674537782892121127004755144740682188434787468109900374418113318076743855121395780513067271138438873781645001051133\u0000,\n",
      "0.0000000000000000000000000000104404317821881357749423554093338262025247290963739153911851931607446971332563739942581926122358690189494130800478919949410393290775933384166389336313578470998294069847584691707229772441927829300631915792177746308148074830795165886925241812157535408648037474190565246829589435775310694557626134\u0000,\n",
      "0.0000000000000000000000000000017912948989900446726315038263955244286366603136010717137825927986187984514553250798245288118030193999852957155384005830031391808556982409817404334284222675730330025048435961433354205482724160178342758829071865295390301321180080903038270269230514936981928919337135218144554552793588656748378513\u0000,\n",
      "0.0000000000000000000000000000003073376161692946359162590976554123262693045900908128366262285470835216335223076888979477019146022603634855309475698806243856953129412429030183730684061858160657622663718982821600804515933722182659376144465644067400287267608996139356144128539456971331375987416690014578944956365719478090441892\u0000,\n",
      "0.0000000000000000000000000000000527307984719471583325167770161839870295229937706665861137444697816351763236143054259530299075425097737376044113492651830145819121961942405477293112252173330069944777445989109274295270295981279750617749097418096513280992013322928315216166473472430396598337008414627731251016483675479019205467\u0000,\n",
      "0.0000000000000000000000000000000090471747074660936739101906179442194373192359435015363300332144838996328235794580767593364277813946590171203987729773255074208680665289967963893023156662325227008969591762081416247490552996069688379755578574362864227920080445745764502560961280260581574696803399286287927197228592037343154104\u0000,\n",
      "0.0000000000000000000000000000000015522497774031841951646109747731068388952891666299144654382599985608780147823353616959474074834744030152324994307028482466665566760081310276559761331611686776629524042987128124454674452015447987890722673655921446378918205324253885159774405708480515573044977680118779152373564045108162501703\u0000,\n",
      "0.0000000000000000000000000000000002663239574130367442112918873595705115953084088359201786358313978380008301121629453570766033670176054983949009850136943344320181719236029773123112910279041964662265555457440630507764024025785919622780715283536923235380192635855506278432198683333584111629681041996462952925225875134934363811\u0000,\n",
      "0.0000000000000000000000000000000000456939671215082572210626327440281416017875356780211677881444153925252189468385027608393268566734715662254200750145431620742381743347862104985551358271187611639520743574564539527252081676673155955056702699577934345622835276127029810207128920562686168307450416728553041039699570909610295481\u0000,\n",
      "0.0000000000000000000000000000000000078398453207074231604900860365685317248699455983827261677094733987674491332211424105019129058797933857224522476518882978545478522465053513117290764799952604238223858247947565468740425101277246311544342282218698020478082233213868071642030780247086738788241891993539714145911260332221158780\u0000,\n",
      "0.0000000000000000000000000000000000013451048032105350780173694353730749167372922816196085534401868908508784398228714132705877691287420246691076410447978211734503330322132441137348655212244357818240721554130551448755994735611985259889115111889881818753557855932760974864928952950170213724054464423956495355249879424506292523\u0000,\n",
      "0.0000000000000000000000000000000000002307834986036966236028132435999857591522114186032204315348879724348818147082119775634304812706220411255031175186869306236497211349443325085387879970767788008517985234235403076811583246060074086731207314859791810438380392309431901793825239119963323384379452372721762010243261246953874458\u0000,\n",
      "0.0000000000000000000000000000000000000395961884164844873468507455374933048548551333382474864737793139576129510131398254297256517511697338571920229371955811832148493268534660724025502370144046061080995453389346313156226432240278119594443116637642796676037488218518155254379266269122186671206569402351006023980778541769263671\u0000,\n",
      "0.0000000000000000000000000000000000000067936318956992219630157548014427531673050875433037157509315872057406082458947997704119894202282009171490899014164414807437014947680579942388907471128208385206244832546153254996431263437836979005377535758751036191628331349313532780381549327645162396324425041848576454567640877929514936\u0000,\n",
      "0.0000000000000000000000000000000000000011656029577602355311483157251963793739535497534336417586085980270773646281678474279013533523383488674222555707300995086645486200123248638073134670216131289385209271833786491904795220581783872693391288380751850414630646401003166485757175899170303888477560722378714204820073792688418584\u0000,\n",
      "0.0000000000000000000000000000000000000001999858508671807381949389135984921358120831788472436255602125642455243072332023930582563313588256050817647203045890334760647234084287712044591207634074675967833706018062212674252338133433900795098040211568922125597141198831559963859565135770983651741745564674935328631032653281305611\u0000,\n",
      "0.0000000000000000000000000000000000000000343121474433529413247789409910988098995135032820745163564046833685628905016686559143724292450607183218056250747378826521525807867100271235809615061507000527074515288875938914095640478842828218847812813289927607589738092955208580019059770426882559069877874844435092171278556346185185\u0000,\n",
      "0.0000000000000000000000000000000000000000058870337929878284675472144503853539947674756186398637752771781717250043589092010277305408591649396864765725764366301015153594473585142750935967548733502476938317149119911287273860160429714675313290695979867219725573672380502945680921351925080332044124427837018881369987906448356491\u0000,\n",
      "0.0000000000000000000000000000000000000000010100553145791733151679821375342491862235145318740566621474827477251462024814107833459899557353129176563607325618452758149036108791462388905014893619661118162945144431138235456700367558566591848558829596129697944225722242537040939770559644392097449387805064176331844287782802331336\u0000,\n",
      "0.0000000000000000000000000000000000000000001732980944877310562845605357448618841256178202619886694370469681340097808282103859448425856846341880795528731356931684825002296147891078741290896935277437140975377479098823917681200726221990681902323457977989407409179958532022931414638143908283751040214974042002903123485532424737\u0000,\n",
      "0.0000000000000000000000000000000000000000000297332523472655161145662598611946169180907641636097058789885102222711802824581369823286169430627763980166995851511980503385167817200726177093507805895904819195679284737984493778610857365664818810301889241420515256423629853745658293341396223238256830273319456822891465628792912327\u0000,\n",
      "0.0000000000000000000000000000000000000000000051014195958673433308066917603100397099042617195006080494499311250673539636577689423159912417517574611882035019870775546374526628097616218830989262620747143821027575604732474097724208602485006531279727182108045544562321444424510447201085650362902677457666132590024581066987597548\u0000,\n",
      "0.0000000000000000000000000000000000000000000008752652279390795747853911544353462232114016859700131391800066392747766760752019441730246169700743184611193619593499999078466438229805496408206573845545820027765973278885505134634647953820711418580484397800362688334909794775415068473647647133311227282987707837491715215158497056\u0000,\n",
      "0.0000000000000000000000000000000000000000000001501717717671882350509913659950641211526067222491357877535718965495847615413624555922222872824607904236128948759777925140415597951208667880727744752312037550934461752692326539313290075864280248479886808284595794104339011251026471492637969677745847373943088048200949619113737953\u0000,\n",
      "0.0000000000000000000000000000000000000000000000257654026640553024624185846955785397122263742453808871071264885636854040654448454752732693401078831829623234410482292899360283479088631358750556528330229827376138622531395271036657560249502199503497780186714191320591204057352766954174048117388315544792870924205442353461751489\u0000,\n",
      "0.0000000000000000000000000000000000000000000000044206442171441319967993740907809854121704644992775304227413342737841030281074453389931276985887588531039820947015853604933515120555299825294371135697688441168088110646479678852970772301571051944949392203377745570554996028606720287793105272611014215632755513535455901606248732\u0000,\n",
      "0.0000000000000000000000000000000000000000000000007584626388095453093084358123060196669980987909849509991627629506301049787360512594793236400297126226866162597242478328444380453281010325951743251444522212083635825982121743645806037169824188633442155690559835445950759708621924141412401216851507048875094833592708158753051124\u0000,\n",
      "0.0000000000000000000000000000000000000000000000001301316157131454950797685026677333604160473775107357370934027048489954228702811462452830872376935743232504210585400546092784404143181746368209396358158879563131633960634282127824676763798316770340979842290063142081461194517575717049915484956820419891519409231300594836751113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000223270554693282305246764366277412952756907421644095021380001553776624685636002008232375512731730493031906639991690495657216634583789924342531783440075555935432945961733437044567025843161048683472057399142493243423770948238213981269070545188911637151368293945533788929805595\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000038307171028239455847747267597216384152306254466218982799077217024599107295469586402999535204102906914018318747186181476989044522207766986673444215666193167107501080857666149102075175767743629086121419558341939887563287978844864704226613140255284838833153622234492793849002\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000006572471476154487943167876133000072095232421393820342541942407781073079179859676492768331632201607499988299822406235098026116719387637824700921789047161772940407283769015362454587895371367756226244044362916791907204165607568617482057157703698255664387585410976709656529715\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000001127657828687477680900260861858976030775936593711518274288880908065356031861136163499454791597636608678505869826653598020362766324250247763084833398632822111665866539334170613213737028294612979523234008881981481160541649649345949083382818353586537825218896347179635591280\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000193475495970378735187768821788340267997508897931758193426730719475818449989610279971766002978538331968000408618222637343273522933521134350568623907272971649131926322969892222618035361719709469165833449787527349396159528583199075017910962786865147708549048404213496538454\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000033195147134794790126878244141699751264561391700495960918382684131180806728559823875829879725956659213493976808159933081806424437169488599230095950533548819425158493240122072929897400599399283842141514500883264748209103558487036230313444576567167650087544096150682707571\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000005695386838390011624682612133643801569994701002877228916505086570766338219621946986730924306508204266718107029761383315319062259685443763602756321051831532331879806810852699807224083694669496484263732095888163420913299927063329774239518371102254428289805317859057441678\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000977173895545280232510944107384503901314703811898906263165572546790562315870387535043501953795099842568192674767764555925401733440832845612360048378326199473019340458416315826115492325529134729222783711918666077462974552456448293099816976619392005145514606848462105772\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000167656534881669832136237911092117316837168088171488654726019984210485104712389424890796893981148396398728280217475401960302376470118753338646400658950179764819621319504395587132786840506765043834290138411299548182534032774744388252870424546660147863808635542334684715\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000028765313744738766544821916235709043236877418551331905049522847433502876825531537420538346576793150836790551999726229210304280763705292618181660863643863305728287973222072376867860061287528099517868220533318177406972334821953053529268114868054983531168632876993955061\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000004935347586762767762893756568331898926177217694285181923200715768628371344613829464313072610883056369575295209028732940741122520921313561458915402345167216317157831513878158990786629514397168364879816109980597624314390576887629525024288224900348596786977170135232823\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000846771775837840096203768568722870212421131770897010151542111998074937858709214564880023916228048498979573205648554004948075385116420735753975868675139658669344588678378467139252141901455355469857619284035386234964088715988313876705707383029791495688585068171514028\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000145283068264272820760138542215564928621219938492709252574989039800906869405180088486532032441298093866083620187292171667041869947719170022359000775814015861816256332212450728768184595665935199098894615647946671026619520937527592356101389675846068890742861932343932\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000024926633747796829006754272232425269787413777499724367277485620719427358801312401693844910257516315077895540307722460089483129576516995981181850065270919352575060715074014753949922526354681606780326210153489311780319026755262974665044121739627913935238058037297709\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000004276734222508153346019269587803214643874893514596718263525664425246232433436514703842601525497060257597897862479420686206030840160654552728663544869459239131199661072386872805472378192428284490460948447440181480263929040555962481000428464796317254276663367794284\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000733771587252091075991541720653353000731336236974610670014784939015525027282181147585791274663566632347102172233448774855245533997755659964589794994095104836353289902018957209998251108845240171429433305671538362272836856273472793252625549879159148673184067348511\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000125895301004393110599766589893728068858483389477862246426256368912860979269325338117897492761725416713271034798456307185200938918004447084196014524637419653856721681515672274011273203977645695451288277004271749541305076945310492807938806619525756714447630037559\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000021600218774267587674719930217927570977406273043059340828445768155584110485807827204015005482570541893407155252952195776599240343296731305018699048332309073010110879054370779968634276140093757997691262211104858507488176118599937821131867229435521147432535705593\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000003706011641212415455388252726134234239016498058542631538132016894133056153137929484654405616714193757873522801855939244777092633193923235628118533531003056861308944059153666589385083295151706163819282545620712774735854109324663527915303691747752435031348518710\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000635851073006905058300087752934448229473034938188246051791608250164689357145847406108759471981537713691909694363558959171454093256652499829728804460260595663757851533928900964285196366384911380054486413539614546957194444209770218941880777846059718554291132349\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000109094796829014894482028619741715632562658592455988293356606142870336723381827595509598273635841211947683181165522685999503251412523062811550046535364301558999119210073572671656689805215502694195426206911230988166555045291428239770886609403237948346923148682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000018717707967184308599130634151836740532067205247321264292488926259435395465746899865969502464215148406437433255173906465779738632962798957641911990284049833048784929023040770551244713082856308473701281555942817593383576208294240482376484240608324952612214798\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000003211450974090957113467043259956062180303504155171331103957070692063038974268489346165008248521203788002699786244259618399356769206931682086874414184270442281164229922182351836851297060965759282389014860933357263988317158124184009273199657969984378066715857\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000550997877361434081743537678420973426191882256389553443089738748712321675382159893343885326872381492501305780941524236503272233608450117159906172540377586291095727314041764253843538555980983414879432601509401120453605363477989416414460157384902551262346682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000094536290077647377001447425131935590669549982762261967314114352118334471591021177185420246957263366589764823063092546257803231650681339890864517279559764329428954170641333945897607988788329865219491049633152643756430737859667336080338676518487143704913345\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000016219863104450180265880747470871379604961063463911376286232027302635794311355120316463921984355111287708145007682118059896397995591376451492751327124125136812295672865423400675908079624402257602265226996379074328191782644111935353288074925176444919912776\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000002782888549053704593911196133448090933890031223864032583371892839543302184437886904524653818558781159182119936606177470754089425204001971218152124313763340461162221462676923774590106854503559753899833848574467515257550055130332536559844139009833636324812\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000477468189872047297593918631139943955572032625957225523655477850303457721167672474475095381253342767296350138057396083022986033586655050900232931873137337727265717083612357938238735647059126086557111357735619819520257675655475917154908369851834085936621\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000081920590178579191653072226463948397797618796065641475028374277008825494194519389074495793126901514814834227451955089613881013260359082334048651469475557041814829814735267422289721023170257571860184968608901688122382803160666219860246450961041473701028\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000014055351199427852324591157044724456575314045615426181532619843383869834367686963665279916377446615831175727434193835138239496257368314480360499793858842379364821261429991217362807877599316883215314562451887059975123538824980151665746276764703928833837\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000002411517017987922294482436741802997015150165228623247878465084906758064067661983103485150456746251667039092002026743192987229148526931712681146025441359183933678674500571966083675535572776511011573998456854351646213715614689168512477524726544467031858\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000413750908499681442304243379162053762799926594586787831521650545949480230637733124912173559382597447719918886277316733355607223584972109869649708053566023799046328236524744080401675878585806634373785026741183137878582854614820096757585183737581911746\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000070988433010166359343102326449952672894515119924666333054361649283567183632807152168831644206808612174915822736467164853543480702730313254821343429048447970661622744801064008591360011821363520343431463572943599133231990796003741614890699747554644162\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000012179689561316713754378539275405139805391096959600297348967663928491353490226681585206844137827227210475631494311166380808886450604450491111689626304059987371866733579508217327391795641112944976118495448038404822845380743598646775383809332235075488\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000002089704357733923183169713299279707074980400789649534094384195708315893151330365408212529797279581118179298265543400594286449320427564111393232458948820934118175144654324396368200935790386616206180617931283517597165229137113427212660841557031754136\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000358536585086825344639821750545648777753725347047607222287810354185081514412895621668130133181815620855536946611731812020245066606264103985921322792591736137260107891377174196006535233158382789132851539593341842328212752251021354909832794425509604\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000061515152787028884669225409918105787017188023429026233905805323670401058943427337486076930332475288526511756241097082645776032597892650066715131680977863381352393499400195607535050335155457786679048423744789371813921563565883600321575342346865105\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000010554331635347963375531537929641765839352532705020121828110623814299980554475130345711617478244701200592713225982470964612817250181665242950081642381542482926310527240453178931224463966344110369551450618150752423825738292177252000524125861438738\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000001810837025058895583963901402382827443187833792876909310609872109345113655072163466075297140877510444900533742023676492504842540590833989733630188420810794319631893029617620885023841333759811777436900359652988576557958916428628862952519522703455\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000310690515005410128251878944379571572431340791595515831974101804258452785635787127936545419509448014779268519756835264616339129902540942263684545314353118444578587316530271317888927076561828839057433261698774144874812399420203950253681938318804\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000053306064973565185547373118500310093708257358455591397738215447136827883874506407461363330660927834528793068579183739530908774539072163265129269169825930110110862681450818285902087070790144990715096947475229014984353568545032949546463828348234\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000009145874835980985032359852954997260241796637377907923064465225387011359251229910298933352824615486708743430050407860289194726028301452926438494432709917925617792200600509233944807662615246927824319290136325168603354531364821632581232158735254\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000001569184042320724646786007951048069670408846451204110237842642498983862904616148318922122528510678604109998261096165012758877867546502114664668969616311685512734509860643392499294869984818062407867719395079975933117758234654770458427485886265\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000269229417943362848356195632328906635926969482921065645983655919830889252267559409558095640770545107581641637860721380596781552734800688063870311715043499089168641317419740328947961997733703106309772606893482884951418090223538764310165407624\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000046192465339452443351165931928256769971871343017586882722818835648592096579954244439321457758833043781882865590039274148981024321350970738941490624141900266550670682936073236458066288576939042141046059726344048964281608332022829683033207525\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000007925374093351811750799968231751376822739388533160813595488937592787127011907607155908807702116762858827531931267826627910252482093341116422954137007416105938491411498546226617155747068486542334816899968344308617041629978413815703720368103\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000001359779220658427153633878370538795330472224973126386608907409582249172911589534607813826042157861417906451704768079414221357313689197201048036510340482964145849032164117982945345198628000160419187167189909326380887006515060516874075373304\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000233301230598751171003302083237045900685515874376220403649873109769185978156745667515555814448249587475323369762983033526296265400024016252669381535871060180605748467051703254878941294516809734397932859623131707916786044331644792024920162\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000040028162934079872385934138152683113649179169169691511142741492860192111508193006526680158978622330757222106793330223509548075864807415687758455212769497702742669932490020810703630747816349274262614169611571612281205776200277663390285550\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000006867747005728063312302746615432440701093532250771299021346803273184511027798300980158598169395982254654165423385069588776030032238743950033348096735282542268418159957756477616157789235379352583831545067854928681442535919456656274357849\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000001178319100288507487882341634505085464417044384606942982136469096844836337193128654737971683960582602458507289215293642577509890697056323214197437995315020268908451659612286017328209680105801667014696805864470117774101767215000128634495\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000202167596002981614991303201153961664224542944734323024672478605964517890143437616912854420184217471574272321890762353668734715202465783114990035899237297864925294821641852423235793782006355408360726071000539750220583115378513602471336\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034686475729382202065477573384025402053282112767976701105933201815664713670442102905793646275363242353635268340779016693465747760354727474218125432083209548283158467321471716254617114663695580338071152064211221075147963631635695875072\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005951258373311597401562239247709980510029133699388380837959935578697915251820147658642284221682718171286001731630613018036277679037181778692339397248720018741368261059248252845128282811360493276596637106253256113498452572527007749814\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001021074510487382343895862112085924032617878717884037462689055276875339654265926020859801971174808552060570576862771227112106300114134374882870095462357734371663573334251092260744114959557386412594760931663026489237926495458222258729\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000175188689612696661812933425800761528050629677369180471961501636641967543099442186915654438339151483204258540718849719876008063519231437115232303214367349231863640779230820766624233759499857093865882023292454347132041877955789140546\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030057627188797626981738442819180533685620751333957166088366459588346604087783051691527568392819069275339613033792384817837715130820765616320393411905869762175854604166300809124028801364242617507409325863148856787515135197394287431\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005157073520089100077497231124477811687817811210343960865710734410681330392598218571498440749571692145125708415817182107329305681144864031843267256494514632569331418104292906494514866191088263379361489191456271366870459120494771650\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000884813931736973483244943928712314688794516683009165067622165465437083823738531244354780423926799836026501165252834328559911566971004796844147573364954315586860047876269475930361684727557037556461192989431465055074110723868721134\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000151810070332740821972432447899721295310315860955252860250829861679116200208744925605200084012864023292237685941114523751416946500574975030397409043573901830755647728654044559072007753509764532359129431851443089371800837839861561\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026046490259471448589650758696483339169247460262019334444309981635911703104846128924548917760222119905810172235156016461970146829385885939820933439840645571803826754545067006291749667709687981569018629663690327884010531101735345\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004468871224087869565472104280236450362831702769312231801424128444011384637825238411102689324207083445250819747055558942878712409725955701413275243298331873697809664481266660400579388741759508778845527060448444352582649924639288\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000766737085055768803181866985042213482501800338677669666678295651746477487855332019606714674884723047766929645078759016104757346830163134632820224423514751560393846482239375471733241380742287724032693318970364967968134329561417\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000131551286246743253619097630027624622106736958540833836688274151978996952441721829162698155560106359427004480784642369306724774887738612966109031989684507499963975636032393310089491682078170304740072017953299513811118826022957\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022570632424690718532718795124624674655954385614196431436403290126189081572188383004324443434517724361621750407270892099629019116612399887739527774596107612001516992419216529854068648414136816286044218834794180701136731642016\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003872508301401057577215140720233581074681389825927893738716756260858506945275792270597263651731203080203803750248112810200686371035637176952548560487989843572424330184449487293221349632546587684901404316617343408512454207102\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000664417383715626930572049196787939731721327110339271095202634830879944286014771539576742585377244938393862193680023322525935370938681653769527388012601226542597034589831035652137308462000194470577394052925126476747527226032\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000113996000892704006217154460495181465828275844207992020004903560458615184986192957120223395478445502213161539496245627794899893299280209022992631181114095515936566835626289554087927543893942373766008108371139442450742129121\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019558621640597106730877566183262625477984266942932800940808062448628924446827093985094243771444333920255403631413104043505869317448675906258872211522345710636721226750495621097680442529523427497696122414314940516149692591\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003355728950878634168110936604405759154489869691863362386979027211427491689342998152748429641343670891223379973166616872850949056258206443984775115354280052562684486162791446919862239733824117916696415849390837412783462579\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000575752064674698277788053443173088367899761596581364989864074220354196060182906742837813802109618837052887468751813934333855382656997913012981674693787288113228426961790146735596499197081072307915604920863062856400136097\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000098783437169555498617384054632888127496691528706164912423357001097848208733257783176806399488726014756523639650633210040553795497375268647359399539996501624654632732012347941649719248364513608715214060283887050874363926\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016948558342634713916250884624252224015493598135006644347068116941198211969284159533087795559010300536630001503970665498102123762296615318459150039824661315288173631235457154762544303408320501835114116450713084058082245\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002907912886252784880121253112626411359338643816362115849649502364691254726382309566270603707892872940704417582240647364283056659584500148677921028071301882162675385851028660479487991608025673936778246876912262946339530\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000498918974881995364476634051506364836118079408654704757572317580363077997220812729757040107560408878966422844796354774676336926938251458880786766880665036272049811129451301424872732680563931870846095974966614155470386\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000085600963039187306738551196411789850099395377968438574767262842175430210711498772237982386849509988139050669975030303048138874202339867748224301534667921492229627413988368038011909467559144939830877832079015181069597\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000014686803353128475954673126964375496194105637690375884746615061615965878746858775387856449342061333580203009793400134527108584949395739669623946813228879403259287204848721112788765653038765481712632323639603246168278\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002519857079583548989487565374463251493803491115187723570265243055504559434751430433898970156600488746023431584232562199522051683487723641579031983752011302940799524909970963728585542973446111476754754746540422884095\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000432339124372817982252265282404025338552959878721133972815127618881322051024229831248838587658107829520563323122029535400181010418603442593044477224898194567155081342074613727100579991652271982168123858729464840100\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074177666653358904026026319960901807325733995828736567348848839888320088788420282274431521124116961694078697155681909043732490117320019753522345361156468536969632556445202752404174674152918123451891635139014836533\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012726875547335441903892637361385633678451608563780065822735184939658094430069509169864506792719751966956073324444145367254407310639242915673071770187518403140907168769637733815953748515506368302960872781092802670\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002183586630653747397329504207412007703584944770400888391598495487262539305410446996234308535624081495941281134126821534125668602450184004956360298346727534270390339792206385955356945461053211164316211685736917318\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000374644236587042480084387883086413852143436899269010296569832805005050928655986699493886099181430337328603316246687856195407705471667526350688408727019126901541836032915555019794551776670292041069732002124372212\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000064278788868507483176823091106475541520154774168038029315652535858113077531741898409505804766025551256389417392957415991842598140261911491349821898675868335129384018055406042629534294241493471192893768920831465\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011028496624002418976550663552439410336897444657456344289991926845045533220124712166952506129687241425044752261322775920510007397577072584785857182862501521536128795645060407431948317982065183639895870455147502\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001892190875507030682480890208160921850803870958564972736573918107001037900360480761089181039897527133880887101812958213685701520749597898719342225142264775935575090775860503770666450075391287370447962666226287\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000324648629039765118334677696526120904260302093046785946856252632206803824660820135858425160666471644839883493635378189640052164343682287805491208324739914907091991657530863308568581483522861768314696251397585\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000055700898731560027527175970995803588530169473363505844078968588065814994410909169577772938878844498326006165763469658988903504743683157892924775326502720270444287431989232207217594555847879153428091203624906\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009556763349595046828378129448700628311913407902002966393928648627868338097799541772369743311062364815887134612318274037370207460138002621493592307722813293914029328797533285154536515226330741826208483097084\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001639681366010253443092805696400181481772876565708970002031216012302810191526386602359886296045890389653985037992326009657901956225974708082982849697742439863885464889217045067893040017240169916984812574999\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000281324846466473830178704729700460592770237956047308150126941230866336922152255713217523975850740378526174885306556551144671160774544702850768752085156412253138276354711948497060642837901069667381898317403\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000048267712788589537979422681802582076068944299185839374770277028571458136548764627900020406076302232693856109390244734736396716489572823939262411433892426950368313863550206041032140289160185457838786253756\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008281430265063397697831361115031863913603365759305618615720882477596822342580814598082778153567054427772852205542629317322699290007602442343410792512520943027695503791471884438336410592481958509508199902\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001420868801790848207565484887609107304917007434246404983025047179715192781878629512785645576039894924275476318954434283755823437911798539570517067704058169060396953309790955997233846026657918003096138951\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000243782545681691547561548210622779264410638122913571875822289219076163367200934111134225880195697161181989878271944473512282555107710290730010931703297179767204146212127362661497058008675294810418645682\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041826472299301077803804376127568316322265274669328316561796556241350221244594218810333069217249015264272657136383565122951509793065017311586724201422021486686144126751782325605543294958038685828001000\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007176288114114919261278046142630495795624881873273910306227319056846633366379072656175924195616520341984270381130630281748773002328251950217856316030967869893684809226841216539120302822040135201432171\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001231256385388437763863900728214504996980379403290855998886398599786602398630918328729134475432340084896385754473611139292975667150306136952683580847202948701038087968766314960944568159509803508844442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000211250198215707321905358226656453283878010146707902955564110835511154036579258674903009252638563614666181039723691773724206656257157956244037376637324994719265005588470951391149443143138469232378323\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036244803905806167568248631724076138808453820539101099397673093742813169583748356598084523805968454482991631246109802716295425793192387080885725456190296765816021512498593543713864071246727587051832\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006218625219129683504133563687867395629521741545364884904740118899910776628518710705259680601529919769447741646720994282795710787582528049797224162765710934040489185551364713015024474172779405440361\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001066947408971933456552750403114855461527875292377905182805051582926254907604273956384056743028130245403947816728330336414739223587485128627015068068557424117782630229381232380508432120945124897113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000183059234701917235182938730913344909100976070864605142134269802467661523533555339377276360399277713991865416250226670532427451958313581588089154018050587487956426688500910983040001742991323650334\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031407999239569954544881982397229711885498801195307281485040478252356216741300950854990298910390984506290614214987164010479639058167030517643252744995533022819905616446482663883103439738753694631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005388760735502492086353163740424742864009941245537147307305370891969282515588517904302476544649713314985724875908725341901645726445085542094626755624958820103544199448889793052979874426173556014\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000924565173444997973237000002667301972794939555848992065352600955942574805226923428140028692880438756851191483151949147373798018073803734703685225208110826725755750821257216416832551205380694640\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000158630305167495753068836479215492147594167273375722691199577885496150786626044530505179229858254170117790374646527359193740830845643933967485628111395509088202134181366746257402945485647611501\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027216657559976545176018918821784199200256223097552015094927655677155707607006320489524495019596817218639446231589142679356991696006547023563350389662155438205722113706514328335257255109275654\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004669640192363517987276901326977522034478897037978821082467192207895434654239905460295136844910978550294300182842698699086603173595348226623258631328708447035768785154567370816034367089006113\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000801183594204562747642468518778242223698976854782240665538945052489540841651177133436530790045657359850478340213314945919596185024430807493283265060185904930615753874441150557160256308378316\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000137461372863858498577777988436779420977784145770069837792687965595178888868329520057982313451092856241243866978611176152745380171595866479216623828075347905587736928458577861418409253521039\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000023584642978588243824015405806871317706811771782563732799882030667752390701359508170412527611123932441572685839550995364573983290387798027147206542216013844084763910674418427135003343457631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004046485007670964366531660323715085620030021324735424990844778315599173340212983866050499428525227429715434496026290525473542288075377657210008531789090182157883886661724671216059791539968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000694267067437542375255434546861915697110179812861974928475067582185624086304580945937387247105718942694882894435998149108132257831030566092413612786641846662491634393891906890221197747492\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000119117396954289884909350746385824075223355927256112351965994319373055710761280550564312905641379510243616234977596070636916610812626208198671512053472136032078970495395006964034266584164\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020437314288196934019028684936586242389871521263093800382500315491546314702069272754122474768305344306514948984695767935112534331372209021241330831321270058954596502468948713877894178249\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003506488774891719281235252059763342369971063368164683521832829902204601313408132798804564834116358462571595224757389058368462650212025438279733479296577326612544374260275334221646183590\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000601618361153381614925593347722039163225659385285186704447446334425867162028346024888417908365504040733985240110490052506402638897671618980043418814570661636737898499315380890639983740\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000103221392028570739869900524276393178632235108687581038084938553063673089329489244906325356254284966214690531708425868507767322285625180264675494467679887265194980058354884409692059595\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017709991018042563910102303040946537392733372249241484490984974306790096617176416059696984371742315298213222381054007715599223039692527689251753084275282230878163058584545207301224506\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003038554079684692057436434930863945210076729688746826225201519762652329442761858500818201497305061589043549280308761460796364577649082928393520633683380668300096955487959986603885621\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000521333460065641556329741940076329192772048891103966843447581544811658114861006680317063903922481425312225275766601916072124883777565191108658462845186576885824774642413977842634709\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000089446680709472859855690464327817990349677874751313832264838598410102804797513145018790655869276608679837445077293493167526941963437652105023771137872861783195642870907860740744246\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015346624191273251645175754207362709209693726116868578234499545318735931131281552671283598620184780751211284695146388468405438216569215283965305951911235661377513995096944814344245\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002633064437946031215094652766937212363866920364273185172818244871757701521650131761942840227191527332340809624251916384115082093440722932775430563596906456329818845942260889870780\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000451762436401197829519394408091568876725796066961155797419812493557269105051840032442883950520222236475344920550069686066657592735951813233887874430524273345423246167161381294094\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077510180235460315158409757394732602532273247652500948580535172785877822636877207271456160620225475547792429445803842821084468294019319694683666593995892086536059881756377352426\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013298644630503435199856009900320279088081023597938869592359363048324306539142349915475070076742179149059122259915844869450900898127563440105799742234712596298125158502677710176\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002281686675548433169580050946146203426516728231838057223804597957175738830037115499109565032990110479219580721682991257253327112947447175083569036172531054379154205492319066569\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000391475570332359934502382333784371240136269937815410878152018507280477433252206657700763685591645121328829142751629411978099143950581919418237009343690964930011691167875498013\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000067166577409966553913497359010790405052567888431699273976945190428786373713944027835731629504127949297531530980525380403498163298231265315046456473564709609324769325700030175\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011523968736059970880745769057125841733097857967258745834438068255250067307980055492440911393235565418053560636567392284886838148757004801065232635292427686246683948444324305\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001977238875101620855286021429377869968625920545797734216220666592045292343179279070248419897423127020488210099059144889132468134155920792697515869701931400077021104403183440\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000339281250521124399764282924551516391258457017501491315385423958238550546349122088996132424961489193990261013340441258005523308491238716334401075693326910713742271300513760\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000058263082103051942487594268084159406056099841041309867023580015497354665301806939416994636496034714752832886948507898747252327029394264733455750477818119692595247368154289\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010090490453557194956986562948335718542294180295841283565442465878564648942194376549252761882668661097602432702028711654943517008844429157312322630590340855897729968734673\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001736389528531734358439687557314251867513891555420863819422618686679728218732324226352835773014757557339294180924475495738060283704671502515664921279109518711703198589991\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000304915084815192576862447526903362970026158810977828210686126680511555577014375296491245090667324180188488510550350868529460678472349159346816060525271784573096889971381\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034748441964972079799901041681947742540149979190339911120389887027492283268337786538927559020631314026470477445862093901943674338432609011878188105057558860331322331672\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002472662319178524827016560086698807657320361656782703711161705934665105501509299537618362741989285843961064077887345778170106772499172633377207345769655762202584735446\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004012680587518949554832062340458909573741930018576389744902914783641119560894700009153384118101160935639581282322404420562489550046237743405140704341201966775176534510\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002481679644838569061064677591143192496414292059643412516724946259102991419323479088340910081700669120606290535656060390490906340621953155606020867869737123228637910234\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002567714126262001583742230330849894920463017768156461579111829709447550240431314325874668606419390830693889644953933466727502167486857844280074400839714052320747176918\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002151489524569476559978505933421791713298891648850990467546902736252895660098660112459946483615581740721261403841191720977403566510126310046394300631029476052972325541\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006142390133845921640938384497987629735024417446182522776056230666421142671412988615871197393946499546228102660279693769050935609080067100454635965376397143478719103621\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000104062957111108613092416744667330468287912584158949798190408502883716139871909673064594644629370079452482521912964970239321007405015056413618138706606203469279091458\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001232340944832094041726776490417217517755201441860232822229567093367714039795154181471629909099962971191507199563196537327374368909759715198049667938868480236925758609\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018993538189393934927916491345508848943708107090901587719278790681318781649869781154311277686531217830578328227987906097916362205759469498754951127611338546951077834514\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041820192156830084507207229585040054348546891506486822626943639891499675351401905836786953236692923705905032679557393635869440443059000327339075786450318765637989005928\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001333680456901100691823470488365956622611101637279333277501054595233037470175731467882329462160865264853655997122673334841277314878692914540399294783758743360733119592\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010860119468085870806082224994794767860282830535117399413904776161504587342445005317465840329321198104989896768493375168954047125636909919650347575513790549694160623576\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025830500073779975019870546023799796957898824784070403733985942685212102097558927756135357030781314691950632804591595327460003816100026748397748786684712332324683899374\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036075368245200190347661951367046541358819867715020214345698191615025927488809561987114441438527317787308985960983527689503688211726992948842447101279017088601727897464\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000058146088535779917510601732469240460990893616663313950754905152270398537542057559493759236454181814336714728679632416312615403354094901896792747027275852664823708399291\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018268927017339959555718389211203845153324228453913709680733014033906506868352525080932009153298707238342962010349918865837626889671795229969388260470789736943069161218\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000041177058223017203995113559611412889498134562299391168327618539240516544654395251862446528110255074382869113566595922615860965687729464212831484785257916305715660614808\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000020079338862743378029654212234448665143626434372506048882826765448358001579927583970059596973143951959546890643816122042431996729685579271328458809174631689079982799592\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001097441706277818002397262150822039662759408251241397931856068629535597835143197595234710278358574813559030292066847650759551774709738475716042589531213986719775804630\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002378790834548785371053802263213054588293145368947043624398463507863130012899098530883879555285321350739319887381962176186914489726842875245478800476543882812727652994\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002124609042498187340760835970293163578882285170843016443735792392830814585575229370762969600557943707464164671507841729333866331051162275624062969276464699183800975414\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010813416815204921733379034776601838458309444393914993154768645975704207270275770366737823146768495761570557978069627261295780898428490529158601672382228462742961832063\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111439934902235806614510695283259327792503885762358188205949482189098216583091196562925908033805609836162730013453685874417633858908573378239863748877274100908470385\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001877098145834325141265060524595668529386320385812795115504544684862384817561612220466760285266771466662059390184569282199785407417722122089846952281968033650986006612\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000682625865718406005026871124611217332863150966684072785893746911550867987824034012992170194910324161807307919107213846059454569259985431752599067937074405636907482152\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000220533918387950438072975887195432397966279058269369029368695803054166653954576790814944237436990179632945351352262860962825437457834652263934739166395352907972159366\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000039108481751484185688771339209593655343349985559997147919314481054653029584146378441240612515771665074186673600650222383682016675420802106984824909488359195187820296\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001553018845568501297858759016897765385852802539112721117935310298461486566202594655350753804986100625094411137777260154377624435108773290831208064733518844857153253910\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008912970634058551612344816515663620569066872221369025163460475313030377911313295441202700315153158078705553101933509968479936382373428094335327949961640781055576095076\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002510689016346469461809975167881442446920802488327621377156723184569372794346047177356244371538468308743674503609706418626234960325928942525220350810686173303100442459\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036130591532729878340817403607307804419705755021477241706755780591669636892636354703788312583086430964791105328206510793825930228689245352619131891142368328820175935175\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000034959824947995306769887150925540674631171871127140829205647746173443828152257843055132748884358744113062248073873666701877794040571938860934075885053706666184591556526\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000032513660699748338037031895181796470828918199082813543965980560183798255009630925232487332846891262722442061066053048701445508613576924420888477478087317669821207271954\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017406380763369752417136928868010492780119627181424447119961985545987958597716088385941812452074166015404232775719936578352408980852337156994476999152371055407551562432\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015246042200494403492543053136481443373382347537899914618174463086889759387650538432288223592832331430272717734461489800580529656593480004999452211843741791322366619015\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000094797165815571564165426037343970766954918931462081150482832585995214945749123501363504822014705482613355107105153417348468797491109074707787242549687719636838519423\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000032709387152850695758662239451479484051828240045767196332296430770482808748591657309761092853676111403056053974404678245531524304595420776877538447849916723574470298372\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009844976334775966368124338385649834970048595449554321165519196454000575060387315047974780475435061036376703710364904694299634614808560894866884322476124604252975501484\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004455160648605891013813993400665474135787756142218960483300060632604696522843533596750760583494289690984756472490454913848953134903143892553151987079512598447658872365\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002965376939043628047599452853709236445748326299727496394034584632703482731024152648801866394541090764865038479866470121299986692980196608360303457826599961260618261431\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031188353917930368287148093657650582410851583846819900804826033225141292172504071964379769324060188283698755506387572146239666527309774662417119358096277522879957168985\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011815559677169756923666572789257032574708146022649902955418588813839684952140246828856697401919924672265044045246453141341250018606264505689328650406116114064543521272\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026834636559014098642898279549514719974507402805403313176441787803831261825200834057970827075574770737530278025389930251663909013182057964532946014111736687059910644965\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021804527920830485805855694052903342447601864551438331298578323745024175212109360699327013201418709563260419839966065166406436958467383273676668958779686708471989295396\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036621166462194014663831249407372156294637142257822862418098144274655529216116298583454291588947146313693116966291339280731981929017148195953824136252295339043570090495\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000095206293699342241738041937852354940294813797800813159893632958467995048208222404723707633624787800942136497230347901122376651496668212652371100109822943734177565889\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001866937787005443130640297585059940976837088669840335529009865164768809593374541006263286934367823731655445036689605214616748138327317834906141802444323902732936502998\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001902649719380704574138089449134552751148529996431712602554084908351695080995930930534199202148663816435061377750186067600778503142760767417342965232342190297631405571\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000107143431888093149442355608254984033674617683739421997531522087035029582519226113794903786053879098609213012169725004704099512335297503343364819679184108318049873838\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003091174373836922968215118888077283294444191365631129606785771918333029260681759158241204807549205984954776712504380431818748736005302973435574501502742812038276609272\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004684017675851704439313753325090274239675694045770529637507922465388045608580655421748558692090980903507487223404464659376384198351479495544627588400961097451203111718\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017366537068414206100838393737455701934161777179815753207992603599561009176875238047013330586698391590351605387111879791246495046581704373053705095252409990714912882199\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007113696735488327104764069755088617975930389958265187363443573424981980288782213132825091064139514181094106313820384969953060023031362980657723532373724395520544845432\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000137769604217715173147208417794998726089426612144138964784819033563759018462645511093934896556779273856319841359745841616846820882765014025987974773702824753528120315\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002577437900207740649971137545393924939100619927096271630850839768886837049279974965480760426118639731585301186238102811103325997633152140028258068160574480689618859380\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000372398503125981075460358676709190812513753189427016111737724764866789834297776947903881856468251185903193679961002175888404635395634013316042532480968880731710212044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004332264511164065626578543090319999218656583321965383631755357316512801196700676347934084041894847561618612790089962956893095387557684235994803604774884399313647297995\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027798561728699575407101688453852148293919944639486135601771623693258261504445544608103668346597318810621607505937856998108713591224350387431288140462739963258844295826\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022465338398685135583848142580551001151556018479110479208684010726342401635099720781387965341974745534058957153907416614532163811107906004088370142082615356892909136503\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019708264268260770515655331635043669156811924208169699356305149939596666641098622839648864032208056599824564612838925100908529902439684015060655346145026185519416626056\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003124196794613113820462714096500903267052190038910541010197446577793183240595736461954660413072317047296709570166519993953893850655259336248409571884332325659868338048\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001059696271500302004165963852739301856468773720476190375582966235177035361274183878080529295253703147036448030370688401440998986320823075872353153827695908580849332993\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013111395497733173679284963975657592215423528516882044640146847060065433479072430489479906427529049097135121149144478207794011517434586530631688779075511435240429606859\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000272390696696377919443415258419319316897320967721363888047368321097561722888369406232700928446876436489192076173695153999128694982768885309293829484289569625312358002\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001636862568462282072087276723125787099520413791584956573740830373931520298326734307351992813669366595454508414239852323780945029680130487375173772416570333982697060580\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002161452719279628569385734932886798726275054240234383498808102608232061174435232975242692172461546438300816560154663404586793325697061215537596735890736157103048137144\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003717336613859289553257065835132380769355716840668943271511498934785556152620885497773989548488315439316238414966839849508828043166058984152645252861832488619079378862\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027752034237121727295368400202969615517710616897027933979015927863537728525202735144957524193245833338978079483515775031537409082353942919006637624227257070521009258607\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056818521098200650085589717056697967297279666698113305148375790226692351202442748453341307748348507163664113799601401373442249179649789512860777855989965443052376655158\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005031898726027349348930150817339228302677058288787289844797898243564599933593891727225572835778153842347201969207534547104497659678589921625822071348565419050553719781\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000741680449116153639531482208364560874470026578710645573856188123938045198944512026748295193805307755139130770046502696296097957024718751544555027315302115005193129543\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000643380900497655884228233550133798874460537935370873624378619765338208646296785907491605610448914392848965410958586754023743958438940943122822511200160109818321983035\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001589936480975140851214354612337704657948764605912762278060213771679205183867680763789692646140990559277751149982336688623919289564558411354105858646852269991059959491\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000537055927710795986034988848213712521667556600956834524816154868491990645949860409642496639170922201795003285730295543883501222005023255068044970753681436413024361753\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000595051777742809424986545195574548065976408918671348469043669427286051424501064808067229725327494377172537702093153381267266380639561136981051581891062812070443410427\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003019182013399608869745464009987290839248585259000812166867368754490860497398079910018551206562547504940720349484026540527626651768554474494270417065555630280742191780\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004569769525677750221339994446109624405931474282235066201185692357074970961927560208917495179554401962557243744581155279860541318221267384011559596976387379799175885675\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001887843427639744517735938420290633345162281710300556449393986338105709190442889064424834880862778079847693552259238591106562280694386002221220855571363886369007570937\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001145394061533530913776391762308630084663756633738699701150758484845206768472278561633511182780968145723700989711218713098623035014775674539632194917785548342458192721\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030537434189340439353230207139583471077931274639951821555289226845503953798184928000656799072856185932077680240960098423683478856471630508756895295117761323254736075699\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001116078021668441335076262451333673499247075677544548544096139339448715537059882963703364455959713545657746615418080986319601378313689533350012555622365485867138490159\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019514525583882750359827569643096900703832956975385355958557868882884040329509580538502849060394248992941165426249581263564397719157713967761473006892857181294845866561\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000618901313262035166859422197449401533370054065152576196373509729805578438099356198904214172038719245402808541395500436921549521996206768661205014633608403429723312251\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001417245189329357181496344904586267102129091320119316680585799943085708444758930118553787948253773303454671594446629343187269580483919380400056709830465607315051895009\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004975581477745214962817321048091821021421927055193068928396897129248704493079914763379879854578367666381177291095440350409448357110371788535266861921720178579030066415\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000865333143852299892547652490811482863923350694468689564610931891966297347074649634361714374370935917872650897613205455333257620472752483120976780981114280059066471968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010850708700951360794699826549530683593714354232468066290326279580573933391958104754654419996353176368157430291972117205328860552920144324549728198985604609070590954427\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000026816304621936461603339317224167183058241684659034160640124710061279340854014793874593384094531313762356213802055610363296284968496244938905881542558032850563685150133\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016570495544507764107575806928441977855555317984553437130292220222138398724597417142348942184134379512937581979963794067259340136894224498617870294231309843146260105112\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015466787015602206907384340858715217503118872473133101010096278311871973058043742851916677544305484045763835736573904684449287405310469979420358869272935641125873702408\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001497106524709418069374099284887713239480748398287551851047908834866959866751545720869888401645275427595409347363943288890435893258361463891302333509478974348416045770\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013010320294597496683452665129598641537392744936284664672145830486043031801633295803148743264290823607186150508792223345855382677326966391199823273932529933285832015634\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000063453345830974128639693684084662545235106080859411612818636888173216492043057036652674769567007652447329122928683675224257672338169295982782889680548574450953650888157\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009958680240517194161247116699022474567029761597664865083986302685123565571033954225327185764435165422442551695396434976145034044139303683595028693624078418337744085793\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012898464266613266367360419658034817921738827954959644636700234977960303636446335565430349073418897600026827968012702549787902349307001397933691143746345911570636243793\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001117802739488363033044688549398384024811051035181636200715501072791167861138428739015136680692560507121585974731952957033875137548889730384962715835567442942136535872\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004126517347470213762605540619760403428349833615409482179019072668014270462637404814179616268846971617624303973467066439244226823711810402945782608285627209310582982010\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021022803931888839014915841377604629709502663383321696176754185186055023674270059341733208096466207163461483175623839180454429188584946130967411882351931624201496221184\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001274944011083454302743981364881099641452778125209842924692199347872578328584646308500479445672397933926028532128501790758014708389936358717641099225219268186709113256\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000735920881596599024708888763840633143432055581517946828290023928020219431677633187213694128839594164772822713183251844119362642790057593672964410663915662372698924342\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000030187557613744882202100369669099186521753296648614988908727217584212571056886888934562846258066921266672606844145400588628056772470933477492880251508885828176067878018\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008060973766120355191314953439226003441859630379776370548948372067816153577839749374480732311938583115560472769027045615119323834652031545619145354638971209643673815018\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000354057644654175026352821352496476184440181629345844272821062781395760325397040045878356570238092999524313396899679882635852096625158073036210763043764662322795305645\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010982231593194324293301938754164435940076574550192557202800574933065679939850307162585667598135642453760202432105667011674209739967079372830192265608246954245737949\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011167667855053849526661833721690748627077539739343838297351841844226848002445318892150077353465800860301167805426509500144174306751920314840567759917483600199281\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000188269766614546484524195589658031169403503602747151660340060580665005425541404208868841227576970989957451968517944482349625607780941350024218175760349275923520310\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002953011134367203003716426351311559003498623502692474427819741406184780867244461897871946039459684920925968158119785186353781249657563803202117617202522003674689\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000087485610800707396274903770788744778687519819122156774321988475527680955916875407664097663898364575141752078497962047514220627748736049947829748269670177580462\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000038586283933711327179569186405772233587628760029355027758868167743334610350940120913270819621222686423136996787394350082216117472708479705456148384923064762836\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011673123494124927945023281369026764051630897558871895353427212840712610523810232620725092212245215708082226475892117366242661237738085949472201123993408885652\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000484293099376779873695020868672816952088343850074699365761879600020636556004598990107512516487475319590585162244505713411806074594698014958094944518963385189\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000130900596710391306983508883546399719804895070900225843252635606896563607042565735717644954807400458625163070051266057329601396005657882081351936551375981611\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056485782678055911696044232978976052732296562670438849144316481441156226962930724530435113534889315217828501886019966978226740378492673885850302768807071023\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000126843599137063298449924514096360116096590427345907480559680920413368150433291495127884552502797629085681688802878646201366794227422317453456867263400936\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000191456353742852217743820226553206932078252390610354164772998427727737352462618342403599739094054479257176073790353169160162422649374834931504995506710495\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000098932694840448674772784841464910476391257773909082039314736326344638158671623922158117315651639928830689977087652539301203048592533240398542582592323595\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016287183738859497165920553448794001004915097539413454291786109729675896722553202957189531940888477106782118770320783429330829475782102556796437028843397\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000680022500800137953715451681034945926580456800118606258969596525530933152073595132069745388323567765169731961371621703913028590270946600108556553349009\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000141683890044744085124494715252211415720434595235317954654147370727313349569424614799826602330967608861697983154535780454095919130701682462799276437586\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021527076981324332307639693465654710406681005427875385437993965094880978518425060940010547180141588294428299478967266235655366142219162880810434141793\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001888055759760220814025685517646136184135729540332858304174742765342137378354505880206697220865737647043784128899149671504816167652770125217918402922\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002387317948988561496069427005481690811192482758453346285887422349415612685011142532474250048820070812156713100537202287472732044114919968337599476\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000036625691910931650573941523290510209240025929590207242606882502610283122913365174425086210449016386986977289407141650780172154379968247150786735309\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000453442246079107953942977606803652413142432300454689973272730094098330138273709584966296354347814486198890198639631091895062255956554029878443098\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002440671824836133054980863562415191832001955130240141983808380129323248007617244129212894492231461977460229073697282106419104427590201363786803187\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004505384858724243290441402176806106710627411877204960305473398686705729082501663621634865843769324971749644920828862161089203540976934076696618\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000289046425896953028917941055919681418004390134935094606935316064092721220848470267874319012577871545265960729156925016270374516644131048712930\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003034602233240178242557402102193567951006728419150599287085604859722217665839161499126844900325225823744987879248373955388039787892157993984375\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000577898015831556087209923884522339965513349110944810125952572227025753997593422414807357363531432249151431107183446417284472546852640039778161\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000125952404678465436111717648531771573558770039574131451382759036547833705871347929822753392647127632549506339004941082052176159934131197303890\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008429602869988493865866077779325408289068130328320828566605335697469262861870788063401103785422971669916534770222374455600276010966705766473\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000690400610134601161308777601484759808849022135861935158909805020980698842632941652141870285686983538108298953767545248834794212514415350836\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027223273981581716545211261249361479035565552746222146866027907247680962290934271689555538650782122514175223574511363832183230599433845263\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001899236187660680087988251258821185451098440841360587958369353484454262785562181532772636763423333908581471268003916122230075827946207188\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000366485438142481981431601170693459962224565013082570518182800354167797922490890356089237418874644128014532919860735772298136747147759342\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010194982784775636530962892562673042815828931147644553659866257103635299094901263727435834169138085571191552073499607715186813485587838\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006628333234234584801571782149074636384088376003376299909237286692143223921342585647134376857642198487459374222472127678506316787315025\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000118230748466890589192543514584617914913237674517959820367825607969138841695628990719725471312735806685865646664832201146731495420132\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000278724822093194725690064742092263691734840798584887342441920998587722284494835300328336227959563273855398649228167319037678331738850\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000049307222172934632056264949133232661624485381145697168237640081808227316825535651317754355291680805906589752225434896103017782430575\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007334202156116693739959779074298920109214222001118770232865364012512450719916878642200023737011220836496622480311414642768493512703\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077123074213667411949668714745098555969458048817366698110644181171566819913050649383826778716443975493351798172376467368304072375\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000012660914900635245744422862590168553741927307179370654887809998733401602293327990001936751172906188218239961964540378133227937981\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002110637529005273901575682973858217628368345418661189046338735291953100089243473503304738453857122939658981938159541959454894611\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000515967880675662172863117871264562274505962040042422585519721510726841013275661505182459175525612647791866506464387445049446920\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057794519629879866340718748778888262222491502550790711312121694293197771605203224336584270055792306526990069918881890996628102\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008559278523446269500714408533593186476941463659723670803056634109698868078488340429275278449455781664041045613178362346209307\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001673384984087913370921121340123562277102557644134991262061003955940083834741253450999122170016668038366354736375935302069820\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000251410141619616194017347834761522025708432905612326461043011265454782748420306572593471718675858799566462377017016473988452\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000102703397198588654471570734491138039483081816904618069345090562822144763792475068148819601708079355700340660663277925303867\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019085264944472863483775440835555827300426198272259068861674683001388479140447806579302327524672797232334183135470740298181\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002580254465375418993854190211127739984982478688116860206889505259701612284188094479410949407105839606078821172483910863642\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000316158602504726496130637580467561778197409597490769169600713270466062703641235035828959155763591904028019135924695540440\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001751016837330893336239539790295956903190730745254948575448177887754703176687737114752960893142365534507269887050236760\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000363488979320034338636437953659727551600729305125549149341403417007347152751117182988046324690074164259259576263630167\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000037687177968607749031625179174413196061031011492626476529209697453733904537031435348432156243660371290059003236132230\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009359104556407997740560274961869400297176328138320733853666219732416333856384627789939089496104877518652420969439973\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001318953313881339286128163018303183075319349783183117054869827460841832533608464358050899558079791029488076804288413\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000105003157380356771221643332182915603430439034918721024299434628053770945632939976490602336643018941295407474420195\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004810704102203616904913872063577025618898594568754879451226574638509338814197735115079479916815781004779522921551\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000978577115858256402970956467154940226490073364303608201573476295225484497621031547475510558491141155096079986303\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000060630711981392930807521219287347390957881648411977615650854528832829728821052408313401767639249933839115917028\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000021738741979402430486251359472276576311556293425136146587564373681497280451353403388657577220471529312314646661\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007802430588161598505360891039177810718952363549484230027167304386286501296600425557777071406541986892716083608\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000647993442033487761457776596649439822784412195016273873516135233822077629620988977692097561323867242691304898\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000230450327479932019248126331799951200879917914621544631378313937609649694210323829819069290582491952286468454\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074584822593965424825918712995475734182782432026519793424118505560880664168631240192282566167164762411938845\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011498606303344795669420760497996771843242997621814359619441627814715907143566533148733248214836348446984761\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001801209004373922886781661612125146408679029442247769638713123665630109795247238732777346157598683800972096\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000209722062796854525480085644573393619854330302263410141607861505052522399472760426904515548710082379512328\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033000045263542825065668765347277009387693857026304037116304203645736896471633160237039387607666927124388\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000701345209556284215169679563208838317097285681012390502775689273070919382128067720952639309666471593714\u0000,\n",
      "-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025534186981358484771353495363412990942223392028232739147442223567263494122850854250072768210837154455\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000134712521918845210584734066952878002170679534439895746529644238137221105526488444428659960937663124714\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033568133348519343012436472547641339395451991738906998206783053281668521249347355518116250301817892580\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006675454019554758001677376345566618786811933801571778169311501096513826196912463713072031104673113563\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001444170140517806165716821316171638257387586723118988000539307395694709782770346197030741109033849187\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000358892090574510731671876899887317304925059735454253854750258650072413561409600277290533230853657251\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000077022556324458712462889542231725687756793846105192997393237806116339725475874033213749212343354103\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015194630015061167034152932675013088833263629210004731459363727923842914795946175531753612432266179\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003316631355508290761526000982856767338972235552478446698920374384790655658736558276263359694802321\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000700000497671734387532906985200400545534414310228372450848781005951393961785027513758372385860968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000148654652671732206437093942073482635903892346763433162385080220463566025328936184114555444361433\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031428108807907684423975501862316147983760474022873051634204755528267694061816382559865601128158\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006674486994962898531071237987689740334597698992238186728368648784157464407865721139030254492480\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001403063660170475237722605568385467203949065893426270655754107816144921198252069910518980722775\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000296460886444661410445594087094225028234953047915038553170553900702064195921308760894175573444\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000062506409497733241800396551704740981376426455549406029355167384224597087968526104621691070833\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013140237747475368092565147093647287743173383456320451479027337796798526275085341571798669044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002757301213277977669731350787449337891259244358487645806426930779821288082944473567363562287\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000577329294251158483660430781711282497816458943399226144393764925033889737847871630879722893\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000120618504331045150622035934509113975233253974741604088143622143534813934889321528151709913\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000025145525890980291191851762074153111185324278385926772145341492844635906248314061282885127\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005230799250846242323900079580190401090418779223267648292129409420207074095224177187106463\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001085815906702920538896062202082313331720674106338168801805410626203755556046265244003442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000224921243658071180274237436785640531953845966572288377873691867095433283670646297622815\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000046497699068881915901634788465335089041460165932332552667224203164065715652664735405228\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009592091114252759398536489825919127225793061787488220979629353886987110002211963840592\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001974834107924783461279380223435644903811480298232733072839654737236993468308850490670\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000405768477564205903770854347262044140079214323240342426339000987994515032564034156044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000083207954127918846030938997008232283409268478836187379989526392216198940911760778068\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000017029479189387920481520492713267824788284082529475114138378305295113363745440736456\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003478529643435170898693297696620516440064046671457272157768894329284090140002362072\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000709182189393538779076206787215624872464686032076242195738332519695774408414599719\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000144310148807000591096141530910815779533253283594486094494333428472472567172646634\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000029310411158208254653395564027651820682934573312947229473910561026818443546704910\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005942124110282162084771021763786206635183960120945825966484196336606425146340649\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001202444503206717557126909181274704397228478395209749095731712779033391926391198\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000242884909908506007153003619415472375445563158350266433783683745897998670414669\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000048972998262074928976961936241096277991257008000777613452825908906971204792392\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000009856934444093803719372532530640264561524485955757776960895087428939226996512\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001980451968572522749607967614993932766170680264660055933509636939495931491763\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000397220972221788979894367803836898596901130295396926168947695572151464456099\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000079534115669830405822216956209875700901229519094667908995718771980706527885\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000015897765569666620683853483199570538062841663082637580851387849101114036275\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003172399410620098436576900032867211863847157547565410653285381176436977165\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000631999108760305898072139842480738045257709302610348948440047433539578798\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000125698324419273001679433640567183871638643035430138837373425616276172534\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000024959415343713118579136025273705701449616482001490893105424758476330333\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004948101515865956105075683317810977810545230014945371327010552914271180\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000979375739242635315800250998455877092792949376481095214365023755818108\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000193541367895564666195205778113598589610100250414017169244777020322635\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000038187310385698945368333257186876457063550064655742500306878542963094\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007523018292615525892599331459534802700515655672386695553462776894518\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001479789129083421052279119401245791454061992863280342588952084055349\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000290635732845073783177796034559417637667485072216652805423560925208\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000056996258486075768002161845240936616720174334964353857021149791632\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011160880566822626813478280486426092463575724514952341852279792815\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002182287030759346283018802393102210769486139495801623385991569311\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000426081831770488345106563749275776728640380860656081819013038157\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000083070771628368074178673277005229498231797179186590750604833645\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000016172748127055371092096715703249289181780681106305639584070065\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003144169384308782538116944933755754125906674113663579650306240\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000610408652491198031625954151052653292927893902212743461660231\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000118340686444593538185244651891285871962045753516123352773968\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022911424200848610286527449842035552091087358374608143189707\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004429763625306429761933206429599267285536668907058868694393\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000855313391749999276777019173377314788848820777410676440337\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000164927075300267213806065426488470072149825254462339636746\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000031760420909701215546573928135687356905299226811617276013\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006108206546069081125093238825526974795202711450821122792\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001173221051642868766730528406256789229470543783282462143\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000225055729269808595634372868950667257111175861017991239\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000043117120359700575603728346140990665671948256233285420\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008250193962725188715638041781079885673081297596401390\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001576661728811032506703517082760061438480197638194822\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000300938673899919136101467562187530666566610755696426\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000057370373723299338321219587424540596982611420046468\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010923770792654821248056708807308777924368127385749\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002077483890466077413958424718205098738541039235081\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000394627945151479572923518480705776360221416413435\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000074873464934540395198355681544972371300881030045\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000014189357455893245807176700287432535901096926631\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002685943972516762530909916187125743558474081044\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000507849760032241473757153035871553747385198152\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000095914052267637703781329387684689819601254378\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000018094328096430601132592685315046466486448714\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000003409733259512254389717179899992445409997655\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000641830736108713046749391729382821527563120\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000120683294700500028823805963984532696244737\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000022667554913266282607243418661876699316857\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000004253019193406905175572030375588783655825\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000797130417097451620868480936605616196566\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000149246778855069379800859384184969519866\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000027914395179792076257823758439454637524\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000005215587348995806846529421253472796442\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000973495604384939017145724388542643823\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000181520013604373814232163317148856266\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000033812611578198099415841961604673066\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000006292170461527816426115831960869192\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001169751594652107175170889330443891\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000217251111842141999366846505325148\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000040309676598291630677714168324741\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000007472041393223405318259180974727\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001383743313110796783905450613164\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000256012830434228651578849442253\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000047321819427244348471240369691\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000008738928369282151589365590380\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001612335672498080146439082517\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000297205429218796646311649209\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000054735037976228356548424996\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000010071285589228932927713528\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001851478152737218981750606\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000340071356250196635737900\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000062408416067627775826960\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011443339506241275229251\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002096694982441281193612\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000384080620973909833321\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000070405744205689638844\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000013099984546781930246\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002584048791428514630\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000653280956375423663\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000227732405352638650\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000254600425017447063\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000226839660076911636\u0000,\n",
      "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000239102502418095139\u0000,\n"
     ]
    }
   ],
   "source": [
    "for x in mid.(rho_coefs)\n",
    "    @printf \"%0.2000f\" x\n",
    "    println(\",\")\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x329b8d090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1-element Array{Any,1}:\n",
       " PyObject <matplotlib.lines.Line2D object at 0x34ee5e610>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x= linspace(1,3,200)\n",
    "plot(x,(2x.^2./(x.^2+2x-1)-1)./(x-1).^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "32 methods for generic function <b>hypot</b>:<ul><li> hypot(a::<b>Float16</b>, b::<b>Float16</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L486\" target=\"_blank\">math.jl:486</a></li> <li> hypot(x::<b>BigFloat</b>, y::<b>BigFloat</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/mpfr.jl#L542\" target=\"_blank\">mpfr.jl:542</a></li> <li> hypot<i>{#583#A<:ForwardDiff.Dual{N,T<:Real},#584#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{0,#583#A}</b>, b::<b>ForwardDiff.Dual{0,#584#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L76\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:76</a></li> <li> hypot<i>{#608#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#609#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{0,#608#A}</b>, b::<b>ForwardDiff.Dual{0,#609#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L67\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:67</a></li> <li> hypot<i>{#569#A<:Real,#570#B<:Real}</i>(a::<b>ForwardDiff.Dual{0,#569#A}</b>, b::<b>ForwardDiff.Dual{0,#570#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L90\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:90</a></li> <li> hypot<i>{#587#M,#588#A<:ForwardDiff.Dual{N,T<:Real},#589#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{0,#588#A}</b>, b::<b>ForwardDiff.Dual{#587#M,#589#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L77\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:77</a></li> <li> hypot<i>{#612#M,#613#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#614#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{0,#613#A}</b>, b::<b>ForwardDiff.Dual{#612#M,#614#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L68\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:68</a></li> <li> hypot<i>{#573#M,#574#A<:Real,#575#B<:Real}</i>(a::<b>ForwardDiff.Dual{0,#574#A}</b>, b::<b>ForwardDiff.Dual{#573#M,#575#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L91\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:91</a></li> <li> hypot<i>{#592#N,#593#A<:ForwardDiff.Dual{N,T<:Real},#594#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(a::<b>ForwardDiff.Dual{#592#N,#593#A}</b>, b::<b>ForwardDiff.Dual{0,#594#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L78\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:78</a></li> <li> hypot<i>{#617#N,#618#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#619#B<:ForwardDiff.Dual{N,T<:Real}}</i>(a::<b>ForwardDiff.Dual{#617#N,#618#A}</b>, b::<b>ForwardDiff.Dual{0,#619#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L69\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:69</a></li> <li> hypot<i>{#578#N,#579#A<:Real,#580#B<:Real}</i>(a::<b>ForwardDiff.Dual{#578#N,#579#A}</b>, b::<b>ForwardDiff.Dual{0,#580#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L92\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:92</a></li> <li> hypot<i>{#597#N,#598#A<:ForwardDiff.Dual{N,T<:Real},#599#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(x::<b>ForwardDiff.Dual{#597#N,#598#A}</b>, y::<b>ForwardDiff.Dual{#597#N,#599#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L79\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:79</a></li> <li> hypot<i>{#622#N,#623#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#624#B<:ForwardDiff.Dual{N,T<:Real}}</i>(x::<b>ForwardDiff.Dual{#622#N,#623#A}</b>, y::<b>ForwardDiff.Dual{#622#N,#624#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L70\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:70</a></li> <li> hypot<i>{N}</i>(x::<b>ForwardDiff.Dual{N,T<:Real}</b>, y::<b>ForwardDiff.Dual{N,T<:Real}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L377\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:377</a></li> <li> hypot<i>{#602#N,#603#M,#604#A<:ForwardDiff.Dual{N,T<:Real},#605#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}</i>(x::<b>ForwardDiff.Dual{#602#N,#604#A}</b>, y::<b>ForwardDiff.Dual{#603#M,#605#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L80\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:80</a></li> <li> hypot<i>{#627#N,#628#M,#629#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#630#B<:ForwardDiff.Dual{N,T<:Real}}</i>(x::<b>ForwardDiff.Dual{#627#N,#629#A}</b>, y::<b>ForwardDiff.Dual{#628#M,#630#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L71\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:71</a></li> <li> hypot<i>{#563#N,#564#M,#565#A<:Real,#566#B<:Real}</i>(a::<b>ForwardDiff.Dual{#563#N,#565#A}</b>, b::<b>ForwardDiff.Dual{#564#M,#566#B}</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L88\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:88</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>ForwardDiff.Dual</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L381\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:381</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>ForwardDiff.Dual</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L385\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:385</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L378\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:378</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L379\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:379</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L383\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:383</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L384\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:384</a></li> <li> hypot(x::<b>ForwardDiff.Dual</b>, y::<b>Real</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L387\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:387</a></li> <li> hypot(x::<b>Real</b>, y::<b>ForwardDiff.Dual</b>, z::<b>Real</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L388\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:388</a></li> <li> hypot(x::<b>Real</b>, y::<b>Real</b>, z::<b>ForwardDiff.Dual</b>) at <a href=\"https://github.com/JuliaDiff/ForwardDiff.jl/tree/82dcd98972f8af437d9b59d7083b0a22db9fe7bd/src/dual.jl#L389\" target=\"_blank\">/Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:389</a></li> <li> hypot<i>{T<:Number}</i>(x::<b>T</b>, y::<b>T</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L221\" target=\"_blank\">math.jl:221</a></li> <li> hypot(x::<b>Number</b>, y::<b>Number</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L219\" target=\"_blank\">math.jl:219</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>T1</b>, y::<b>AbstractArray{T2,N<:Any}</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L562\" target=\"_blank\">operators.jl:562</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>AbstractArray{T1,N<:Any}</b>, y::<b>T2</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L563\" target=\"_blank\">operators.jl:563</a></li> <li> hypot<i>{T1<:Number,T2<:Number}</i>(x::<b>AbstractArray{T1,N<:Any}</b>, y::<b>AbstractArray{T2,N<:Any}</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/operators.jl#L564\" target=\"_blank\">operators.jl:564</a></li> <li> hypot(x::<b>Number...</b>) at <a href=\"https://github.com/JuliaLang/julia/tree/3c9d75391c72d7c32eea75ff187ce77b2d5effc8/base/math.jl#L251\" target=\"_blank\">math.jl:251</a></li> </ul>"
      ],
      "text/plain": [
       "# 32 methods for generic function \"hypot\":\n",
       "hypot(a::Float16, b::Float16) at math.jl:486\n",
       "hypot(x::BigFloat, y::BigFloat) at mpfr.jl:542\n",
       "hypot{#583#A<:ForwardDiff.Dual{N,T<:Real},#584#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{0,#583#A}, b::ForwardDiff.Dual{0,#584#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:76\n",
       "hypot{#608#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#609#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{0,#608#A}, b::ForwardDiff.Dual{0,#609#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:67\n",
       "hypot{#569#A<:Real,#570#B<:Real}(a::ForwardDiff.Dual{0,#569#A}, b::ForwardDiff.Dual{0,#570#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:90\n",
       "hypot{#587#M,#588#A<:ForwardDiff.Dual{N,T<:Real},#589#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{0,#588#A}, b::ForwardDiff.Dual{#587#M,#589#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:77\n",
       "hypot{#612#M,#613#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#614#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{0,#613#A}, b::ForwardDiff.Dual{#612#M,#614#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:68\n",
       "hypot{#573#M,#574#A<:Real,#575#B<:Real}(a::ForwardDiff.Dual{0,#574#A}, b::ForwardDiff.Dual{#573#M,#575#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:91\n",
       "hypot{#592#N,#593#A<:ForwardDiff.Dual{N,T<:Real},#594#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(a::ForwardDiff.Dual{#592#N,#593#A}, b::ForwardDiff.Dual{0,#594#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:78\n",
       "hypot{#617#N,#618#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#619#B<:ForwardDiff.Dual{N,T<:Real}}(a::ForwardDiff.Dual{#617#N,#618#A}, b::ForwardDiff.Dual{0,#619#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:69\n",
       "hypot{#578#N,#579#A<:Real,#580#B<:Real}(a::ForwardDiff.Dual{#578#N,#579#A}, b::ForwardDiff.Dual{0,#580#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:92\n",
       "hypot{#597#N,#598#A<:ForwardDiff.Dual{N,T<:Real},#599#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(x::ForwardDiff.Dual{#597#N,#598#A}, y::ForwardDiff.Dual{#597#N,#599#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:79\n",
       "hypot{#622#N,#623#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#624#B<:ForwardDiff.Dual{N,T<:Real}}(x::ForwardDiff.Dual{#622#N,#623#A}, y::ForwardDiff.Dual{#622#N,#624#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:70\n",
       "hypot{N}(x::ForwardDiff.Dual{N,T<:Real}, y::ForwardDiff.Dual{N,T<:Real}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:377\n",
       "hypot{#602#N,#603#M,#604#A<:ForwardDiff.Dual{N,T<:Real},#605#B<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}}}(x::ForwardDiff.Dual{#602#N,#604#A}, y::ForwardDiff.Dual{#603#M,#605#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:80\n",
       "hypot{#627#N,#628#M,#629#A<:Union{AbstractFloat,Integer,Irrational{sym},Rational{T<:Integer}},#630#B<:ForwardDiff.Dual{N,T<:Real}}(x::ForwardDiff.Dual{#627#N,#629#A}, y::ForwardDiff.Dual{#628#M,#630#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:71\n",
       "hypot{#563#N,#564#M,#565#A<:Real,#566#B<:Real}(a::ForwardDiff.Dual{#563#N,#565#A}, b::ForwardDiff.Dual{#564#M,#566#B}) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:88\n",
       "hypot(x::ForwardDiff.Dual, y::ForwardDiff.Dual, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:381\n",
       "hypot(x::ForwardDiff.Dual, y::ForwardDiff.Dual, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:385\n",
       "hypot(x::ForwardDiff.Dual, y::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:378\n",
       "hypot(x::Real, y::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:379\n",
       "hypot(x::Real, y::ForwardDiff.Dual, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:383\n",
       "hypot(x::ForwardDiff.Dual, y::Real, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:384\n",
       "hypot(x::ForwardDiff.Dual, y::Real, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:387\n",
       "hypot(x::Real, y::ForwardDiff.Dual, z::Real) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:388\n",
       "hypot(x::Real, y::Real, z::ForwardDiff.Dual) at /Users/johnwormell/.julia/v0.5/ForwardDiff/src/dual.jl:389\n",
       "hypot{T<:Number}(x::T, y::T) at math.jl:221\n",
       "hypot(x::Number, y::Number) at math.jl:219\n",
       "hypot{T1<:Number,T2<:Number}(x::T1, y::AbstractArray{T2,N<:Any}) at operators.jl:562\n",
       "hypot{T1<:Number,T2<:Number}(x::AbstractArray{T1,N<:Any}, y::T2) at operators.jl:563\n",
       "hypot{T1<:Number,T2<:Number}(x::AbstractArray{T1,N<:Any}, y::AbstractArray{T2,N<:Any}) at operators.jl:564\n",
       "hypot(x::Number...) at math.jl:251"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "methods(hypot)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/setup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/PyPlot.ji for module PyPlot.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/PyCall.ji for module PyCall.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/Conda.ji for module Conda.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/BinDeps.ji for module BinDeps.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/URIParser.ji for module URIParser.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/SHA.ji for module SHA.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/MacroTools.ji for module MacroTools.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/ColorTypes.ji for module ColorTypes.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/FixedPointNumbers.ji for module FixedPointNumbers.\n",
      "\u001b[0mWARNING: New definition \n",
      "    floattype(Type{#T<:FixedPointNumbers.Fixed}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/fixed.jl:16\n",
      "is ambiguous with: \n",
      "    floattype(Type{FixedPointNumbers.FixedPoint{#T<:Union{Int8, UInt16, Int16, UInt8}, #f<:Any}}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/FixedPointNumbers.jl:89.\n",
      "To fix, define \n",
      "    floattype(Type{FixedPointNumbers.Fixed{_<:Union{Int8, Int16}, #f<:Any}})\n",
      "before the new definition.\n",
      "WARNING: New definition \n",
      "    floattype(Type{#T<:FixedPointNumbers.UFixed}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/ufixed.jl:14\n",
      "is ambiguous with: \n",
      "    floattype(Type{FixedPointNumbers.FixedPoint{#T<:Union{Int8, UInt16, Int16, UInt8}, #f<:Any}}) at /Users/johnwormell/.julia/v0.4/FixedPointNumbers/src/FixedPointNumbers.jl:89.\n",
      "To fix, define \n",
      "    floattype(Type{FixedPointNumbers.UFixed{_<:Union{UInt16, UInt8}, #f<:Any}})\n",
      "before the new definition.\n",
      "\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/Colors.ji for module Colors.\n",
      "\u001b[0m\u001b[1m\u001b[34mINFO: Recompiling stale cache file /Users/johnwormell/.julia/lib/v0.4/LaTeXStrings.ji for module LaTeXStrings.\n",
      "\u001b[0m"
     ]
    }
   ],
   "source": [
    "include(\"figures-preamble.jl\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## setup together"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31461ec90>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(7,4))\n",
    "\n",
    "# setup-2\n",
    "subplot(1,2,1)\n",
    "\n",
    "fh(x) = 2x + sin(sin(x+3/2))+2\n",
    "\n",
    "gca()[:set_aspect](\"equal\")\n",
    "pts = linspace(0,2pi,1000)\n",
    "xlim(0,2pi); ylim(0,4pi)\n",
    "for i = 1:2\n",
    "    plot(pts,fill(i*2pi,size(pts)),\"k:\")\n",
    "    ptsrn = pts[findfirst(fh(pts) .> (i-1)*2pi):(findfirst(fh(pts) .> i*2pi)-1)]\n",
    "    plot(ptsrn,fh(ptsrn)-(i-1)*2pi,\"y\",linewidth=1)\n",
    "end\n",
    "\n",
    "ptsrn = pts[findfirst(fh(pts) .> 2*2pi):end]\n",
    "plot(ptsrn,fh(ptsrn)-2*2pi,\"y\",linewidth=1)\n",
    "plot(ptsrn,fh(ptsrn)-2*2pi,\"r\",dashes=(6,4))\n",
    "\n",
    "ptsrn = pts[1:findfirst(fh(pts) .> 2*2pi)-1]\n",
    "plot(ptsrn,fh(ptsrn),\"r\",dashes=(6,4))\n",
    "\n",
    "xticks(0:pi:2pi,[\"0\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "yticks(0:pi:4pi,[\"0\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\",\"\\$3\\\\pi\\$\",\"\\$4\\\\pi\\$\"])\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x),\\\\ \\\\hat f(x)\\$\")\n",
    "\n",
    "gca()[:text](-0.3, 1.0, \"(a)\",\n",
    "horizontalalignment=\"left\",\n",
    "verticalalignment=\"center\",\n",
    "transform=gca()[:transAxes])\n",
    "\n",
    "\n",
    "# setup-2\n",
    "\n",
    "subplot(1,2,2)\n",
    "gca()[:set_aspect](\"equal\")\n",
    "pts = linspace(-1,1,1000)\n",
    "v1(x) = (x-2)/3\n",
    "v2(x) = -1/3 + (1-x)/2 + sin(4*(1-x)/2)/6\n",
    "v3(x) = 1-(1/3-sin(4)/6)*(1+x)/2-(1-x.^2).*exp(-x)/15\n",
    "plot(v1(pts),pts,\"k\")\n",
    "plot(v2(pts),pts,\"k\")\n",
    "plot(v3(pts),pts,\"k\")\n",
    "plot(v1(pts),pts,\"c\",dashes=(6,4))\n",
    "plot(v2(pts),pts,\"pink\",dashes=(6,4))\n",
    "plot(v3(pts),pts,\"y\",dashes=(6,4))\n",
    "\n",
    "xticks([0])\n",
    "yticks([-1,0,1],[\"-1\",\"0\",\"1\"])\n",
    "vlines(-1/3,-1,1,linestyle=\":\")\n",
    "vlines(2/3+sin(4)/6,-1,1,linestyle=\":\")\n",
    "\n",
    "\n",
    "text(-2/3,-0.73,\"\\$N\\_p\\$\",horizontalalignment=\"center\")\n",
    " annotate(\"\", (-1., -0.8), (-1/3, -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(1/6+sin(4)/12,-0.73,\"\\$N\\_q\\$\",horizontalalignment=\"center\")\n",
    "annotate(\"\", (-1/3, -0.8), (2/3+sin(4)/6, -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(5/6+sin(4)/12,-0.73,\"\\$N\\_r\\$\",horizontalalignment=\"center\")\n",
    "annotate(\"\", (2/3+sin(4)/6, -0.8), (1., -0.8),arrowprops=Dict(\"arrowstyle\"=>\"<->\"))\n",
    "\n",
    "text(-2/3-0.03,0.4,\"\\$\\\\hat f\\_p\\$\",horizontalalignment=\"center\")\n",
    "text(1/6+sin(4)/12-0.0,0.6,\"\\$\\\\hat f\\_q\\$\",horizontalalignment=\"center\")\n",
    "text(5/6+sin(4)/12-0.0,0.2,\"\\$\\\\hat f\\_r\\$\",horizontalalignment=\"center\")\n",
    "\n",
    "xticks([-1,0,1],[\"\\$-1\\$\",\"\\$0\\$\",\"\\$1\\$\"])\n",
    "yticks([-1,0,1],[\"\\$-1\\$\",\"\\$0\\$\",\"\\$1\\$\"])\n",
    "\n",
    "\n",
    "xlabel(\"\\$x\\$\")\n",
    "ylabel(\"\\$f(x)\\$\")\n",
    "gca()[:text](-0.3, 1.0, \"(b)\",\n",
    "    horizontalalignment=\"left\",\n",
    "    verticalalignment=\"center\",\n",
    "    transform=gca()[:transAxes])\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/setup.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.4.1",
   "language": "julia",
   "name": "julia-0.4"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.4.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> workbooks/theorems.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "include(\"figures-preamble.jl\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "coefbd2 (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "discretisey(pts,fun,sym) = vec([1,1]*(round(Int,fun.(pts)+0.5,RoundNearestTiesUp)-0.5-(sym==:Down ?isinteger.(fun.(pts)):0))') \n",
    "discretisex(pts) = vec([pts'-0.5; pts'+0.5])\n",
    "heaviside(x) = x < 0 ? -1 : 1\n",
    "\n",
    "p1 = 2/3; p2 = 1/5\n",
    "l1i = 2/3.5; l2i = 1/3.5\n",
    "maxv(x) = max(x*p1,x*p2)\n",
    "\n",
    "p = 2/4\n",
    "cli = 2/5\n",
    "\n",
    "K(x) = 1/(1+x/20)\n",
    "coefbd(j,k) = k == 0 ? K(abs(j)) : j/k > p1 ? K(abs(j-p1*k)) : j/k < p2 ? K(abs(p2*k-j)) : one(j)\n",
    "coefbd2(j,k) = k == 0 ? K(abs(j)) : j/k > p ? K(abs(j-p*k)) : one(j)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## theorems-1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x31ad5d090>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75/0.7*0.8,3.75*0.75/0.7*0.8))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "xlim(-N-1/2,N+1/2)\n",
    "ylim(-N-1/2,N+1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "kpts = -N:N; jpts = -N:N\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),discretisey(kpts,x->maxv(-x),:Up),linewidth=0,facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),\"k\",linewidth=0.75)\n",
    "plot(discretisex(kpts),discretisey(kpts,x->maxv(-x),:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->-maxv(x)-n,:Down),\"k\",linewidth=0.5)\n",
    " plot(discretisex(kpts),discretisey(kpts,x->maxv(-x)+n,:Up),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,-kpts*l1i,\"k:\",linewidth=1); plot(kpts,-kpts*l2i,\"k:\",linewidth=1)\n",
    "prop = 0.76; text(prop*N,N/13-l1i*prop*N,\"\\$j=\\\\lambda\\_1\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l1i))\n",
    "prop = -0.78; text(prop*N,N/14-l2i*prop*N,\"\\$j=\\\\lambda\\_2\\^\\{-1\\} k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l2i))\n",
    "\n",
    "prop= 0.53\n",
    "text(prop*N,N/30-p1*prop*N,\"\\$j=p_1 k\\$\",\n",
    "verticalalignment=\"top\",horizontalalignment=\"center\",rotation=-atand(p1))\n",
    "prop= 0.8 # -0.73, N/50, verticalalignment=\"top\"\n",
    "text(prop*N,N/20-p2*prop*N,\"\\$j=p\\_2 k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p2))\n",
    "\n",
    "plot((N+1/2)*[-1,1],[0,0],\"k:\")\n",
    "plot([0,0],(N+1/2)*[-1,1],\"k:\")\n",
    "\n",
    "\n",
    "\n",
    "imshow([coefbd(j,k) for j in jpts, k in kpts],\n",
    "extent=(-N-1/2,N+1/2,-N-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2)\n",
    "# plot(kpts,kpts,\"k--\")\n",
    "# plot(kpts,-kpts,\"k--\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems-1.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## theorems-2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x3253d4e50>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5*0.75,4*0.75))\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "kpts = 0:N; jpts = 0:N\n",
    "imshow([coefbd2(j,k) for j in jpts, k in kpts],\n",
    "extent=(-1/2,N+1/2,-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2,origin=\"lower\")\n",
    "\n",
    "\n",
    "xlim(-1/2,N+1/2)\n",
    "ylim(N+1/2,-1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->0.,:Down),discretisey(kpts,x->p*x,:Up),facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->p*x,:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->p*x+n,:Down),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,kpts*cli,\"k:\")\n",
    "prop=0.81; text(prop*N,-0.06N+cli*prop*N,\"\\$j=\\\\check\\\\lambda\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(cli))\n",
    "prop = 0.7; text(prop*N,0.06N+p*prop*N,\"\\$j=p k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "prop = 0.7; text(prop*N,30+0.06N+p*prop*N,\"\\$j=p k+C\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems-2.eps\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "## theorems ~together~"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "PyPlot.Figure(PyObject <matplotlib.figure.Figure object at 0x325444950>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5,3))\n",
    "\n",
    "#figure 1\n",
    "\n",
    "subplot(1,2,1)\n",
    "\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "xlim(-N-1/2,N+1/2)\n",
    "ylim(-N-1/2,N+1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "kpts = -N:N; jpts = -N:N\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),discretisey(kpts,x->maxv(-x),:Up),linewidth=0,facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->-maxv(x),:Down),\"k\",linewidth=0.75)\n",
    "plot(discretisex(kpts),discretisey(kpts,x->maxv(-x),:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->-maxv(x)-n,:Down),\"k\",linewidth=0.5)\n",
    " plot(discretisex(kpts),discretisey(kpts,x->maxv(-x)+n,:Up),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "fsz = 8\n",
    "\n",
    "plot(kpts,-kpts*l1i,\"k:\",linewidth=1); plot(kpts,-kpts*l2i,\"k:\",linewidth=1)\n",
    "prop = 0.74; text(prop*N,N/13-l1i*prop*N,\"\\$j=\\\\lambda\\_1\\^\\{-1\\} k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l1i))\n",
    "prop = -0.74; text(prop*N,N/14-l2i*prop*N,\"\\$j=\\\\lambda\\_2\\^\\{-1\\} k\\$\", fontsize=fsz,\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(l2i))\n",
    "\n",
    "prop= 0.53\n",
    "text(prop*N,N/30-p1*prop*N,\"\\$j=p_1 k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"top\",horizontalalignment=\"center\",rotation=-atand(p1))\n",
    "prop= 0.8 # -0.73, N/50, verticalalignment=\"top\"\n",
    "text(prop*N,N/20-p2*prop*N,\"\\$j=p\\_2 k\\$\", fontsize=fsz,\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p2))\n",
    "\n",
    "plot((N+1/2)*[-1,1],[0,0],\"k:\")\n",
    "plot([0,0],(N+1/2)*[-1,1],\"k:\")\n",
    "\n",
    "\n",
    "\n",
    "imshow([coefbd(j,k) for j in jpts, k in kpts],\n",
    "extent=(-N-1/2,N+1/2,-N-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2)\n",
    "# plot(kpts,kpts,\"k--\")\n",
    "# plot(kpts,-kpts,\"k--\")\n",
    "\n",
    "gca()[:text](-0.21, 1.0, \"(a)\",\n",
    "    horizontalalignment=\"left\",\n",
    "    verticalalignment=\"center\",\n",
    "    transform=gca()[:transAxes])\n",
    "\n",
    "# figure 2\n",
    "\n",
    "subplot(1,2,2)\n",
    "gca()[:set_aspect](\"equal\")\n",
    "N = 100\n",
    "\n",
    "kpts = 0:N; jpts = 0:N\n",
    "imshow([coefbd2(j,k) for j in jpts, k in kpts],\n",
    "extent=(-1/2,N+1/2,-1/2,N+1/2),interpolation=\"nearest\",cmap=\"Greens\",vmax=1.2,origin=\"lower\")\n",
    "\n",
    "\n",
    "xlim(-1/2,N+1/2)\n",
    "ylim(N+1/2,-1/2)\n",
    "xticks([0]);yticks([0])\n",
    "xlabel(\"\\$k\\$\"); ylabel(\"\\$j\\$\")\n",
    "\n",
    "fill_between(discretisex(kpts),discretisey(kpts,x->0.,:Down),discretisey(kpts,x->p*x,:Up),facecolor=\"lightgrey\")\n",
    "plot(discretisex(kpts),discretisey(kpts,x->p*x,:Up),\"k\",linewidth=0.75)\n",
    "\n",
    "\n",
    "for n = 30:30:2N\n",
    "    plot(discretisex(kpts),discretisey(kpts,x->p*x+n,:Down),\"k\",linewidth=0.5)\n",
    "end\n",
    "\n",
    "plot(kpts,kpts*cli,\"k:\")\n",
    "prop=0.81; text(prop*N,-0.06N+cli*prop*N,\"\\$j=\\\\check\\\\lambda\\^\\{-1\\} k\\$\",\n",
    "verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(cli))\n",
    "prop = 0.7; text(prop*N,0.06N+p*prop*N,\"\\$j=p k\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "prop = 0.7; text(prop*N,30+0.06N+p*prop*N,\"\\$j=p k+C\\$\",\n",
    "    verticalalignment=\"center\",horizontalalignment=\"center\",rotation=-atand(p))\n",
    "\n",
    "gca()[:text](-0.21, 1.0, \"(b)\",\n",
    "    horizontalalignment=\"left\",\n",
    "    verticalalignment=\"center\",\n",
    "    transform=gca()[:transAxes])\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/theorems.eps\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "search: \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m \u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m3D \u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m2D \u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mDisplay @\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m_str is\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22m Py\u001b[1mT\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mIO is\u001b[1mt\u001b[22m\u001b[1me\u001b[22m\u001b[1mx\u001b[22m\u001b[1mt\u001b[22mmime\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "Add text to the axes.\n",
       "\n",
       "Add text in string `s` to axis at location `x`, `y`, data\n",
       "coordinates.\n",
       "\n",
       "Parameters\n",
       "----------\n",
       "x, y : scalars\n",
       "    data coordinates\n",
       "\n",
       "s : string\n",
       "    text\n",
       "\n",
       "fontdict : dictionary, optional, default: None\n",
       "    A dictionary to override the default text properties. If fontdict\n",
       "    is None, the defaults are determined by your rc parameters.\n",
       "\n",
       "withdash : boolean, optional, default: False\n",
       "    Creates a `~matplotlib.text.TextWithDash` instance instead of a\n",
       "    `~matplotlib.text.Text` instance.\n",
       "\n",
       "Other parameters\n",
       "----------------\n",
       "kwargs : `~matplotlib.text.Text` properties.\n",
       "    Other miscellaneous text parameters.\n",
       "\n",
       "Examples\n",
       "--------\n",
       "Individual keyword arguments can be used to override any given\n",
       "parameter::\n",
       "\n",
       "    >>> text(x, y, s, fontsize=12)\n",
       "\n",
       "The default transform specifies that text is in data coords,\n",
       "alternatively, you can specify text in axis coords (0,0 is\n",
       "lower-left and 1,1 is upper-right).  The example below places\n",
       "text in the center of the axes::\n",
       "\n",
       "    >>> text(0.5, 0.5,'matplotlib', horizontalalignment='center',\n",
       "    ...      verticalalignment='center',\n",
       "    ...      transform=ax.transAxes)\n",
       "\n",
       "You can put a rectangular box around the text instance (e.g., to\n",
       "set a background color) by using the keyword `bbox`.  `bbox` is\n",
       "a dictionary of `~matplotlib.patches.Rectangle`\n",
       "properties.  For example::\n",
       "\n",
       "    >>> text(x, y, s, bbox=dict(facecolor='red', alpha=0.5))"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "?text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 0.5.0",
   "language": "julia",
   "name": "julia-0.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "0.5.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

